Multiplicity dependence of (anti-)deuteron production in pp collisions at $\sqrt{s}$ = 7 TeV

In this letter, the production of deuterons and anti-deuterons in pp collisions at $\sqrt{s} = 7$ TeV is studied as a function of the charged-particle multiplicity density at mid-rapidity with the ALICE detector at the LHC. Production yields are measured at mid-rapidity in five multiplicity classes and as a function of the deuteron transverse momentum ($p_{\rm{T}}$). The measurements are discussed in the context of hadron-coalescence models. The coalescence parameter $B_{2}$, extracted from the measured spectra of (anti-)deuterons and primary (anti-)protons, exhibits no significant $p_{\rm{T}}$-dependence for $p_{\rm{T}} < 3$ GeV/$c$, in agreement with the expectations of a simple coalescence picture. At fixed transverse momentum per nucleon, the $B_{2}$ parameter is found to decrease smoothly from low multiplicity pp Pb-Pb collisions, in qualitative agreement with more elaborate coalescence models. The measured mean transverse momentum of (anti-)deuterons in pp is not reproduced by the Blast-Wave model calculations that simultaneously describe pion, kaon and proton spectra, in contrast to central Pb-Pb collisions. The ratio between the $p_{\rm{T}}$-integrated yield of deuterons to protons, d/p, is found to increase with the charged-particle multiplicity, as observed in inelastic pp collisions at different centre-of-mass energies. The d/p ratios are reported in a wide range, from the lowest to the highest multiplicity values measured in pp collisions at the LHC.

==> figures/B2coalFinal_dbar.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Wed Feb 20 18:09:39 2019) by ROOT version5.34/30
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",28,38,1000,730);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n3->Range(-0.02894737,-0.008723684,1.892105,0.05430263);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.14);
   c1_n3->SetBottomMargin(0.14);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",1000,0,20);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.048);
   h->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#it{p}_{T}/#it{A} (GeV/#it{c})");
   h->GetXaxis()->SetRange(13,85);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2}, #it{B'}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetNdivisions(505);
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.4);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(41);
   gre->SetName("B2coalINEL_#bar{d}");
   gre->SetTitle("B_{2} (#bar{d})");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);
   gre->SetLineColor(0);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#ff6666");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.01464572);
   gre->SetPointError(0,0.025,0.0005254699);
   gre->SetPoint(1,0.375,0.01482334);
   gre->SetPointError(1,0.025,0.0005247429);
   gre->SetPoint(2,0.425,0.01493676);
   gre->SetPointError(2,0.025,0.000579217);
   gre->SetPoint(3,0.475,0.01502678);
   gre->SetPointError(3,0.025,0.0005742023);
   gre->SetPoint(4,0.525,0.01524131);
   gre->SetPointError(4,0.025,0.0005702702);
   gre->SetPoint(5,0.575,0.01549617);
   gre->SetPointError(5,0.025,0.0005768202);
   gre->SetPoint(6,0.625,0.01565622);
   gre->SetPointError(6,0.025,0.0006092024);
   gre->SetPoint(7,0.675,0.01590768);
   gre->SetPointError(7,0.025,0.0006552414);
   gre->SetPoint(8,0.725,0.01629544);
   gre->SetPointError(8,0.025,0.0006195378);
   gre->SetPoint(9,0.775,0.01659666);
   gre->SetPointError(9,0.025,0.0006797236);
   gre->SetPoint(10,0.825,0.01697594);
   gre->SetPointError(10,0.025,0.0006991595);
   gre->SetPoint(11,0.875,0.01738493);
   gre->SetPointError(11,0.025,0.0007193946);
   gre->SetPoint(12,0.925,0.01776203);
   gre->SetPointError(12,0.025,0.0007497898);
   gre->SetPoint(13,0.975,0.01813842);
   gre->SetPointError(13,0.025,0.0007513289);
   gre->SetPoint(14,1.05,0.01878548);
   gre->SetPointError(14,0.05,0.0007592684);
   gre->SetPoint(15,1.15,0.01956304);
   gre->SetPointError(15,0.05,0.000827438);
   gre->SetPoint(16,1.25,0.02032697);
   gre->SetPointError(16,0.05,0.0008808597);
   gre->SetPoint(17,1.35,0.02112234);
   gre->SetPointError(17,0.05,0.0008877275);
   gre->SetPoint(18,1.45,0.02181902);
   gre->SetPointError(18,0.05,0.0008825442);
   gre->SetPoint(19,1.55,0.02262996);
   gre->SetPointError(19,0.05,0.0009184778);
   gre->SetPoint(20,1.65,0.02342011);
   gre->SetPointError(20,0.05,0.0008938894);
   gre->SetPoint(21,1.75,0.02402978);
   gre->SetPointError(21,0.05,0.001030174);
   gre->SetPoint(22,1.85,0.02440533);
   gre->SetPointError(22,0.05,0.001090994);
   gre->SetPoint(23,1.95,0.02533532);
   gre->SetPointError(23,0.05,0.0009583416);
   gre->SetPoint(24,2.1,0.0260881);
   gre->SetPointError(24,0.1,0.001058149);
   gre->SetPoint(25,2.3,0.02714737);
   gre->SetPointError(25,0.1,0.001081097);
   gre->SetPoint(26,2.5,0.02780019);
   gre->SetPointError(26,0.1,0.001261326);
   gre->SetPoint(27,2.7,0.02913603);
   gre->SetPointError(27,0.1,0.001148854);
   gre->SetPoint(28,2.9,0.02987174);
   gre->SetPointError(28,0.1,0.001117181);
   gre->SetPoint(29,3.1,0.03077893);
   gre->SetPointError(29,0.1,0.001183049);
   gre->SetPoint(30,3.3,0.03158259);
   gre->SetPointError(30,0.1,0.001283375);
   gre->SetPoint(31,3.5,0.03207565);
   gre->SetPointError(31,0.1,0.001370184);
   gre->SetPoint(32,3.7,0.03234776);
   gre->SetPointError(32,0.1,0.001541271);
   gre->SetPoint(33,3.9,0.03258631);
   gre->SetPointError(33,0.1,0.001637544);
   gre->SetPoint(34,4.25,0.03309358);
   gre->SetPointError(34,0.25,0.001601318);
   gre->SetPoint(35,4.75,0.03363864);
   gre->SetPointError(35,0.25,0.001695574);
   gre->SetPoint(36,5.5,0.03378658);
   gre->SetPointError(36,0.5,0.00174879);
   gre->SetPoint(37,7,0.03367098);
   gre->SetPointError(37,1,0.001783818);
   gre->SetPoint(38,9,0.03315683);
   gre->SetPointError(38,1,0.001906827);
   gre->SetPoint(39,12.5,0.03219059);
   gre->SetPointError(39,2.5,0.001397054);
   gre->SetPoint(40,17.5,0.03044296);
   gre->SetPointError(40,2.5,0.003060371);
   
   TH1F *Graph_B2coalINEL_#bar{d}1 = new TH1F("Graph_B2coalINEL_#bar{d}1","B_{2} (#bar{d})",100,0,21.97);
   Graph_B2coalINEL_#bar{d}1->SetMinimum(0.01197874);
   Graph_B2coalINEL_#bar{d}1->SetMaximum(0.03767688);
   Graph_B2coalINEL_#bar{d}1->SetDirectory(0);
   Graph_B2coalINEL_#bar{d}1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2coalINEL_#bar{d}1->SetLineColor(ci);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetTitleFont(42);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetTitleFont(42);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2coalINEL_#bar{d}1);
   
   gre->Draw("3,");
   
   gre = new TGraphErrors(20);
   gre->SetName("B2inel7TeVeulogio_#bar{d}_sys");
   gre->SetTitle("B2inel7TeVeulogio_#bar{d}_sys");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.425,0.01584);
   gre->SetPointError(0,0.025,0.003);
   gre->SetPoint(1,0.475,0.01511);
   gre->SetPointError(1,0.025,0.002);
   gre->SetPoint(2,0.525,0.01538);
   gre->SetPointError(2,0.025,0.002);
   gre->SetPoint(3,0.575,0.01562);
   gre->SetPointError(3,0.025,0.0019);
   gre->SetPoint(4,0.625,0.01665);
   gre->SetPointError(4,0.025,0.0027);
   gre->SetPoint(5,0.675,0.01705);
   gre->SetPointError(5,0.025,0.0028);
   gre->SetPoint(6,0.725,0.0172);
   gre->SetPointError(6,0.025,0.0028);
   gre->SetPoint(7,0.775,0.01781);
   gre->SetPointError(7,0.025,0.0029);
   gre->SetPoint(8,0.825,0.01872);
   gre->SetPointError(8,0.025,0.003);
   gre->SetPoint(9,0.875,0.01896);
   gre->SetPointError(9,0.025,0.003);
   gre->SetPoint(10,0.925,0.01992);
   gre->SetPointError(10,0.025,0.0031);
   gre->SetPoint(11,0.975,0.0214);
   gre->SetPointError(11,0.025,0.0034);
   gre->SetPoint(12,1.025,0.0215);
   gre->SetPointError(12,0.025,0.0034);
   gre->SetPoint(13,1.075,0.0227);
   gre->SetPointError(13,0.025,0.0034);
   gre->SetPoint(14,1.125,0.025);
   gre->SetPointError(14,0.025,0.0042);
   gre->SetPoint(15,1.175,0.0236);
   gre->SetPointError(15,0.025,0.0037);
   gre->SetPoint(16,1.225,0.0224);
   gre->SetPointError(16,0.025,0.004);
   gre->SetPoint(17,1.275,0.0254);
   gre->SetPointError(17,0.025,0.0044);
   gre->SetPoint(18,1.35,0.0311);
   gre->SetPointError(18,0.05,0.0061);
   gre->SetPoint(19,1.45,0.0263);
   gre->SetPointError(19,0.05,0.0064);
   
   TH1F *Graph_B2inel7TeVeulogio_#bar{d}_sys2 = new TH1F("Graph_B2inel7TeVeulogio_#bar{d}_sys2","B2inel7TeVeulogio_#bar{d}_sys",100,0.29,1.61);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetMinimum(0.010404);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetMaximum(0.039636);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetDirectory(0);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetLineColor(ci);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2inel7TeVeulogio_#bar{d}_sys2);
   
   gre->Draw("epz2");
   
   gre = new TGraphErrors(20);
   gre->SetName("B2inel7TeVeulogio_#bar{d}");
   gre->SetTitle("B2inel7TeVeulogio_#bar{d}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.425,0.01584);
   gre->SetPointError(0,0,0.0004);
   gre->SetPoint(1,0.475,0.01511);
   gre->SetPointError(1,0,0.00036);
   gre->SetPoint(2,0.525,0.01538);
   gre->SetPointError(2,0,0.00047);
   gre->SetPoint(3,0.575,0.01562);
   gre->SetPointError(3,0,0.00047);
   gre->SetPoint(4,0.625,0.01665);
   gre->SetPointError(4,0,0.00052);
   gre->SetPoint(5,0.675,0.01705);
   gre->SetPointError(5,0,0.00055);
   gre->SetPoint(6,0.725,0.0172);
   gre->SetPointError(6,0,0.00058);
   gre->SetPoint(7,0.775,0.01781);
   gre->SetPointError(7,0,0.00063);
   gre->SetPoint(8,0.825,0.01872);
   gre->SetPointError(8,0,0.00071);
   gre->SetPoint(9,0.875,0.01896);
   gre->SetPointError(9,0,0.00079);
   gre->SetPoint(10,0.925,0.01992);
   gre->SetPointError(10,0,0.00089);
   gre->SetPoint(11,0.975,0.0214);
   gre->SetPointError(11,0,0.0011);
   gre->SetPoint(12,1.025,0.0215);
   gre->SetPointError(12,0,0.0012);
   gre->SetPoint(13,1.075,0.0227);
   gre->SetPointError(13,0,0.0015);
   gre->SetPoint(14,1.125,0.025);
   gre->SetPointError(14,0,0.0019);
   gre->SetPoint(15,1.175,0.0236);
   gre->SetPointError(15,0,0.0023);
   gre->SetPoint(16,1.225,0.0224);
   gre->SetPointError(16,0,0.0026);
   gre->SetPoint(17,1.275,0.0254);
   gre->SetPointError(17,0,0.0034);
   gre->SetPoint(18,1.35,0.0311);
   gre->SetPointError(18,0,0.0035);
   gre->SetPoint(19,1.45,0.0263);
   gre->SetPointError(19,0,0.0049);
   
   TH1F *Graph_B2inel7TeVeulogio_#bar{d}3 = new TH1F("Graph_B2inel7TeVeulogio_#bar{d}3","B2inel7TeVeulogio_#bar{d}",100,0.3225,1.5525);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetMinimum(0.012765);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetMaximum(0.036585);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetDirectory(0);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2inel7TeVeulogio_#bar{d}3->SetLineColor(ci);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2inel7TeVeulogio_#bar{d}3);
   
   gre->Draw("pz");
   
   TLegend *leg = new TLegend(0.17,0.58,0.35,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2inel7TeVeulogio_#bar{d}_sys","#it{B}_{2}, PRC 97 (2018) 024615","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2coalINEL_#bar{d}","#it{B'}_{2}","F");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.73,0.45,0.78,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.04);
   TText *text = pt->AddText("anti-deuterons, pp INEL, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.79,0.45,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   pt->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
   c1_n3->ToggleToolBar();
}


==> figures/B2rescaled_ddbar.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:14:28 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,800,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.325,-2.950572,2.036111,0.9967968);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetLogy();
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.18);
   c1_1->SetBottomMargin(0.14);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",1000,0,2);
   h->SetMinimum(0.004);
   h->SetMaximum(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#it{p}_{T}/#it{A} (GeV/#it{c})");
   h->GetXaxis()->SetRange(51,900);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100_sys");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0.02499999,0.05881744);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0.02500001,0.05030254);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0.02499999,0.04248548);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0.02500001,0.03014814);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0.05000001,0.02762398);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0.04999998,0.02718765);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0.05000001,0.02888691);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0.04999998,0.02921737);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0.05000001,0.03665485);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0.05000001,0.04026845);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0.09999996,0.04632237);
   
   TH1F *Graph_B2_d_plus_#bar{d}_40_100_sys1 = new TH1F("Graph_B2_d_plus_#bar{d}_40_100_sys1","V0M 40-100% (x16)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetMinimum(0.1283282);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetMaximum(0.3047985);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_40_100_sys1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0,0.009611916);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0,0.007760934);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0,0.006937198);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0,0.006485157);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0,0.005841432);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0,0.006340904);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0,0.00806787);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0,0.009798044);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0,0.01421532);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0,0.02452721);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0,0.03278688);
   
   TH1F *Graph_B2_d_plus_#bar{d}_40_1002 = new TH1F("Graph_B2_d_plus_#bar{d}_40_1002","V0M 40-100% (x16)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_40_1002->SetMinimum(0.1531926);
   Graph_B2_d_plus_#bar{d}_40_1002->SetMaximum(0.2562287);
   Graph_B2_d_plus_#bar{d}_40_1002->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_40_1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_40_1002->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_40_1002);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100_sys");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0.02499999,0.05881744);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0.02500001,0.05030254);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0.02499999,0.04248548);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0.02500001,0.03014814);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0.05000001,0.02762398);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0.04999998,0.02718765);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0.05000001,0.02888691);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0.04999998,0.02921737);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0.05000001,0.03665485);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0.05000001,0.04026845);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0.09999996,0.04632237);
   
   TH1F *Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13 = new TH1F("Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13","V0M 40-100% (x16)",100,0.2,1.4);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetMinimum(0.1283282);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetMaximum(0.3047985);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetDirectory(0);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetLineColor(ci);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0,0.009611916);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0,0.007760934);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0,0.006937198);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0,0.006485157);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0,0.005841432);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0,0.006340904);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0,0.00806787);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0,0.009798044);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0,0.01421532);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0,0.02452721);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0,0.03278688);
   
   TH1F *Graph_Graph_B2_d_plus_#bar{d}_40_10024 = new TH1F("Graph_Graph_B2_d_plus_#bar{d}_40_10024","V0M 40-100% (x16)",100,0.2375,1.2875);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetMinimum(0.1531926);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetMaximum(0.2562287);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetDirectory(0);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetLineColor(ci);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_B2_d_plus_#bar{d}_40_10024);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_20_40_sys");
   gre->SetTitle("V0M 20-40% (x8)");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.09864596);
   gre->SetPointError(0,0.02499999,0.02348376);
   gre->SetPoint(1,0.375,0.08858991);
   gre->SetPointError(1,0.02500001,0.01819673);
   gre->SetPoint(2,0.425,0.08427472);
   gre->SetPointError(2,0.02499999,0.01617053);
   gre->SetPoint(3,0.475,0.08690085);
   gre->SetPointError(3,0.02500001,0.01129815);
   gre->SetPoint(4,0.55,0.0810279);
   gre->SetPointError(4,0.05000001,0.01055098);
   gre->SetPoint(5,0.65,0.07717291);
   gre->SetPointError(5,0.04999998,0.01015071);
   gre->SetPoint(6,0.75,0.08596213);
   gre->SetPointError(6,0.05000001,0.01092719);
   gre->SetPoint(7,0.85,0.08403105);
   gre->SetPointError(7,0.04999998,0.01284178);
   gre->SetPoint(8,0.95,0.09651648);
   gre->SetPointError(8,0.05000001,0.01570711);
   gre->SetPoint(9,1.05,0.09502412);
   gre->SetPointError(9,0.05000001,0.01685297);
   gre->SetPoint(10,1.2,0.09270528);
   gre->SetPointError(10,0.09999996,0.01696009);
   
   TH1F *Graph_B2_d_plus_#bar{d}_20_40_sys5 = new TH1F("Graph_B2_d_plus_#bar{d}_20_40_sys5","V0M 20-40% (x8)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetMinimum(0.06151145);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetMaximum(0.1276405);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_20_40_sys5);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_20_40");
   gre->SetTitle("V0M 20-40% (x8)");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.09864596);
   gre->SetPointError(0,0,0.004135552);
   gre->SetPoint(1,0.375,0.08858991);
   gre->SetPointError(1,0,0.003239292);
   gre->SetPoint(2,0.425,0.08427472);
   gre->SetPointError(2,0,0.00289807);
   gre->SetPoint(3,0.475,0.08690085);
   gre->SetPointError(3,0,0.002829321);
   gre->SetPoint(4,0.55,0.0810279);
   gre->SetPointError(4,0,0.002479073);
   gre->SetPoint(5,0.65,0.07717291);
   gre->SetPointError(5,0,0.002487546);
   gre->SetPoint(6,0.75,0.08596213);
   gre->SetPointError(6,0,0.002996618);
   gre->SetPoint(7,0.85,0.08403105);
   gre->SetPointError(7,0,0.003549519);
   gre->SetPoint(8,0.95,0.09651648);
   gre->SetPointError(8,0,0.004624719);
   gre->SetPoint(9,1.05,0.09502412);
   gre->SetPointError(9,0,0.006854472);
   gre->SetPoint(10,1.2,0.09270528);
   gre->SetPointError(10,0,0.008750921);
   
   TH1F *Graph_B2_d_plus_#bar{d}_20_406 = new TH1F("Graph_B2_d_plus_#bar{d}_20_406","V0M 20-40% (x8)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_20_406->SetMinimum(0.07187574);
   Graph_B2_d_plus_#bar{d}_20_406->SetMaximum(0.1055911);
   Graph_B2_d_plus_#bar{d}_20_406->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_20_406->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_20_406->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_20_406);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_10_20_sys");
   gre->SetTitle("V0M 10-20% (x4)");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.325,0.04720183);
   gre->SetPointError(0,0.02499999,0.01137019);
   gre->SetPoint(1,0.375,0.03937498);
   gre->SetPointError(1,0.02500001,0.008304642);
   gre->SetPoint(2,0.425,0.03972013);
   gre->SetPointError(2,0.02499999,0.007822055);
   gre->SetPoint(3,0.475,0.04052822);
   gre->SetPointError(3,0.02500001,0.005338361);
   gre->SetPoint(4,0.55,0.03717506);
   gre->SetPointError(4,0.05000001,0.004881144);
   gre->SetPoint(5,0.65,0.03752428);
   gre->SetPointError(5,0.04999998,0.005063045);
   gre->SetPoint(6,0.75,0.03966828);
   gre->SetPointError(6,0.05000001,0.00556312);
   gre->SetPoint(7,0.85,0.03868138);
   gre->SetPointError(7,0.04999998,0.005952252);
   gre->SetPoint(8,0.95,0.03791051);
   gre->SetPointError(8,0.05000001,0.006497062);
   gre->SetPoint(9,1.05,0.04137422);
   gre->SetPointError(9,0.05000001,0.007417662);
   gre->SetPoint(10,1.2,0.04374239);
   gre->SetPointError(10,0.09999996,0.008416831);
   
   TH1F *Graph_B2_d_plus_#bar{d}_10_20_sys7 = new TH1F("Graph_B2_d_plus_#bar{d}_10_20_sys7","V0M 10-20% (x4)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetMinimum(0.02832017);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetMaximum(0.06132219);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_10_20_sys7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_10_20");
   gre->SetTitle("V0M 10-20% (x4)");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.325,0.04720183);
   gre->SetPointError(0,0,0.002283746);
   gre->SetPoint(1,0.375,0.03937498);
   gre->SetPointError(1,0,0.001735881);
   gre->SetPoint(2,0.425,0.03972013);
   gre->SetPointError(2,0,0.001598067);
   gre->SetPoint(3,0.475,0.04052822);
   gre->SetPointError(3,0,0.001515323);
   gre->SetPoint(4,0.55,0.03717506);
   gre->SetPointError(4,0,0.001305979);
   gre->SetPoint(5,0.65,0.03752428);
   gre->SetPointError(5,0,0.001329041);
   gre->SetPoint(6,0.75,0.03966828);
   gre->SetPointError(6,0,0.001515831);
   gre->SetPoint(7,0.85,0.03868138);
   gre->SetPointError(7,0,0.001761102);
   gre->SetPoint(8,0.95,0.03791051);
   gre->SetPointError(8,0,0.002057418);
   gre->SetPoint(9,1.05,0.04137422);
   gre->SetPointError(9,0,0.003025762);
   gre->SetPoint(10,1.2,0.04374239);
   gre->SetPointError(10,0,0.005146098);
   
   TH1F *Graph_B2_d_plus_#bar{d}_10_208 = new TH1F("Graph_B2_d_plus_#bar{d}_10_208","V0M 10-20% (x4)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_10_208->SetMinimum(0.03448984);
   Graph_B2_d_plus_#bar{d}_10_208->SetMaximum(0.05084883);
   Graph_B2_d_plus_#bar{d}_10_208->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_10_208->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_10_208->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_10_208);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_5_10_sys");
   gre->SetTitle("V0M 5-10% (x2)");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.02184065);
   gre->SetPointError(0,0.02499999,0.005335062);
   gre->SetPoint(1,0.375,0.01755043);
   gre->SetPointError(1,0.02500001,0.003740487);
   gre->SetPoint(2,0.425,0.01633596);
   gre->SetPointError(2,0.02499999,0.003240122);
   gre->SetPoint(3,0.475,0.01901165);
   gre->SetPointError(3,0.02500001,0.002503472);
   gre->SetPoint(4,0.55,0.01977562);
   gre->SetPointError(4,0.05000001,0.002601163);
   gre->SetPoint(5,0.65,0.01762004);
   gre->SetPointError(5,0.04999998,0.002485846);
   gre->SetPoint(6,0.75,0.01888741);
   gre->SetPointError(6,0.05000001,0.002598993);
   gre->SetPoint(7,0.85,0.01767968);
   gre->SetPointError(7,0.04999998,0.002781621);
   gre->SetPoint(8,0.95,0.01840536);
   gre->SetPointError(8,0.05000001,0.003342769);
   gre->SetPoint(9,1.05,0.0182176);
   gre->SetPointError(9,0.05000001,0.003435919);
   gre->SetPoint(10,1.2,0.01974431);
   gre->SetPointError(10,0.09999996,0.003882163);
   
   TH1F *Graph_B2_d_plus_#bar{d}_5_10_sys9 = new TH1F("Graph_B2_d_plus_#bar{d}_5_10_sys9","V0M 5-10% (x2)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetMinimum(0.01168786);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetMaximum(0.02858369);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_5_10_sys9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_5_10");
   gre->SetTitle("V0M 5-10% (x2)");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.02184065);
   gre->SetPointError(0,0,0.001372019);
   gre->SetPoint(1,0.375,0.01755043);
   gre->SetPointError(1,0,0.001001391);
   gre->SetPoint(2,0.425,0.01633596);
   gre->SetPointError(2,0,0.0008855508);
   gre->SetPoint(3,0.475,0.01901165);
   gre->SetPointError(3,0,0.0009118833);
   gre->SetPoint(4,0.55,0.01977562);
   gre->SetPointError(4,0,0.0008276369);
   gre->SetPoint(5,0.65,0.01762004);
   gre->SetPointError(5,0,0.000777631);
   gre->SetPoint(6,0.75,0.01888741);
   gre->SetPointError(6,0,0.0008844865);
   gre->SetPoint(7,0.85,0.01767968);
   gre->SetPointError(7,0,0.001021622);
   gre->SetPoint(8,0.95,0.01840536);
   gre->SetPointError(8,0,0.00120481);
   gre->SetPoint(9,1.05,0.0182176);
   gre->SetPointError(9,0,0.001676549);
   gre->SetPoint(10,1.2,0.01974431);
   gre->SetPointError(10,0,0.002103459);
   
   TH1F *Graph_B2_d_plus_#bar{d}_5_1010 = new TH1F("Graph_B2_d_plus_#bar{d}_5_1010","V0M 5-10% (x2)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_5_1010->SetMinimum(0.01467419);
   Graph_B2_d_plus_#bar{d}_5_1010->SetMaximum(0.02398889);
   Graph_B2_d_plus_#bar{d}_5_1010->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_5_1010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_5_1010->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_5_1010);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(12);
   gre->SetName("B2_d_plus_#bar{d}_0_5_sys");
   gre->SetTitle("V0M 0-5% (x1)");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.325,0.009328356);
   gre->SetPointError(0,0.02499999,0.002345401);
   gre->SetPoint(1,0.375,0.009135504);
   gre->SetPointError(1,0.02500001,0.002016196);
   gre->SetPoint(2,0.425,0.008936579);
   gre->SetPointError(2,0.02499999,0.001856225);
   gre->SetPoint(3,0.475,0.009160223);
   gre->SetPointError(3,0.02500001,0.001233269);
   gre->SetPoint(4,0.55,0.00839646);
   gre->SetPointError(4,0.05000001,0.001141715);
   gre->SetPoint(5,0.65,0.008806019);
   gre->SetPointError(5,0.04999998,0.00120156);
   gre->SetPoint(6,0.75,0.009336069);
   gre->SetPointError(6,0.05000001,0.001227568);
   gre->SetPoint(7,0.85,0.008651929);
   gre->SetPointError(7,0.04999998,0.001328321);
   gre->SetPoint(8,0.95,0.008962851);
   gre->SetPointError(8,0.05000001,0.001477782);
   gre->SetPoint(9,1.05,0.0111263);
   gre->SetPointError(9,0.05000001,0.001903572);
   gre->SetPoint(10,1.2,0.01055425);
   gre->SetPointError(10,0.09999996,0.001928777);
   gre->SetPoint(11,1.4,0.01030807);
   gre->SetPointError(11,0.1,0.00299661);
   
   TH1F *Graph_B2_d_plus_#bar{d}_0_5_sys11 = new TH1F("Graph_B2_d_plus_#bar{d}_0_5_sys11","V0M 0-5% (x1)",100,0.18,1.62);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetMinimum(0.006350783);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetMaximum(0.01393685);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_0_5_sys11);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("B2_d_plus_#bar{d}_0_5");
   gre->SetTitle("V0M 0-5% (x1)");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.325,0.009328356);
   gre->SetPointError(0,0,0.0005548173);
   gre->SetPoint(1,0.375,0.009135504);
   gre->SetPointError(1,0,0.0004407854);
   gre->SetPoint(2,0.425,0.008936579);
   gre->SetPointError(2,0,0.000405861);
   gre->SetPoint(3,0.475,0.009160223);
   gre->SetPointError(3,0,0.0003808585);
   gre->SetPoint(4,0.55,0.00839646);
   gre->SetPointError(4,0,0.0003200975);
   gre->SetPoint(5,0.65,0.008806019);
   gre->SetPointError(5,0,0.0003291853);
   gre->SetPoint(6,0.75,0.009336069);
   gre->SetPointError(6,0,0.000362355);
   gre->SetPoint(7,0.85,0.008651929);
   gre->SetPointError(7,0,0.0003871874);
   gre->SetPoint(8,0.95,0.008962851);
   gre->SetPointError(8,0,0.0004506594);
   gre->SetPoint(9,1.05,0.0111263);
   gre->SetPointError(9,0,0.0007089844);
   gre->SetPoint(10,1.2,0.01055425);
   gre->SetPointError(10,0,0.0008536843);
   gre->SetPoint(11,1.4,0.01030807);
   gre->SetPointError(11,0,0.001404786);
   
   TH1F *Graph_B2_d_plus_#bar{d}_0_512 = new TH1F("Graph_B2_d_plus_#bar{d}_0_512","V0M 0-5% (x1)",100,0.2175,1.5075);
   Graph_B2_d_plus_#bar{d}_0_512->SetMinimum(0.00770047);
   Graph_B2_d_plus_#bar{d}_0_512->SetMaximum(0.01221118);
   Graph_B2_d_plus_#bar{d}_0_512->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_0_512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_0_512->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_0_512);
   
   gre->Draw("pz,");
   
   TLegend *leg = new TLegend(0.22,0.64,0.4,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_d_plus_#bar{d}_0_5_sys","I+II (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_5_10_sys","III (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_10_20_sys","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_20_40_sys","VI+VII (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_40_100_sys","VIII+IX+X (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.55,0.72,0.85,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("d+#bar{d}");
   pt->Draw();
   
   pt = new TPaveText(0.22,0.84,0.4,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.032);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figures/B2vsColls.C <==
{
//=========Macro generated from canvas: c1_n14/c1_n14
//=========  (Wed Mar 28 09:01:46 2018) by ROOT version5.34/30
   TCanvas *c1_n14 = new TCanvas("c1_n14", "c1_n14",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n14->Range(0,0,1,1);
   c1_n14->SetFillColor(0);
   c1_n14->SetBorderMode(0);
   c1_n14->SetBorderSize(2);
   c1_n14->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_n14_1
   TPad *c1_n14_1 = new TPad("c1_n14_1", "c1_n14_1",0.01,0.01,0.99,0.99);
   c1_n14_1->Draw();
   c1_n14_1->cd();
   c1_n14_1->Range(-0.2840395,-4.460206,3.895028,-1.392166);
   c1_n14_1->SetFillColor(0);
   c1_n14_1->SetBorderMode(0);
   c1_n14_1->SetBorderSize(2);
   c1_n14_1->SetLogx();
   c1_n14_1->SetLogy();
   c1_n14_1->SetTickx(1);
   c1_n14_1->SetTicky(1);
   c1_n14_1->SetLeftMargin(0.14);
   c1_n14_1->SetBottomMargin(0.15);
   c1_n14_1->SetFrameBorderMode(0);
   c1_n14_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetBinContent(1,100);
   h->SetBinContent(2,100);
   h->SetBinContent(3,100);
   h->SetBinContent(4,100);
   h->SetBinContent(5,100);
   h->SetBinContent(6,100);
   h->SetBinContent(7,100);
   h->SetBinContent(8,100);
   h->SetBinContent(9,100);
   h->SetBinContent(10,100);
   h->SetBinContent(11,100);
   h->SetBinContent(12,100);
   h->SetBinContent(13,100);
   h->SetBinContent(14,100);
   h->SetBinContent(15,100);
   h->SetBinContent(16,100);
   h->SetBinContent(17,100);
   h->SetBinContent(18,100);
   h->SetBinContent(19,100);
   h->SetBinContent(20,100);
   h->SetBinContent(21,100);
   h->SetBinContent(22,100);
   h->SetBinContent(23,100);
   h->SetBinContent(24,100);
   h->SetBinContent(25,100);
   h->SetBinContent(26,100);
   h->SetBinContent(27,100);
   h->SetBinContent(28,100);
   h->SetBinContent(29,100);
   h->SetBinContent(30,100);
   h->SetBinContent(31,100);
   h->SetBinContent(32,100);
   h->SetBinContent(33,100);
   h->SetBinContent(34,100);
   h->SetBinContent(35,100);
   h->SetBinContent(36,100);
   h->SetBinContent(37,100);
   h->SetBinContent(38,100);
   h->SetBinContent(39,100);
   h->SetBinContent(40,100);
   h->SetBinContent(41,100);
   h->SetBinContent(42,100);
   h->SetBinContent(43,100);
   h->SetBinContent(44,100);
   h->SetBinContent(45,100);
   h->SetBinContent(46,100);
   h->SetBinContent(47,100);
   h->SetBinContent(48,100);
   h->SetBinContent(49,100);
   h->SetBinContent(50,100);
   h->SetBinContent(51,100);
   h->SetBinContent(52,100);
   h->SetBinContent(53,100);
   h->SetBinContent(54,100);
   h->SetBinContent(55,100);
   h->SetBinContent(56,100);
   h->SetBinContent(57,100);
   h->SetBinContent(58,100);
   h->SetBinContent(59,100);
   h->SetBinContent(60,100);
   h->SetBinContent(61,100);
   h->SetBinContent(62,100);
   h->SetBinContent(63,100);
   h->SetBinContent(64,100);
   h->SetBinContent(65,100);
   h->SetBinContent(66,100);
   h->SetBinContent(67,100);
   h->SetBinContent(68,100);
   h->SetBinContent(69,100);
   h->SetBinContent(70,100);
   h->SetBinContent(71,100);
   h->SetBinContent(72,100);
   h->SetBinContent(73,100);
   h->SetBinContent(74,100);
   h->SetBinContent(75,100);
   h->SetBinContent(76,100);
   h->SetBinContent(77,100);
   h->SetBinContent(78,100);
   h->SetBinContent(79,100);
   h->SetBinContent(80,100);
   h->SetBinContent(81,100);
   h->SetBinContent(82,100);
   h->SetBinContent(83,100);
   h->SetBinContent(84,100);
   h->SetBinContent(85,100);
   h->SetBinContent(86,100);
   h->SetBinContent(87,100);
   h->SetBinContent(88,100);
   h->SetBinContent(89,100);
   h->SetBinContent(90,100);
   h->SetBinContent(91,100);
   h->SetBinContent(92,100);
   h->SetBinContent(93,100);
   h->SetBinContent(94,100);
   h->SetBinContent(95,100);
   h->SetBinContent(96,100);
   h->SetBinContent(97,100);
   h->SetBinContent(98,100);
   h->SetBinContent(99,100);
   h->SetBinContent(100,100);
   h->SetBinContent(101,100);
   h->SetBinContent(102,100);
   h->SetBinContent(103,100);
   h->SetBinContent(104,100);
   h->SetBinContent(105,100);
   h->SetBinContent(106,100);
   h->SetBinContent(107,100);
   h->SetBinContent(108,100);
   h->SetBinContent(109,100);
   h->SetBinContent(110,100);
   h->SetBinContent(111,100);
   h->SetBinContent(112,100);
   h->SetBinContent(113,100);
   h->SetBinContent(114,100);
   h->SetBinContent(115,100);
   h->SetBinContent(116,100);
   h->SetBinContent(117,100);
   h->SetBinContent(118,100);
   h->SetBinContent(119,100);
   h->SetBinContent(120,100);
   h->SetBinContent(121,100);
   h->SetBinContent(122,100);
   h->SetBinContent(123,100);
   h->SetBinContent(124,100);
   h->SetBinContent(125,100);
   h->SetBinContent(126,100);
   h->SetBinContent(127,100);
   h->SetBinContent(128,100);
   h->SetBinContent(129,100);
   h->SetBinContent(130,100);
   h->SetBinContent(131,100);
   h->SetBinContent(132,100);
   h->SetBinContent(133,100);
   h->SetBinContent(134,100);
   h->SetBinContent(135,100);
   h->SetBinContent(136,100);
   h->SetBinContent(137,100);
   h->SetBinContent(138,100);
   h->SetBinContent(139,100);
   h->SetBinContent(140,100);
   h->SetBinContent(141,100);
   h->SetBinContent(142,100);
   h->SetBinContent(143,100);
   h->SetBinContent(144,100);
   h->SetBinContent(145,100);
   h->SetBinContent(146,100);
   h->SetBinContent(147,100);
   h->SetBinContent(148,100);
   h->SetBinContent(149,100);
   h->SetBinContent(150,100);
   h->SetBinContent(151,100);
   h->SetBinContent(152,100);
   h->SetBinContent(153,100);
   h->SetBinContent(154,100);
   h->SetBinContent(155,100);
   h->SetBinContent(156,100);
   h->SetBinContent(157,100);
   h->SetBinContent(158,100);
   h->SetBinContent(159,100);
   h->SetBinContent(160,100);
   h->SetBinContent(161,100);
   h->SetBinContent(162,100);
   h->SetBinContent(163,100);
   h->SetBinContent(164,100);
   h->SetBinContent(165,100);
   h->SetBinContent(166,100);
   h->SetBinContent(167,100);
   h->SetBinContent(168,100);
   h->SetBinContent(169,100);
   h->SetBinContent(170,100);
   h->SetBinContent(171,100);
   h->SetBinContent(172,100);
   h->SetBinContent(173,100);
   h->SetBinContent(174,100);
   h->SetBinContent(175,100);
   h->SetBinContent(176,100);
   h->SetBinContent(177,100);
   h->SetBinContent(178,100);
   h->SetBinContent(179,100);
   h->SetBinContent(180,100);
   h->SetBinContent(181,100);
   h->SetBinContent(182,100);
   h->SetBinContent(183,100);
   h->SetBinContent(184,100);
   h->SetBinContent(185,100);
   h->SetBinContent(186,100);
   h->SetBinContent(187,100);
   h->SetBinContent(188,100);
   h->SetBinContent(189,100);
   h->SetBinContent(190,100);
   h->SetBinContent(191,100);
   h->SetBinContent(192,100);
   h->SetBinContent(193,100);
   h->SetBinContent(194,100);
   h->SetBinContent(195,100);
   h->SetBinContent(196,100);
   h->SetBinContent(197,100);
   h->SetBinContent(198,100);
   h->SetBinContent(199,100);
   h->SetBinContent(200,100);
   h->SetBinContent(201,100);
   h->SetBinContent(202,100);
   h->SetBinContent(203,100);
   h->SetBinContent(204,100);
   h->SetBinContent(205,100);
   h->SetBinContent(206,100);
   h->SetBinContent(207,100);
   h->SetBinContent(208,100);
   h->SetBinContent(209,100);
   h->SetBinContent(210,100);
   h->SetBinContent(211,100);
   h->SetBinContent(212,100);
   h->SetBinContent(213,100);
   h->SetBinContent(214,100);
   h->SetBinContent(215,100);
   h->SetBinContent(216,100);
   h->SetBinContent(217,100);
   h->SetBinContent(218,100);
   h->SetBinContent(219,100);
   h->SetBinContent(220,100);
   h->SetBinContent(221,100);
   h->SetBinContent(222,100);
   h->SetBinContent(223,100);
   h->SetBinContent(224,100);
   h->SetBinContent(225,100);
   h->SetBinContent(226,100);
   h->SetBinContent(227,100);
   h->SetBinContent(228,100);
   h->SetBinContent(229,100);
   h->SetBinContent(230,100);
   h->SetBinContent(231,100);
   h->SetBinContent(232,100);
   h->SetBinContent(233,100);
   h->SetBinContent(234,100);
   h->SetBinContent(235,100);
   h->SetBinContent(236,100);
   h->SetBinContent(237,100);
   h->SetBinContent(238,100);
   h->SetBinContent(239,100);
   h->SetBinContent(240,100);
   h->SetBinContent(241,100);
   h->SetBinContent(242,100);
   h->SetBinContent(243,100);
   h->SetBinContent(244,100);
   h->SetBinContent(245,100);
   h->SetBinContent(246,100);
   h->SetBinContent(247,100);
   h->SetBinContent(248,100);
   h->SetBinContent(249,100);
   h->SetBinContent(250,100);
   h->SetBinContent(251,100);
   h->SetBinContent(252,100);
   h->SetBinContent(253,100);
   h->SetBinContent(254,100);
   h->SetBinContent(255,100);
   h->SetBinContent(256,100);
   h->SetBinContent(257,100);
   h->SetBinContent(258,100);
   h->SetBinContent(259,100);
   h->SetBinContent(260,100);
   h->SetBinContent(261,100);
   h->SetBinContent(262,100);
   h->SetBinContent(263,100);
   h->SetBinContent(264,100);
   h->SetBinContent(265,100);
   h->SetBinContent(266,100);
   h->SetBinContent(267,100);
   h->SetBinContent(268,100);
   h->SetBinContent(269,100);
   h->SetBinContent(270,100);
   h->SetBinContent(271,100);
   h->SetBinContent(272,100);
   h->SetBinContent(273,100);
   h->SetBinContent(274,100);
   h->SetBinContent(275,100);
   h->SetBinContent(276,100);
   h->SetBinContent(277,100);
   h->SetBinContent(278,100);
   h->SetBinContent(279,100);
   h->SetBinContent(280,100);
   h->SetBinContent(281,100);
   h->SetBinContent(282,100);
   h->SetBinContent(283,100);
   h->SetBinContent(284,100);
   h->SetBinContent(285,100);
   h->SetBinContent(286,100);
   h->SetBinContent(287,100);
   h->SetBinContent(288,100);
   h->SetBinContent(289,100);
   h->SetBinContent(290,100);
   h->SetBinContent(291,100);
   h->SetBinContent(292,100);
   h->SetBinContent(293,100);
   h->SetBinContent(294,100);
   h->SetBinContent(295,100);
   h->SetBinContent(296,100);
   h->SetBinContent(297,100);
   h->SetBinContent(298,100);
   h->SetBinContent(299,100);
   h->SetBinContent(300,100);
   h->SetBinContent(301,100);
   h->SetBinContent(302,100);
   h->SetBinContent(303,100);
   h->SetBinContent(304,100);
   h->SetBinContent(305,100);
   h->SetBinContent(306,100);
   h->SetBinContent(307,100);
   h->SetBinContent(308,100);
   h->SetBinContent(309,100);
   h->SetBinContent(310,100);
   h->SetBinContent(311,100);
   h->SetBinContent(312,100);
   h->SetBinContent(313,100);
   h->SetBinContent(314,100);
   h->SetBinContent(315,100);
   h->SetBinContent(316,100);
   h->SetBinContent(317,100);
   h->SetBinContent(318,100);
   h->SetBinContent(319,100);
   h->SetBinContent(320,100);
   h->SetBinContent(321,100);
   h->SetBinContent(322,100);
   h->SetBinContent(323,100);
   h->SetBinContent(324,100);
   h->SetBinContent(325,100);
   h->SetBinContent(326,100);
   h->SetBinContent(327,100);
   h->SetBinContent(328,100);
   h->SetBinContent(329,100);
   h->SetBinContent(330,100);
   h->SetBinContent(331,100);
   h->SetBinContent(332,100);
   h->SetBinContent(333,100);
   h->SetBinContent(334,100);
   h->SetBinContent(335,100);
   h->SetBinContent(336,100);
   h->SetBinContent(337,100);
   h->SetBinContent(338,100);
   h->SetBinContent(339,100);
   h->SetBinContent(340,100);
   h->SetBinContent(341,100);
   h->SetBinContent(342,100);
   h->SetBinContent(343,100);
   h->SetBinContent(344,100);
   h->SetBinContent(345,100);
   h->SetBinContent(346,100);
   h->SetBinContent(347,100);
   h->SetBinContent(348,100);
   h->SetBinContent(349,100);
   h->SetBinContent(350,100);
   h->SetBinContent(351,100);
   h->SetBinContent(352,100);
   h->SetBinContent(353,100);
   h->SetBinContent(354,100);
   h->SetBinContent(355,100);
   h->SetBinContent(356,100);
   h->SetBinContent(357,100);
   h->SetBinContent(358,100);
   h->SetBinContent(359,100);
   h->SetBinContent(360,100);
   h->SetBinContent(361,100);
   h->SetBinContent(362,100);
   h->SetBinContent(363,100);
   h->SetBinContent(364,100);
   h->SetBinContent(365,100);
   h->SetBinContent(366,100);
   h->SetBinContent(367,100);
   h->SetBinContent(368,100);
   h->SetBinContent(369,100);
   h->SetBinContent(370,100);
   h->SetBinContent(371,100);
   h->SetBinContent(372,100);
   h->SetBinContent(373,100);
   h->SetBinContent(374,100);
   h->SetBinContent(375,100);
   h->SetBinContent(376,100);
   h->SetBinContent(377,100);
   h->SetBinContent(378,100);
   h->SetBinContent(379,100);
   h->SetBinContent(380,100);
   h->SetBinContent(381,100);
   h->SetBinContent(382,100);
   h->SetBinContent(383,100);
   h->SetBinContent(384,100);
   h->SetBinContent(385,100);
   h->SetBinContent(386,100);
   h->SetBinContent(387,100);
   h->SetBinContent(388,100);
   h->SetBinContent(389,100);
   h->SetBinContent(390,100);
   h->SetBinContent(391,100);
   h->SetBinContent(392,100);
   h->SetBinContent(393,100);
   h->SetBinContent(394,100);
   h->SetBinContent(395,100);
   h->SetBinContent(396,100);
   h->SetBinContent(397,100);
   h->SetBinContent(398,100);
   h->SetBinContent(399,100);
   h->SetBinContent(400,100);
   h->SetBinContent(401,100);
   h->SetBinContent(402,100);
   h->SetBinContent(403,100);
   h->SetBinContent(404,100);
   h->SetBinContent(405,100);
   h->SetBinContent(406,100);
   h->SetBinContent(407,100);
   h->SetBinContent(408,100);
   h->SetBinContent(409,100);
   h->SetBinContent(410,100);
   h->SetBinContent(411,100);
   h->SetBinContent(412,100);
   h->SetBinContent(413,100);
   h->SetBinContent(414,100);
   h->SetBinContent(415,100);
   h->SetBinContent(416,100);
   h->SetBinContent(417,100);
   h->SetBinContent(418,100);
   h->SetBinContent(419,100);
   h->SetBinContent(420,100);
   h->SetBinContent(421,100);
   h->SetBinContent(422,100);
   h->SetBinContent(423,100);
   h->SetBinContent(424,100);
   h->SetBinContent(425,100);
   h->SetBinContent(426,100);
   h->SetBinContent(427,100);
   h->SetBinContent(428,100);
   h->SetBinContent(429,100);
   h->SetBinContent(430,100);
   h->SetBinContent(431,100);
   h->SetBinContent(432,100);
   h->SetBinContent(433,100);
   h->SetBinContent(434,100);
   h->SetBinContent(435,100);
   h->SetBinContent(436,100);
   h->SetBinContent(437,100);
   h->SetBinContent(438,100);
   h->SetBinContent(439,100);
   h->SetBinContent(440,100);
   h->SetBinContent(441,100);
   h->SetBinContent(442,100);
   h->SetBinContent(443,100);
   h->SetBinContent(444,100);
   h->SetBinContent(445,100);
   h->SetBinContent(446,100);
   h->SetBinContent(447,100);
   h->SetBinContent(448,100);
   h->SetBinContent(449,100);
   h->SetBinContent(450,100);
   h->SetBinContent(451,100);
   h->SetBinContent(452,100);
   h->SetBinContent(453,100);
   h->SetBinContent(454,100);
   h->SetBinContent(455,100);
   h->SetBinContent(456,100);
   h->SetBinContent(457,100);
   h->SetBinContent(458,100);
   h->SetBinContent(459,100);
   h->SetBinContent(460,100);
   h->SetBinContent(461,100);
   h->SetBinContent(462,100);
   h->SetBinContent(463,100);
   h->SetBinContent(464,100);
   h->SetBinContent(465,100);
   h->SetBinContent(466,100);
   h->SetBinContent(467,100);
   h->SetBinContent(468,100);
   h->SetBinContent(469,100);
   h->SetBinContent(470,100);
   h->SetBinContent(471,100);
   h->SetBinContent(472,100);
   h->SetBinContent(473,100);
   h->SetBinContent(474,100);
   h->SetBinContent(475,100);
   h->SetBinContent(476,100);
   h->SetBinContent(477,100);
   h->SetBinContent(478,100);
   h->SetBinContent(479,100);
   h->SetBinContent(480,100);
   h->SetBinContent(481,100);
   h->SetBinContent(482,100);
   h->SetBinContent(483,100);
   h->SetBinContent(484,100);
   h->SetBinContent(485,100);
   h->SetBinContent(486,100);
   h->SetBinContent(487,100);
   h->SetBinContent(488,100);
   h->SetBinContent(489,100);
   h->SetBinContent(490,100);
   h->SetBinContent(491,100);
   h->SetBinContent(492,100);
   h->SetBinContent(493,100);
   h->SetBinContent(494,100);
   h->SetBinContent(495,100);
   h->SetBinContent(496,100);
   h->SetBinContent(497,100);
   h->SetBinContent(498,100);
   h->SetBinContent(499,100);
   h->SetBinContent(500,100);
   h->SetBinContent(501,100);
   h->SetBinContent(502,100);
   h->SetBinContent(503,100);
   h->SetBinContent(504,100);
   h->SetBinContent(505,100);
   h->SetBinContent(506,100);
   h->SetBinContent(507,100);
   h->SetBinContent(508,100);
   h->SetBinContent(509,100);
   h->SetBinContent(510,100);
   h->SetBinContent(511,100);
   h->SetBinContent(512,100);
   h->SetBinContent(513,100);
   h->SetBinContent(514,100);
   h->SetBinContent(515,100);
   h->SetBinContent(516,100);
   h->SetBinContent(517,100);
   h->SetBinContent(518,100);
   h->SetBinContent(519,100);
   h->SetBinContent(520,100);
   h->SetBinContent(521,100);
   h->SetBinContent(522,100);
   h->SetBinContent(523,100);
   h->SetBinContent(524,100);
   h->SetBinContent(525,100);
   h->SetBinContent(526,100);
   h->SetBinContent(527,100);
   h->SetBinContent(528,100);
   h->SetBinContent(529,100);
   h->SetBinContent(530,100);
   h->SetBinContent(531,100);
   h->SetBinContent(532,100);
   h->SetBinContent(533,100);
   h->SetBinContent(534,100);
   h->SetBinContent(535,100);
   h->SetBinContent(536,100);
   h->SetBinContent(537,100);
   h->SetBinContent(538,100);
   h->SetBinContent(539,100);
   h->SetBinContent(540,100);
   h->SetBinContent(541,100);
   h->SetBinContent(542,100);
   h->SetBinContent(543,100);
   h->SetBinContent(544,100);
   h->SetBinContent(545,100);
   h->SetBinContent(546,100);
   h->SetBinContent(547,100);
   h->SetBinContent(548,100);
   h->SetBinContent(549,100);
   h->SetBinContent(550,100);
   h->SetBinContent(551,100);
   h->SetBinContent(552,100);
   h->SetBinContent(553,100);
   h->SetBinContent(554,100);
   h->SetBinContent(555,100);
   h->SetBinContent(556,100);
   h->SetBinContent(557,100);
   h->SetBinContent(558,100);
   h->SetBinContent(559,100);
   h->SetBinContent(560,100);
   h->SetBinContent(561,100);
   h->SetBinContent(562,100);
   h->SetBinContent(563,100);
   h->SetBinContent(564,100);
   h->SetBinContent(565,100);
   h->SetBinContent(566,100);
   h->SetBinContent(567,100);
   h->SetBinContent(568,100);
   h->SetBinContent(569,100);
   h->SetBinContent(570,100);
   h->SetBinContent(571,100);
   h->SetBinContent(572,100);
   h->SetBinContent(573,100);
   h->SetBinContent(574,100);
   h->SetBinContent(575,100);
   h->SetBinContent(576,100);
   h->SetBinContent(577,100);
   h->SetBinContent(578,100);
   h->SetBinContent(579,100);
   h->SetBinContent(580,100);
   h->SetBinContent(581,100);
   h->SetBinContent(582,100);
   h->SetBinContent(583,100);
   h->SetBinContent(584,100);
   h->SetBinContent(585,100);
   h->SetBinContent(586,100);
   h->SetBinContent(587,100);
   h->SetBinContent(588,100);
   h->SetBinContent(589,100);
   h->SetBinContent(590,100);
   h->SetBinContent(591,100);
   h->SetBinContent(592,100);
   h->SetBinContent(593,100);
   h->SetBinContent(594,100);
   h->SetBinContent(595,100);
   h->SetBinContent(596,100);
   h->SetBinContent(597,100);
   h->SetBinContent(598,100);
   h->SetBinContent(599,100);
   h->SetBinContent(600,100);
   h->SetBinContent(601,100);
   h->SetBinContent(602,100);
   h->SetBinContent(603,100);
   h->SetBinContent(604,100);
   h->SetBinContent(605,100);
   h->SetBinContent(606,100);
   h->SetBinContent(607,100);
   h->SetBinContent(608,100);
   h->SetBinContent(609,100);
   h->SetBinContent(610,100);
   h->SetBinContent(611,100);
   h->SetBinContent(612,100);
   h->SetBinContent(613,100);
   h->SetBinContent(614,100);
   h->SetBinContent(615,100);
   h->SetBinContent(616,100);
   h->SetBinContent(617,100);
   h->SetBinContent(618,100);
   h->SetBinContent(619,100);
   h->SetBinContent(620,100);
   h->SetBinContent(621,100);
   h->SetBinContent(622,100);
   h->SetBinContent(623,100);
   h->SetBinContent(624,100);
   h->SetBinContent(625,100);
   h->SetBinContent(626,100);
   h->SetBinContent(627,100);
   h->SetBinContent(628,100);
   h->SetBinContent(629,100);
   h->SetBinContent(630,100);
   h->SetBinContent(631,100);
   h->SetBinContent(632,100);
   h->SetBinContent(633,100);
   h->SetBinContent(634,100);
   h->SetBinContent(635,100);
   h->SetBinContent(636,100);
   h->SetBinContent(637,100);
   h->SetBinContent(638,100);
   h->SetBinContent(639,100);
   h->SetBinContent(640,100);
   h->SetBinContent(641,100);
   h->SetBinContent(642,100);
   h->SetBinContent(643,100);
   h->SetBinContent(644,100);
   h->SetBinContent(645,100);
   h->SetBinContent(646,100);
   h->SetBinContent(647,100);
   h->SetBinContent(648,100);
   h->SetBinContent(649,100);
   h->SetBinContent(650,100);
   h->SetBinContent(651,100);
   h->SetBinContent(652,100);
   h->SetBinContent(653,100);
   h->SetBinContent(654,100);
   h->SetBinContent(655,100);
   h->SetBinContent(656,100);
   h->SetBinContent(657,100);
   h->SetBinContent(658,100);
   h->SetBinContent(659,100);
   h->SetBinContent(660,100);
   h->SetBinContent(661,100);
   h->SetBinContent(662,100);
   h->SetBinContent(663,100);
   h->SetBinContent(664,100);
   h->SetBinContent(665,100);
   h->SetBinContent(666,100);
   h->SetBinContent(667,100);
   h->SetBinContent(668,100);
   h->SetBinContent(669,100);
   h->SetBinContent(670,100);
   h->SetBinContent(671,100);
   h->SetBinContent(672,100);
   h->SetBinContent(673,100);
   h->SetBinContent(674,100);
   h->SetBinContent(675,100);
   h->SetBinContent(676,100);
   h->SetBinContent(677,100);
   h->SetBinContent(678,100);
   h->SetBinContent(679,100);
   h->SetBinContent(680,100);
   h->SetBinContent(681,100);
   h->SetBinContent(682,100);
   h->SetBinContent(683,100);
   h->SetBinContent(684,100);
   h->SetBinContent(685,100);
   h->SetBinContent(686,100);
   h->SetBinContent(687,100);
   h->SetBinContent(688,100);
   h->SetBinContent(689,100);
   h->SetBinContent(690,100);
   h->SetBinContent(691,100);
   h->SetBinContent(692,100);
   h->SetBinContent(693,100);
   h->SetBinContent(694,100);
   h->SetBinContent(695,100);
   h->SetBinContent(696,100);
   h->SetBinContent(697,100);
   h->SetBinContent(698,100);
   h->SetBinContent(699,100);
   h->SetBinContent(700,100);
   h->SetBinContent(701,100);
   h->SetBinContent(702,100);
   h->SetBinContent(703,100);
   h->SetBinContent(704,100);
   h->SetBinContent(705,100);
   h->SetBinContent(706,100);
   h->SetBinContent(707,100);
   h->SetBinContent(708,100);
   h->SetBinContent(709,100);
   h->SetBinContent(710,100);
   h->SetBinContent(711,100);
   h->SetBinContent(712,100);
   h->SetBinContent(713,100);
   h->SetBinContent(714,100);
   h->SetBinContent(715,100);
   h->SetBinContent(716,100);
   h->SetBinContent(717,100);
   h->SetBinContent(718,100);
   h->SetBinContent(719,100);
   h->SetBinContent(720,100);
   h->SetBinContent(721,100);
   h->SetBinContent(722,100);
   h->SetBinContent(723,100);
   h->SetBinContent(724,100);
   h->SetBinContent(725,100);
   h->SetBinContent(726,100);
   h->SetBinContent(727,100);
   h->SetBinContent(728,100);
   h->SetBinContent(729,100);
   h->SetBinContent(730,100);
   h->SetBinContent(731,100);
   h->SetBinContent(732,100);
   h->SetBinContent(733,100);
   h->SetBinContent(734,100);
   h->SetBinContent(735,100);
   h->SetBinContent(736,100);
   h->SetBinContent(737,100);
   h->SetBinContent(738,100);
   h->SetBinContent(739,100);
   h->SetBinContent(740,100);
   h->SetBinContent(741,100);
   h->SetBinContent(742,100);
   h->SetBinContent(743,100);
   h->SetBinContent(744,100);
   h->SetBinContent(745,100);
   h->SetBinContent(746,100);
   h->SetBinContent(747,100);
   h->SetBinContent(748,100);
   h->SetBinContent(749,100);
   h->SetBinContent(750,100);
   h->SetBinContent(751,100);
   h->SetBinContent(752,100);
   h->SetBinContent(753,100);
   h->SetBinContent(754,100);
   h->SetBinContent(755,100);
   h->SetBinContent(756,100);
   h->SetBinContent(757,100);
   h->SetBinContent(758,100);
   h->SetBinContent(759,100);
   h->SetBinContent(760,100);
   h->SetBinContent(761,100);
   h->SetBinContent(762,100);
   h->SetBinContent(763,100);
   h->SetBinContent(764,100);
   h->SetBinContent(765,100);
   h->SetBinContent(766,100);
   h->SetBinContent(767,100);
   h->SetBinContent(768,100);
   h->SetBinContent(769,100);
   h->SetBinContent(770,100);
   h->SetBinContent(771,100);
   h->SetBinContent(772,100);
   h->SetBinContent(773,100);
   h->SetBinContent(774,100);
   h->SetBinContent(775,100);
   h->SetBinContent(776,100);
   h->SetBinContent(777,100);
   h->SetBinContent(778,100);
   h->SetBinContent(779,100);
   h->SetBinContent(780,100);
   h->SetBinContent(781,100);
   h->SetBinContent(782,100);
   h->SetBinContent(783,100);
   h->SetBinContent(784,100);
   h->SetBinContent(785,100);
   h->SetBinContent(786,100);
   h->SetBinContent(787,100);
   h->SetBinContent(788,100);
   h->SetBinContent(789,100);
   h->SetBinContent(790,100);
   h->SetBinContent(791,100);
   h->SetBinContent(792,100);
   h->SetBinContent(793,100);
   h->SetBinContent(794,100);
   h->SetBinContent(795,100);
   h->SetBinContent(796,100);
   h->SetBinContent(797,100);
   h->SetBinContent(798,100);
   h->SetBinContent(799,100);
   h->SetBinContent(800,100);
   h->SetBinContent(801,100);
   h->SetBinContent(802,100);
   h->SetBinContent(803,100);
   h->SetBinContent(804,100);
   h->SetBinContent(805,100);
   h->SetBinContent(806,100);
   h->SetBinContent(807,100);
   h->SetBinContent(808,100);
   h->SetBinContent(809,100);
   h->SetBinContent(810,100);
   h->SetBinContent(811,100);
   h->SetBinContent(812,100);
   h->SetBinContent(813,100);
   h->SetBinContent(814,100);
   h->SetBinContent(815,100);
   h->SetBinContent(816,100);
   h->SetBinContent(817,100);
   h->SetBinContent(818,100);
   h->SetBinContent(819,100);
   h->SetBinContent(820,100);
   h->SetBinContent(821,100);
   h->SetBinContent(822,100);
   h->SetBinContent(823,100);
   h->SetBinContent(824,100);
   h->SetBinContent(825,100);
   h->SetBinContent(826,100);
   h->SetBinContent(827,100);
   h->SetBinContent(828,100);
   h->SetBinContent(829,100);
   h->SetBinContent(830,100);
   h->SetBinContent(831,100);
   h->SetBinContent(832,100);
   h->SetBinContent(833,100);
   h->SetBinContent(834,100);
   h->SetBinContent(835,100);
   h->SetBinContent(836,100);
   h->SetBinContent(837,100);
   h->SetBinContent(838,100);
   h->SetBinContent(839,100);
   h->SetBinContent(840,100);
   h->SetBinContent(841,100);
   h->SetBinContent(842,100);
   h->SetBinContent(843,100);
   h->SetBinContent(844,100);
   h->SetBinContent(845,100);
   h->SetBinContent(846,100);
   h->SetBinContent(847,100);
   h->SetBinContent(848,100);
   h->SetBinContent(849,100);
   h->SetBinContent(850,100);
   h->SetBinContent(851,100);
   h->SetBinContent(852,100);
   h->SetBinContent(853,100);
   h->SetBinContent(854,100);
   h->SetBinContent(855,100);
   h->SetBinContent(856,100);
   h->SetBinContent(857,100);
   h->SetBinContent(858,100);
   h->SetBinContent(859,100);
   h->SetBinContent(860,100);
   h->SetBinContent(861,100);
   h->SetBinContent(862,100);
   h->SetBinContent(863,100);
   h->SetBinContent(864,100);
   h->SetBinContent(865,100);
   h->SetBinContent(866,100);
   h->SetBinContent(867,100);
   h->SetBinContent(868,100);
   h->SetBinContent(869,100);
   h->SetBinContent(870,100);
   h->SetBinContent(871,100);
   h->SetBinContent(872,100);
   h->SetBinContent(873,100);
   h->SetBinContent(874,100);
   h->SetBinContent(875,100);
   h->SetBinContent(876,100);
   h->SetBinContent(877,100);
   h->SetBinContent(878,100);
   h->SetBinContent(879,100);
   h->SetBinContent(880,100);
   h->SetBinContent(881,100);
   h->SetBinContent(882,100);
   h->SetBinContent(883,100);
   h->SetBinContent(884,100);
   h->SetBinContent(885,100);
   h->SetBinContent(886,100);
   h->SetBinContent(887,100);
   h->SetBinContent(888,100);
   h->SetBinContent(889,100);
   h->SetBinContent(890,100);
   h->SetBinContent(891,100);
   h->SetBinContent(892,100);
   h->SetBinContent(893,100);
   h->SetBinContent(894,100);
   h->SetBinContent(895,100);
   h->SetBinContent(896,100);
   h->SetBinContent(897,100);
   h->SetBinContent(898,100);
   h->SetBinContent(899,100);
   h->SetBinContent(900,100);
   h->SetBinContent(901,100);
   h->SetBinContent(902,100);
   h->SetBinContent(903,100);
   h->SetBinContent(904,100);
   h->SetBinContent(905,100);
   h->SetBinContent(906,100);
   h->SetBinContent(907,100);
   h->SetBinContent(908,100);
   h->SetBinContent(909,100);
   h->SetBinContent(910,100);
   h->SetBinContent(911,100);
   h->SetBinContent(912,100);
   h->SetBinContent(913,100);
   h->SetBinContent(914,100);
   h->SetBinContent(915,100);
   h->SetBinContent(916,100);
   h->SetBinContent(917,100);
   h->SetBinContent(918,100);
   h->SetBinContent(919,100);
   h->SetBinContent(920,100);
   h->SetBinContent(921,100);
   h->SetBinContent(922,100);
   h->SetBinContent(923,100);
   h->SetBinContent(924,100);
   h->SetBinContent(925,100);
   h->SetBinContent(926,100);
   h->SetBinContent(927,100);
   h->SetBinContent(928,100);
   h->SetBinContent(929,100);
   h->SetBinContent(930,100);
   h->SetBinContent(931,100);
   h->SetBinContent(932,100);
   h->SetBinContent(933,100);
   h->SetBinContent(934,100);
   h->SetBinContent(935,100);
   h->SetBinContent(936,100);
   h->SetBinContent(937,100);
   h->SetBinContent(938,100);
   h->SetBinContent(939,100);
   h->SetBinContent(940,100);
   h->SetBinContent(941,100);
   h->SetBinContent(942,100);
   h->SetBinContent(943,100);
   h->SetBinContent(944,100);
   h->SetBinContent(945,100);
   h->SetBinContent(946,100);
   h->SetBinContent(947,100);
   h->SetBinContent(948,100);
   h->SetBinContent(949,100);
   h->SetBinContent(950,100);
   h->SetBinContent(951,100);
   h->SetBinContent(952,100);
   h->SetBinContent(953,100);
   h->SetBinContent(954,100);
   h->SetBinContent(955,100);
   h->SetBinContent(956,100);
   h->SetBinContent(957,100);
   h->SetBinContent(958,100);
   h->SetBinContent(959,100);
   h->SetBinContent(960,100);
   h->SetBinContent(961,100);
   h->SetBinContent(962,100);
   h->SetBinContent(963,100);
   h->SetBinContent(964,100);
   h->SetBinContent(965,100);
   h->SetBinContent(966,100);
   h->SetBinContent(967,100);
   h->SetBinContent(968,100);
   h->SetBinContent(969,100);
   h->SetBinContent(970,100);
   h->SetBinContent(971,100);
   h->SetBinContent(972,100);
   h->SetBinContent(973,100);
   h->SetBinContent(974,100);
   h->SetBinContent(975,100);
   h->SetBinContent(976,100);
   h->SetBinContent(977,100);
   h->SetBinContent(978,100);
   h->SetBinContent(979,100);
   h->SetBinContent(980,100);
   h->SetBinContent(981,100);
   h->SetBinContent(982,100);
   h->SetBinContent(983,100);
   h->SetBinContent(984,100);
   h->SetBinContent(985,100);
   h->SetBinContent(986,100);
   h->SetBinContent(987,100);
   h->SetBinContent(988,100);
   h->SetBinContent(989,100);
   h->SetBinContent(990,100);
   h->SetBinContent(991,100);
   h->SetBinContent(992,100);
   h->SetBinContent(993,100);
   h->SetBinContent(994,100);
   h->SetBinContent(995,100);
   h->SetBinContent(996,100);
   h->SetBinContent(997,100);
   h->SetBinContent(998,100);
   h->SetBinContent(999,100);
   h->SetBinContent(1000,100);
   h->SetBinContent(1001,100);
   h->SetBinContent(1002,100);
   h->SetBinContent(1003,100);
   h->SetBinContent(1004,100);
   h->SetBinContent(1005,100);
   h->SetBinContent(1006,100);
   h->SetBinContent(1007,100);
   h->SetBinContent(1008,100);
   h->SetBinContent(1009,100);
   h->SetBinContent(1010,100);
   h->SetBinContent(1011,100);
   h->SetBinContent(1012,100);
   h->SetBinContent(1013,100);
   h->SetBinContent(1014,100);
   h->SetBinContent(1015,100);
   h->SetBinContent(1016,100);
   h->SetBinContent(1017,100);
   h->SetBinContent(1018,100);
   h->SetBinContent(1019,100);
   h->SetBinContent(1020,100);
   h->SetBinContent(1021,100);
   h->SetBinContent(1022,100);
   h->SetBinContent(1023,100);
   h->SetBinContent(1024,100);
   h->SetBinContent(1025,100);
   h->SetBinContent(1026,100);
   h->SetBinContent(1027,100);
   h->SetBinContent(1028,100);
   h->SetBinContent(1029,100);
   h->SetBinContent(1030,100);
   h->SetBinContent(1031,100);
   h->SetBinContent(1032,100);
   h->SetBinContent(1033,100);
   h->SetBinContent(1034,100);
   h->SetBinContent(1035,100);
   h->SetBinContent(1036,100);
   h->SetBinContent(1037,100);
   h->SetBinContent(1038,100);
   h->SetBinContent(1039,100);
   h->SetBinContent(1040,100);
   h->SetBinContent(1041,100);
   h->SetBinContent(1042,100);
   h->SetBinContent(1043,100);
   h->SetBinContent(1044,100);
   h->SetBinContent(1045,100);
   h->SetBinContent(1046,100);
   h->SetBinContent(1047,100);
   h->SetBinContent(1048,100);
   h->SetBinContent(1049,100);
   h->SetBinContent(1050,100);
   h->SetBinContent(1051,100);
   h->SetBinContent(1052,100);
   h->SetBinContent(1053,100);
   h->SetBinContent(1054,100);
   h->SetBinContent(1055,100);
   h->SetBinContent(1056,100);
   h->SetBinContent(1057,100);
   h->SetBinContent(1058,100);
   h->SetBinContent(1059,100);
   h->SetBinContent(1060,100);
   h->SetBinContent(1061,100);
   h->SetBinContent(1062,100);
   h->SetBinContent(1063,100);
   h->SetBinContent(1064,100);
   h->SetBinContent(1065,100);
   h->SetBinContent(1066,100);
   h->SetBinContent(1067,100);
   h->SetBinContent(1068,100);
   h->SetBinContent(1069,100);
   h->SetBinContent(1070,100);
   h->SetBinContent(1071,100);
   h->SetBinContent(1072,100);
   h->SetBinContent(1073,100);
   h->SetBinContent(1074,100);
   h->SetBinContent(1075,100);
   h->SetBinContent(1076,100);
   h->SetBinContent(1077,100);
   h->SetBinContent(1078,100);
   h->SetBinContent(1079,100);
   h->SetBinContent(1080,100);
   h->SetBinContent(1081,100);
   h->SetBinContent(1082,100);
   h->SetBinContent(1083,100);
   h->SetBinContent(1084,100);
   h->SetBinContent(1085,100);
   h->SetBinContent(1086,100);
   h->SetBinContent(1087,100);
   h->SetBinContent(1088,100);
   h->SetBinContent(1089,100);
   h->SetBinContent(1090,100);
   h->SetBinContent(1091,100);
   h->SetBinContent(1092,100);
   h->SetBinContent(1093,100);
   h->SetBinContent(1094,100);
   h->SetBinContent(1095,100);
   h->SetBinContent(1096,100);
   h->SetBinContent(1097,100);
   h->SetBinContent(1098,100);
   h->SetBinContent(1099,100);
   h->SetBinContent(1100,100);
   h->SetBinContent(1101,100);
   h->SetBinContent(1102,100);
   h->SetBinContent(1103,100);
   h->SetBinContent(1104,100);
   h->SetBinContent(1105,100);
   h->SetBinContent(1106,100);
   h->SetBinContent(1107,100);
   h->SetBinContent(1108,100);
   h->SetBinContent(1109,100);
   h->SetBinContent(1110,100);
   h->SetBinContent(1111,100);
   h->SetBinContent(1112,100);
   h->SetBinContent(1113,100);
   h->SetBinContent(1114,100);
   h->SetBinContent(1115,100);
   h->SetBinContent(1116,100);
   h->SetBinContent(1117,100);
   h->SetBinContent(1118,100);
   h->SetBinContent(1119,100);
   h->SetBinContent(1120,100);
   h->SetBinContent(1121,100);
   h->SetBinContent(1122,100);
   h->SetBinContent(1123,100);
   h->SetBinContent(1124,100);
   h->SetBinContent(1125,100);
   h->SetBinContent(1126,100);
   h->SetBinContent(1127,100);
   h->SetBinContent(1128,100);
   h->SetBinContent(1129,100);
   h->SetBinContent(1130,100);
   h->SetBinContent(1131,100);
   h->SetBinContent(1132,100);
   h->SetBinContent(1133,100);
   h->SetBinContent(1134,100);
   h->SetBinContent(1135,100);
   h->SetBinContent(1136,100);
   h->SetBinContent(1137,100);
   h->SetBinContent(1138,100);
   h->SetBinContent(1139,100);
   h->SetBinContent(1140,100);
   h->SetBinContent(1141,100);
   h->SetBinContent(1142,100);
   h->SetBinContent(1143,100);
   h->SetBinContent(1144,100);
   h->SetBinContent(1145,100);
   h->SetBinContent(1146,100);
   h->SetBinContent(1147,100);
   h->SetBinContent(1148,100);
   h->SetBinContent(1149,100);
   h->SetBinContent(1150,100);
   h->SetBinContent(1151,100);
   h->SetBinContent(1152,100);
   h->SetBinContent(1153,100);
   h->SetBinContent(1154,100);
   h->SetBinContent(1155,100);
   h->SetBinContent(1156,100);
   h->SetBinContent(1157,100);
   h->SetBinContent(1158,100);
   h->SetBinContent(1159,100);
   h->SetBinContent(1160,100);
   h->SetBinContent(1161,100);
   h->SetBinContent(1162,100);
   h->SetBinContent(1163,100);
   h->SetBinContent(1164,100);
   h->SetBinContent(1165,100);
   h->SetBinContent(1166,100);
   h->SetBinContent(1167,100);
   h->SetBinContent(1168,100);
   h->SetBinContent(1169,100);
   h->SetBinContent(1170,100);
   h->SetBinContent(1171,100);
   h->SetBinContent(1172,100);
   h->SetBinContent(1173,100);
   h->SetBinContent(1174,100);
   h->SetBinContent(1175,100);
   h->SetBinContent(1176,100);
   h->SetBinContent(1177,100);
   h->SetBinContent(1178,100);
   h->SetBinContent(1179,100);
   h->SetBinContent(1180,100);
   h->SetBinContent(1181,100);
   h->SetBinContent(1182,100);
   h->SetBinContent(1183,100);
   h->SetBinContent(1184,100);
   h->SetBinContent(1185,100);
   h->SetBinContent(1186,100);
   h->SetBinContent(1187,100);
   h->SetBinContent(1188,100);
   h->SetBinContent(1189,100);
   h->SetBinContent(1190,100);
   h->SetBinContent(1191,100);
   h->SetBinContent(1192,100);
   h->SetBinContent(1193,100);
   h->SetBinContent(1194,100);
   h->SetBinContent(1195,100);
   h->SetBinContent(1196,100);
   h->SetBinContent(1197,100);
   h->SetBinContent(1198,100);
   h->SetBinContent(1199,100);
   h->SetBinContent(1200,100);
   h->SetBinContent(1201,100);
   h->SetBinContent(1202,100);
   h->SetBinContent(1203,100);
   h->SetBinContent(1204,100);
   h->SetBinContent(1205,100);
   h->SetBinContent(1206,100);
   h->SetBinContent(1207,100);
   h->SetBinContent(1208,100);
   h->SetBinContent(1209,100);
   h->SetBinContent(1210,100);
   h->SetBinContent(1211,100);
   h->SetBinContent(1212,100);
   h->SetBinContent(1213,100);
   h->SetBinContent(1214,100);
   h->SetBinContent(1215,100);
   h->SetBinContent(1216,100);
   h->SetBinContent(1217,100);
   h->SetBinContent(1218,100);
   h->SetBinContent(1219,100);
   h->SetBinContent(1220,100);
   h->SetBinContent(1221,100);
   h->SetBinContent(1222,100);
   h->SetBinContent(1223,100);
   h->SetBinContent(1224,100);
   h->SetBinContent(1225,100);
   h->SetBinContent(1226,100);
   h->SetBinContent(1227,100);
   h->SetBinContent(1228,100);
   h->SetBinContent(1229,100);
   h->SetBinContent(1230,100);
   h->SetBinContent(1231,100);
   h->SetBinContent(1232,100);
   h->SetBinContent(1233,100);
   h->SetBinContent(1234,100);
   h->SetBinContent(1235,100);
   h->SetBinContent(1236,100);
   h->SetBinContent(1237,100);
   h->SetBinContent(1238,100);
   h->SetBinContent(1239,100);
   h->SetBinContent(1240,100);
   h->SetBinContent(1241,100);
   h->SetBinContent(1242,100);
   h->SetBinContent(1243,100);
   h->SetBinContent(1244,100);
   h->SetBinContent(1245,100);
   h->SetBinContent(1246,100);
   h->SetBinContent(1247,100);
   h->SetBinContent(1248,100);
   h->SetBinContent(1249,100);
   h->SetBinContent(1250,100);
   h->SetBinContent(1251,100);
   h->SetBinContent(1252,100);
   h->SetBinContent(1253,100);
   h->SetBinContent(1254,100);
   h->SetBinContent(1255,100);
   h->SetBinContent(1256,100);
   h->SetBinContent(1257,100);
   h->SetBinContent(1258,100);
   h->SetBinContent(1259,100);
   h->SetBinContent(1260,100);
   h->SetBinContent(1261,100);
   h->SetBinContent(1262,100);
   h->SetBinContent(1263,100);
   h->SetBinContent(1264,100);
   h->SetBinContent(1265,100);
   h->SetBinContent(1266,100);
   h->SetBinContent(1267,100);
   h->SetBinContent(1268,100);
   h->SetBinContent(1269,100);
   h->SetBinContent(1270,100);
   h->SetBinContent(1271,100);
   h->SetBinContent(1272,100);
   h->SetBinContent(1273,100);
   h->SetBinContent(1274,100);
   h->SetBinContent(1275,100);
   h->SetBinContent(1276,100);
   h->SetBinContent(1277,100);
   h->SetBinContent(1278,100);
   h->SetBinContent(1279,100);
   h->SetBinContent(1280,100);
   h->SetBinContent(1281,100);
   h->SetBinContent(1282,100);
   h->SetBinContent(1283,100);
   h->SetBinContent(1284,100);
   h->SetBinContent(1285,100);
   h->SetBinContent(1286,100);
   h->SetBinContent(1287,100);
   h->SetBinContent(1288,100);
   h->SetBinContent(1289,100);
   h->SetBinContent(1290,100);
   h->SetBinContent(1291,100);
   h->SetBinContent(1292,100);
   h->SetBinContent(1293,100);
   h->SetBinContent(1294,100);
   h->SetBinContent(1295,100);
   h->SetBinContent(1296,100);
   h->SetBinContent(1297,100);
   h->SetBinContent(1298,100);
   h->SetBinContent(1299,100);
   h->SetBinContent(1300,100);
   h->SetBinContent(1301,100);
   h->SetBinContent(1302,100);
   h->SetBinContent(1303,100);
   h->SetBinContent(1304,100);
   h->SetBinContent(1305,100);
   h->SetBinContent(1306,100);
   h->SetBinContent(1307,100);
   h->SetBinContent(1308,100);
   h->SetBinContent(1309,100);
   h->SetBinContent(1310,100);
   h->SetBinContent(1311,100);
   h->SetBinContent(1312,100);
   h->SetBinContent(1313,100);
   h->SetBinContent(1314,100);
   h->SetBinContent(1315,100);
   h->SetBinContent(1316,100);
   h->SetBinContent(1317,100);
   h->SetBinContent(1318,100);
   h->SetBinContent(1319,100);
   h->SetBinContent(1320,100);
   h->SetBinContent(1321,100);
   h->SetBinContent(1322,100);
   h->SetBinContent(1323,100);
   h->SetBinContent(1324,100);
   h->SetBinContent(1325,100);
   h->SetBinContent(1326,100);
   h->SetBinContent(1327,100);
   h->SetBinContent(1328,100);
   h->SetBinContent(1329,100);
   h->SetBinContent(1330,100);
   h->SetBinContent(1331,100);
   h->SetBinContent(1332,100);
   h->SetBinContent(1333,100);
   h->SetBinContent(1334,100);
   h->SetBinContent(1335,100);
   h->SetBinContent(1336,100);
   h->SetBinContent(1337,100);
   h->SetBinContent(1338,100);
   h->SetBinContent(1339,100);
   h->SetBinContent(1340,100);
   h->SetBinContent(1341,100);
   h->SetBinContent(1342,100);
   h->SetBinContent(1343,100);
   h->SetBinContent(1344,100);
   h->SetBinContent(1345,100);
   h->SetBinContent(1346,100);
   h->SetBinContent(1347,100);
   h->SetBinContent(1348,100);
   h->SetBinContent(1349,100);
   h->SetBinContent(1350,100);
   h->SetBinContent(1351,100);
   h->SetBinContent(1352,100);
   h->SetBinContent(1353,100);
   h->SetBinContent(1354,100);
   h->SetBinContent(1355,100);
   h->SetBinContent(1356,100);
   h->SetBinContent(1357,100);
   h->SetBinContent(1358,100);
   h->SetBinContent(1359,100);
   h->SetBinContent(1360,100);
   h->SetBinContent(1361,100);
   h->SetBinContent(1362,100);
   h->SetBinContent(1363,100);
   h->SetBinContent(1364,100);
   h->SetBinContent(1365,100);
   h->SetBinContent(1366,100);
   h->SetBinContent(1367,100);
   h->SetBinContent(1368,100);
   h->SetBinContent(1369,100);
   h->SetBinContent(1370,100);
   h->SetBinContent(1371,100);
   h->SetBinContent(1372,100);
   h->SetBinContent(1373,100);
   h->SetBinContent(1374,100);
   h->SetBinContent(1375,100);
   h->SetBinContent(1376,100);
   h->SetBinContent(1377,100);
   h->SetBinContent(1378,100);
   h->SetBinContent(1379,100);
   h->SetBinContent(1380,100);
   h->SetBinContent(1381,100);
   h->SetBinContent(1382,100);
   h->SetBinContent(1383,100);
   h->SetBinContent(1384,100);
   h->SetBinContent(1385,100);
   h->SetBinContent(1386,100);
   h->SetBinContent(1387,100);
   h->SetBinContent(1388,100);
   h->SetBinContent(1389,100);
   h->SetBinContent(1390,100);
   h->SetBinContent(1391,100);
   h->SetBinContent(1392,100);
   h->SetBinContent(1393,100);
   h->SetBinContent(1394,100);
   h->SetBinContent(1395,100);
   h->SetBinContent(1396,100);
   h->SetBinContent(1397,100);
   h->SetBinContent(1398,100);
   h->SetBinContent(1399,100);
   h->SetBinContent(1400,100);
   h->SetBinContent(1401,100);
   h->SetBinContent(1402,100);
   h->SetBinContent(1403,100);
   h->SetBinContent(1404,100);
   h->SetBinContent(1405,100);
   h->SetBinContent(1406,100);
   h->SetBinContent(1407,100);
   h->SetBinContent(1408,100);
   h->SetBinContent(1409,100);
   h->SetBinContent(1410,100);
   h->SetBinContent(1411,100);
   h->SetBinContent(1412,100);
   h->SetBinContent(1413,100);
   h->SetBinContent(1414,100);
   h->SetBinContent(1415,100);
   h->SetBinContent(1416,100);
   h->SetBinContent(1417,100);
   h->SetBinContent(1418,100);
   h->SetBinContent(1419,100);
   h->SetBinContent(1420,100);
   h->SetBinContent(1421,100);
   h->SetBinContent(1422,100);
   h->SetBinContent(1423,100);
   h->SetBinContent(1424,100);
   h->SetBinContent(1425,100);
   h->SetBinContent(1426,100);
   h->SetBinContent(1427,100);
   h->SetBinContent(1428,100);
   h->SetBinContent(1429,100);
   h->SetBinContent(1430,100);
   h->SetBinContent(1431,100);
   h->SetBinContent(1432,100);
   h->SetBinContent(1433,100);
   h->SetBinContent(1434,100);
   h->SetBinContent(1435,100);
   h->SetBinContent(1436,100);
   h->SetBinContent(1437,100);
   h->SetBinContent(1438,100);
   h->SetBinContent(1439,100);
   h->SetBinContent(1440,100);
   h->SetBinContent(1441,100);
   h->SetBinContent(1442,100);
   h->SetBinContent(1443,100);
   h->SetBinContent(1444,100);
   h->SetBinContent(1445,100);
   h->SetBinContent(1446,100);
   h->SetBinContent(1447,100);
   h->SetBinContent(1448,100);
   h->SetBinContent(1449,100);
   h->SetBinContent(1450,100);
   h->SetBinContent(1451,100);
   h->SetBinContent(1452,100);
   h->SetBinContent(1453,100);
   h->SetBinContent(1454,100);
   h->SetBinContent(1455,100);
   h->SetBinContent(1456,100);
   h->SetBinContent(1457,100);
   h->SetBinContent(1458,100);
   h->SetBinContent(1459,100);
   h->SetBinContent(1460,100);
   h->SetBinContent(1461,100);
   h->SetBinContent(1462,100);
   h->SetBinContent(1463,100);
   h->SetBinContent(1464,100);
   h->SetBinContent(1465,100);
   h->SetBinContent(1466,100);
   h->SetBinContent(1467,100);
   h->SetBinContent(1468,100);
   h->SetBinContent(1469,100);
   h->SetBinContent(1470,100);
   h->SetBinContent(1471,100);
   h->SetBinContent(1472,100);
   h->SetBinContent(1473,100);
   h->SetBinContent(1474,100);
   h->SetBinContent(1475,100);
   h->SetBinContent(1476,100);
   h->SetBinContent(1477,100);
   h->SetBinContent(1478,100);
   h->SetBinContent(1479,100);
   h->SetBinContent(1480,100);
   h->SetBinContent(1481,100);
   h->SetBinContent(1482,100);
   h->SetBinContent(1483,100);
   h->SetBinContent(1484,100);
   h->SetBinContent(1485,100);
   h->SetBinContent(1486,100);
   h->SetBinContent(1487,100);
   h->SetBinContent(1488,100);
   h->SetBinContent(1489,100);
   h->SetBinContent(1490,100);
   h->SetBinContent(1491,100);
   h->SetBinContent(1492,100);
   h->SetBinContent(1493,100);
   h->SetBinContent(1494,100);
   h->SetBinContent(1495,100);
   h->SetBinContent(1496,100);
   h->SetBinContent(1497,100);
   h->SetBinContent(1498,100);
   h->SetBinContent(1499,100);
   h->SetBinContent(1500,100);
   h->SetBinContent(1501,100);
   h->SetBinContent(1502,100);
   h->SetBinContent(1503,100);
   h->SetBinContent(1504,100);
   h->SetBinContent(1505,100);
   h->SetBinContent(1506,100);
   h->SetBinContent(1507,100);
   h->SetBinContent(1508,100);
   h->SetBinContent(1509,100);
   h->SetBinContent(1510,100);
   h->SetBinContent(1511,100);
   h->SetBinContent(1512,100);
   h->SetBinContent(1513,100);
   h->SetBinContent(1514,100);
   h->SetBinContent(1515,100);
   h->SetBinContent(1516,100);
   h->SetBinContent(1517,100);
   h->SetBinContent(1518,100);
   h->SetBinContent(1519,100);
   h->SetBinContent(1520,100);
   h->SetBinContent(1521,100);
   h->SetBinContent(1522,100);
   h->SetBinContent(1523,100);
   h->SetBinContent(1524,100);
   h->SetBinContent(1525,100);
   h->SetBinContent(1526,100);
   h->SetBinContent(1527,100);
   h->SetBinContent(1528,100);
   h->SetBinContent(1529,100);
   h->SetBinContent(1530,100);
   h->SetBinContent(1531,100);
   h->SetBinContent(1532,100);
   h->SetBinContent(1533,100);
   h->SetBinContent(1534,100);
   h->SetBinContent(1535,100);
   h->SetBinContent(1536,100);
   h->SetBinContent(1537,100);
   h->SetBinContent(1538,100);
   h->SetBinContent(1539,100);
   h->SetBinContent(1540,100);
   h->SetBinContent(1541,100);
   h->SetBinContent(1542,100);
   h->SetBinContent(1543,100);
   h->SetBinContent(1544,100);
   h->SetBinContent(1545,100);
   h->SetBinContent(1546,100);
   h->SetBinContent(1547,100);
   h->SetBinContent(1548,100);
   h->SetBinContent(1549,100);
   h->SetBinContent(1550,100);
   h->SetBinContent(1551,100);
   h->SetBinContent(1552,100);
   h->SetBinContent(1553,100);
   h->SetBinContent(1554,100);
   h->SetBinContent(1555,100);
   h->SetBinContent(1556,100);
   h->SetBinContent(1557,100);
   h->SetBinContent(1558,100);
   h->SetBinContent(1559,100);
   h->SetBinContent(1560,100);
   h->SetBinContent(1561,100);
   h->SetBinContent(1562,100);
   h->SetBinContent(1563,100);
   h->SetBinContent(1564,100);
   h->SetBinContent(1565,100);
   h->SetBinContent(1566,100);
   h->SetBinContent(1567,100);
   h->SetBinContent(1568,100);
   h->SetBinContent(1569,100);
   h->SetBinContent(1570,100);
   h->SetBinContent(1571,100);
   h->SetBinContent(1572,100);
   h->SetBinContent(1573,100);
   h->SetBinContent(1574,100);
   h->SetBinContent(1575,100);
   h->SetBinContent(1576,100);
   h->SetBinContent(1577,100);
   h->SetBinContent(1578,100);
   h->SetBinContent(1579,100);
   h->SetBinContent(1580,100);
   h->SetBinContent(1581,100);
   h->SetBinContent(1582,100);
   h->SetBinContent(1583,100);
   h->SetBinContent(1584,100);
   h->SetBinContent(1585,100);
   h->SetBinContent(1586,100);
   h->SetBinContent(1587,100);
   h->SetBinContent(1588,100);
   h->SetBinContent(1589,100);
   h->SetBinContent(1590,100);
   h->SetBinContent(1591,100);
   h->SetBinContent(1592,100);
   h->SetBinContent(1593,100);
   h->SetBinContent(1594,100);
   h->SetBinContent(1595,100);
   h->SetBinContent(1596,100);
   h->SetBinContent(1597,100);
   h->SetBinContent(1598,100);
   h->SetBinContent(1599,100);
   h->SetBinContent(1600,100);
   h->SetBinContent(1601,100);
   h->SetBinContent(1602,100);
   h->SetBinContent(1603,100);
   h->SetBinContent(1604,100);
   h->SetBinContent(1605,100);
   h->SetBinContent(1606,100);
   h->SetBinContent(1607,100);
   h->SetBinContent(1608,100);
   h->SetBinContent(1609,100);
   h->SetBinContent(1610,100);
   h->SetBinContent(1611,100);
   h->SetBinContent(1612,100);
   h->SetBinContent(1613,100);
   h->SetBinContent(1614,100);
   h->SetBinContent(1615,100);
   h->SetBinContent(1616,100);
   h->SetBinContent(1617,100);
   h->SetBinContent(1618,100);
   h->SetBinContent(1619,100);
   h->SetBinContent(1620,100);
   h->SetBinContent(1621,100);
   h->SetBinContent(1622,100);
   h->SetBinContent(1623,100);
   h->SetBinContent(1624,100);
   h->SetBinContent(1625,100);
   h->SetBinContent(1626,100);
   h->SetBinContent(1627,100);
   h->SetBinContent(1628,100);
   h->SetBinContent(1629,100);
   h->SetBinContent(1630,100);
   h->SetBinContent(1631,100);
   h->SetBinContent(1632,100);
   h->SetBinContent(1633,100);
   h->SetBinContent(1634,100);
   h->SetBinContent(1635,100);
   h->SetBinContent(1636,100);
   h->SetBinContent(1637,100);
   h->SetBinContent(1638,100);
   h->SetBinContent(1639,100);
   h->SetBinContent(1640,100);
   h->SetBinContent(1641,100);
   h->SetBinContent(1642,100);
   h->SetBinContent(1643,100);
   h->SetBinContent(1644,100);
   h->SetBinContent(1645,100);
   h->SetBinContent(1646,100);
   h->SetBinContent(1647,100);
   h->SetBinContent(1648,100);
   h->SetBinContent(1649,100);
   h->SetBinContent(1650,100);
   h->SetBinContent(1651,100);
   h->SetBinContent(1652,100);
   h->SetBinContent(1653,100);
   h->SetBinContent(1654,100);
   h->SetBinContent(1655,100);
   h->SetBinContent(1656,100);
   h->SetBinContent(1657,100);
   h->SetBinContent(1658,100);
   h->SetBinContent(1659,100);
   h->SetBinContent(1660,100);
   h->SetBinContent(1661,100);
   h->SetBinContent(1662,100);
   h->SetBinContent(1663,100);
   h->SetBinContent(1664,100);
   h->SetBinContent(1665,100);
   h->SetBinContent(1666,100);
   h->SetBinContent(1667,100);
   h->SetBinContent(1668,100);
   h->SetBinContent(1669,100);
   h->SetBinContent(1670,100);
   h->SetBinContent(1671,100);
   h->SetBinContent(1672,100);
   h->SetBinContent(1673,100);
   h->SetBinContent(1674,100);
   h->SetBinContent(1675,100);
   h->SetBinContent(1676,100);
   h->SetBinContent(1677,100);
   h->SetBinContent(1678,100);
   h->SetBinContent(1679,100);
   h->SetBinContent(1680,100);
   h->SetBinContent(1681,100);
   h->SetBinContent(1682,100);
   h->SetBinContent(1683,100);
   h->SetBinContent(1684,100);
   h->SetBinContent(1685,100);
   h->SetBinContent(1686,100);
   h->SetBinContent(1687,100);
   h->SetBinContent(1688,100);
   h->SetBinContent(1689,100);
   h->SetBinContent(1690,100);
   h->SetBinContent(1691,100);
   h->SetBinContent(1692,100);
   h->SetBinContent(1693,100);
   h->SetBinContent(1694,100);
   h->SetBinContent(1695,100);
   h->SetBinContent(1696,100);
   h->SetBinContent(1697,100);
   h->SetBinContent(1698,100);
   h->SetBinContent(1699,100);
   h->SetBinContent(1700,100);
   h->SetBinContent(1701,100);
   h->SetBinContent(1702,100);
   h->SetBinContent(1703,100);
   h->SetBinContent(1704,100);
   h->SetBinContent(1705,100);
   h->SetBinContent(1706,100);
   h->SetBinContent(1707,100);
   h->SetBinContent(1708,100);
   h->SetBinContent(1709,100);
   h->SetBinContent(1710,100);
   h->SetBinContent(1711,100);
   h->SetBinContent(1712,100);
   h->SetBinContent(1713,100);
   h->SetBinContent(1714,100);
   h->SetBinContent(1715,100);
   h->SetBinContent(1716,100);
   h->SetBinContent(1717,100);
   h->SetBinContent(1718,100);
   h->SetBinContent(1719,100);
   h->SetBinContent(1720,100);
   h->SetBinContent(1721,100);
   h->SetBinContent(1722,100);
   h->SetBinContent(1723,100);
   h->SetBinContent(1724,100);
   h->SetBinContent(1725,100);
   h->SetBinContent(1726,100);
   h->SetBinContent(1727,100);
   h->SetBinContent(1728,100);
   h->SetBinContent(1729,100);
   h->SetBinContent(1730,100);
   h->SetBinContent(1731,100);
   h->SetBinContent(1732,100);
   h->SetBinContent(1733,100);
   h->SetBinContent(1734,100);
   h->SetBinContent(1735,100);
   h->SetBinContent(1736,100);
   h->SetBinContent(1737,100);
   h->SetBinContent(1738,100);
   h->SetBinContent(1739,100);
   h->SetBinContent(1740,100);
   h->SetBinContent(1741,100);
   h->SetBinContent(1742,100);
   h->SetBinContent(1743,100);
   h->SetBinContent(1744,100);
   h->SetBinContent(1745,100);
   h->SetBinContent(1746,100);
   h->SetBinContent(1747,100);
   h->SetBinContent(1748,100);
   h->SetBinContent(1749,100);
   h->SetBinContent(1750,100);
   h->SetBinContent(1751,100);
   h->SetBinContent(1752,100);
   h->SetBinContent(1753,100);
   h->SetBinContent(1754,100);
   h->SetBinContent(1755,100);
   h->SetBinContent(1756,100);
   h->SetBinContent(1757,100);
   h->SetBinContent(1758,100);
   h->SetBinContent(1759,100);
   h->SetBinContent(1760,100);
   h->SetBinContent(1761,100);
   h->SetBinContent(1762,100);
   h->SetBinContent(1763,100);
   h->SetBinContent(1764,100);
   h->SetBinContent(1765,100);
   h->SetBinContent(1766,100);
   h->SetBinContent(1767,100);
   h->SetBinContent(1768,100);
   h->SetBinContent(1769,100);
   h->SetBinContent(1770,100);
   h->SetBinContent(1771,100);
   h->SetBinContent(1772,100);
   h->SetBinContent(1773,100);
   h->SetBinContent(1774,100);
   h->SetBinContent(1775,100);
   h->SetBinContent(1776,100);
   h->SetBinContent(1777,100);
   h->SetBinContent(1778,100);
   h->SetBinContent(1779,100);
   h->SetBinContent(1780,100);
   h->SetBinContent(1781,100);
   h->SetBinContent(1782,100);
   h->SetBinContent(1783,100);
   h->SetBinContent(1784,100);
   h->SetBinContent(1785,100);
   h->SetBinContent(1786,100);
   h->SetBinContent(1787,100);
   h->SetBinContent(1788,100);
   h->SetBinContent(1789,100);
   h->SetBinContent(1790,100);
   h->SetBinContent(1791,100);
   h->SetBinContent(1792,100);
   h->SetBinContent(1793,100);
   h->SetBinContent(1794,100);
   h->SetBinContent(1795,100);
   h->SetBinContent(1796,100);
   h->SetBinContent(1797,100);
   h->SetBinContent(1798,100);
   h->SetBinContent(1799,100);
   h->SetBinContent(1800,100);
   h->SetBinContent(1801,100);
   h->SetBinContent(1802,100);
   h->SetBinContent(1803,100);
   h->SetBinContent(1804,100);
   h->SetBinContent(1805,100);
   h->SetBinContent(1806,100);
   h->SetBinContent(1807,100);
   h->SetBinContent(1808,100);
   h->SetBinContent(1809,100);
   h->SetBinContent(1810,100);
   h->SetBinContent(1811,100);
   h->SetBinContent(1812,100);
   h->SetBinContent(1813,100);
   h->SetBinContent(1814,100);
   h->SetBinContent(1815,100);
   h->SetBinContent(1816,100);
   h->SetBinContent(1817,100);
   h->SetBinContent(1818,100);
   h->SetBinContent(1819,100);
   h->SetBinContent(1820,100);
   h->SetBinContent(1821,100);
   h->SetBinContent(1822,100);
   h->SetBinContent(1823,100);
   h->SetBinContent(1824,100);
   h->SetBinContent(1825,100);
   h->SetBinContent(1826,100);
   h->SetBinContent(1827,100);
   h->SetBinContent(1828,100);
   h->SetBinContent(1829,100);
   h->SetBinContent(1830,100);
   h->SetBinContent(1831,100);
   h->SetBinContent(1832,100);
   h->SetBinContent(1833,100);
   h->SetBinContent(1834,100);
   h->SetBinContent(1835,100);
   h->SetBinContent(1836,100);
   h->SetBinContent(1837,100);
   h->SetBinContent(1838,100);
   h->SetBinContent(1839,100);
   h->SetBinContent(1840,100);
   h->SetBinContent(1841,100);
   h->SetBinContent(1842,100);
   h->SetBinContent(1843,100);
   h->SetBinContent(1844,100);
   h->SetBinContent(1845,100);
   h->SetBinContent(1846,100);
   h->SetBinContent(1847,100);
   h->SetBinContent(1848,100);
   h->SetBinContent(1849,100);
   h->SetBinContent(1850,100);
   h->SetBinContent(1851,100);
   h->SetBinContent(1852,100);
   h->SetBinContent(1853,100);
   h->SetBinContent(1854,100);
   h->SetBinContent(1855,100);
   h->SetBinContent(1856,100);
   h->SetBinContent(1857,100);
   h->SetBinContent(1858,100);
   h->SetBinContent(1859,100);
   h->SetBinContent(1860,100);
   h->SetBinContent(1861,100);
   h->SetBinContent(1862,100);
   h->SetBinContent(1863,100);
   h->SetBinContent(1864,100);
   h->SetBinContent(1865,100);
   h->SetBinContent(1866,100);
   h->SetBinContent(1867,100);
   h->SetBinContent(1868,100);
   h->SetBinContent(1869,100);
   h->SetBinContent(1870,100);
   h->SetBinContent(1871,100);
   h->SetBinContent(1872,100);
   h->SetBinContent(1873,100);
   h->SetBinContent(1874,100);
   h->SetBinContent(1875,100);
   h->SetBinContent(1876,100);
   h->SetBinContent(1877,100);
   h->SetBinContent(1878,100);
   h->SetBinContent(1879,100);
   h->SetBinContent(1880,100);
   h->SetBinContent(1881,100);
   h->SetBinContent(1882,100);
   h->SetBinContent(1883,100);
   h->SetBinContent(1884,100);
   h->SetBinContent(1885,100);
   h->SetBinContent(1886,100);
   h->SetBinContent(1887,100);
   h->SetBinContent(1888,100);
   h->SetBinContent(1889,100);
   h->SetBinContent(1890,100);
   h->SetBinContent(1891,100);
   h->SetBinContent(1892,100);
   h->SetBinContent(1893,100);
   h->SetBinContent(1894,100);
   h->SetBinContent(1895,100);
   h->SetBinContent(1896,100);
   h->SetBinContent(1897,100);
   h->SetBinContent(1898,100);
   h->SetBinContent(1899,100);
   h->SetBinContent(1900,100);
   h->SetBinContent(1901,100);
   h->SetBinContent(1902,100);
   h->SetBinContent(1903,100);
   h->SetBinContent(1904,100);
   h->SetBinContent(1905,100);
   h->SetBinContent(1906,100);
   h->SetBinContent(1907,100);
   h->SetBinContent(1908,100);
   h->SetBinContent(1909,100);
   h->SetBinContent(1910,100);
   h->SetBinContent(1911,100);
   h->SetBinContent(1912,100);
   h->SetBinContent(1913,100);
   h->SetBinContent(1914,100);
   h->SetBinContent(1915,100);
   h->SetBinContent(1916,100);
   h->SetBinContent(1917,100);
   h->SetBinContent(1918,100);
   h->SetBinContent(1919,100);
   h->SetBinContent(1920,100);
   h->SetBinContent(1921,100);
   h->SetBinContent(1922,100);
   h->SetBinContent(1923,100);
   h->SetBinContent(1924,100);
   h->SetBinContent(1925,100);
   h->SetBinContent(1926,100);
   h->SetBinContent(1927,100);
   h->SetBinContent(1928,100);
   h->SetBinContent(1929,100);
   h->SetBinContent(1930,100);
   h->SetBinContent(1931,100);
   h->SetBinContent(1932,100);
   h->SetBinContent(1933,100);
   h->SetBinContent(1934,100);
   h->SetBinContent(1935,100);
   h->SetBinContent(1936,100);
   h->SetBinContent(1937,100);
   h->SetBinContent(1938,100);
   h->SetBinContent(1939,100);
   h->SetBinContent(1940,100);
   h->SetBinContent(1941,100);
   h->SetBinContent(1942,100);
   h->SetBinContent(1943,100);
   h->SetBinContent(1944,100);
   h->SetBinContent(1945,100);
   h->SetBinContent(1946,100);
   h->SetBinContent(1947,100);
   h->SetBinContent(1948,100);
   h->SetBinContent(1949,100);
   h->SetBinContent(1950,100);
   h->SetBinContent(1951,100);
   h->SetBinContent(1952,100);
   h->SetBinContent(1953,100);
   h->SetBinContent(1954,100);
   h->SetBinContent(1955,100);
   h->SetBinContent(1956,100);
   h->SetBinContent(1957,100);
   h->SetBinContent(1958,100);
   h->SetBinContent(1959,100);
   h->SetBinContent(1960,100);
   h->SetBinContent(1961,100);
   h->SetBinContent(1962,100);
   h->SetBinContent(1963,100);
   h->SetBinContent(1964,100);
   h->SetBinContent(1965,100);
   h->SetBinContent(1966,100);
   h->SetBinContent(1967,100);
   h->SetBinContent(1968,100);
   h->SetBinContent(1969,100);
   h->SetBinContent(1970,100);
   h->SetBinContent(1971,100);
   h->SetBinContent(1972,100);
   h->SetBinContent(1973,100);
   h->SetBinContent(1974,100);
   h->SetBinContent(1975,100);
   h->SetBinContent(1976,100);
   h->SetBinContent(1977,100);
   h->SetBinContent(1978,100);
   h->SetBinContent(1979,100);
   h->SetBinContent(1980,100);
   h->SetBinContent(1981,100);
   h->SetBinContent(1982,100);
   h->SetBinContent(1983,100);
   h->SetBinContent(1984,100);
   h->SetBinContent(1985,100);
   h->SetBinContent(1986,100);
   h->SetBinContent(1987,100);
   h->SetBinContent(1988,100);
   h->SetBinContent(1989,100);
   h->SetBinContent(1990,100);
   h->SetBinContent(1991,100);
   h->SetBinContent(1992,100);
   h->SetBinContent(1993,100);
   h->SetBinContent(1994,100);
   h->SetBinContent(1995,100);
   h->SetBinContent(1996,100);
   h->SetBinContent(1997,100);
   h->SetBinContent(1998,100);
   h->SetBinContent(1999,100);
   h->SetBinContent(2000,100);
   h->SetBinContent(2001,100);
   h->SetBinContent(2002,100);
   h->SetBinContent(2003,100);
   h->SetBinContent(2004,100);
   h->SetBinContent(2005,100);
   h->SetBinContent(2006,100);
   h->SetBinContent(2007,100);
   h->SetBinContent(2008,100);
   h->SetBinContent(2009,100);
   h->SetBinContent(2010,100);
   h->SetBinContent(2011,100);
   h->SetBinContent(2012,100);
   h->SetBinContent(2013,100);
   h->SetBinContent(2014,100);
   h->SetBinContent(2015,100);
   h->SetBinContent(2016,100);
   h->SetBinContent(2017,100);
   h->SetBinContent(2018,100);
   h->SetBinContent(2019,100);
   h->SetBinContent(2020,100);
   h->SetBinContent(2021,100);
   h->SetBinContent(2022,100);
   h->SetBinContent(2023,100);
   h->SetBinContent(2024,100);
   h->SetBinContent(2025,100);
   h->SetBinContent(2026,100);
   h->SetBinContent(2027,100);
   h->SetBinContent(2028,100);
   h->SetBinContent(2029,100);
   h->SetBinContent(2030,100);
   h->SetBinContent(2031,100);
   h->SetBinContent(2032,100);
   h->SetBinContent(2033,100);
   h->SetBinContent(2034,100);
   h->SetBinContent(2035,100);
   h->SetBinContent(2036,100);
   h->SetBinContent(2037,100);
   h->SetBinContent(2038,100);
   h->SetBinContent(2039,100);
   h->SetBinContent(2040,100);
   h->SetBinContent(2041,100);
   h->SetBinContent(2042,100);
   h->SetBinContent(2043,100);
   h->SetBinContent(2044,100);
   h->SetBinContent(2045,100);
   h->SetBinContent(2046,100);
   h->SetBinContent(2047,100);
   h->SetBinContent(2048,100);
   h->SetBinContent(2049,100);
   h->SetBinContent(2050,100);
   h->SetBinContent(2051,100);
   h->SetBinContent(2052,100);
   h->SetBinContent(2053,100);
   h->SetBinContent(2054,100);
   h->SetBinContent(2055,100);
   h->SetBinContent(2056,100);
   h->SetBinContent(2057,100);
   h->SetBinContent(2058,100);
   h->SetBinContent(2059,100);
   h->SetBinContent(2060,100);
   h->SetBinContent(2061,100);
   h->SetBinContent(2062,100);
   h->SetBinContent(2063,100);
   h->SetBinContent(2064,100);
   h->SetBinContent(2065,100);
   h->SetBinContent(2066,100);
   h->SetBinContent(2067,100);
   h->SetBinContent(2068,100);
   h->SetBinContent(2069,100);
   h->SetBinContent(2070,100);
   h->SetBinContent(2071,100);
   h->SetBinContent(2072,100);
   h->SetBinContent(2073,100);
   h->SetBinContent(2074,100);
   h->SetBinContent(2075,100);
   h->SetBinContent(2076,100);
   h->SetBinContent(2077,100);
   h->SetBinContent(2078,100);
   h->SetBinContent(2079,100);
   h->SetBinContent(2080,100);
   h->SetBinContent(2081,100);
   h->SetBinContent(2082,100);
   h->SetBinContent(2083,100);
   h->SetBinContent(2084,100);
   h->SetBinContent(2085,100);
   h->SetBinContent(2086,100);
   h->SetBinContent(2087,100);
   h->SetBinContent(2088,100);
   h->SetBinContent(2089,100);
   h->SetBinContent(2090,100);
   h->SetBinContent(2091,100);
   h->SetBinContent(2092,100);
   h->SetBinContent(2093,100);
   h->SetBinContent(2094,100);
   h->SetBinContent(2095,100);
   h->SetBinContent(2096,100);
   h->SetBinContent(2097,100);
   h->SetBinContent(2098,100);
   h->SetBinContent(2099,100);
   h->SetBinContent(2100,100);
   h->SetBinContent(2101,100);
   h->SetBinContent(2102,100);
   h->SetBinContent(2103,100);
   h->SetBinContent(2104,100);
   h->SetBinContent(2105,100);
   h->SetBinContent(2106,100);
   h->SetBinContent(2107,100);
   h->SetBinContent(2108,100);
   h->SetBinContent(2109,100);
   h->SetBinContent(2110,100);
   h->SetBinContent(2111,100);
   h->SetBinContent(2112,100);
   h->SetBinContent(2113,100);
   h->SetBinContent(2114,100);
   h->SetBinContent(2115,100);
   h->SetBinContent(2116,100);
   h->SetBinContent(2117,100);
   h->SetBinContent(2118,100);
   h->SetBinContent(2119,100);
   h->SetBinContent(2120,100);
   h->SetBinContent(2121,100);
   h->SetBinContent(2122,100);
   h->SetBinContent(2123,100);
   h->SetBinContent(2124,100);
   h->SetBinContent(2125,100);
   h->SetBinContent(2126,100);
   h->SetBinContent(2127,100);
   h->SetBinContent(2128,100);
   h->SetBinContent(2129,100);
   h->SetBinContent(2130,100);
   h->SetBinContent(2131,100);
   h->SetBinContent(2132,100);
   h->SetBinContent(2133,100);
   h->SetBinContent(2134,100);
   h->SetBinContent(2135,100);
   h->SetBinContent(2136,100);
   h->SetBinContent(2137,100);
   h->SetBinContent(2138,100);
   h->SetBinContent(2139,100);
   h->SetBinContent(2140,100);
   h->SetBinContent(2141,100);
   h->SetBinContent(2142,100);
   h->SetBinContent(2143,100);
   h->SetBinContent(2144,100);
   h->SetBinContent(2145,100);
   h->SetBinContent(2146,100);
   h->SetBinContent(2147,100);
   h->SetBinContent(2148,100);
   h->SetBinContent(2149,100);
   h->SetBinContent(2150,100);
   h->SetBinContent(2151,100);
   h->SetBinContent(2152,100);
   h->SetBinContent(2153,100);
   h->SetBinContent(2154,100);
   h->SetBinContent(2155,100);
   h->SetBinContent(2156,100);
   h->SetBinContent(2157,100);
   h->SetBinContent(2158,100);
   h->SetBinContent(2159,100);
   h->SetBinContent(2160,100);
   h->SetBinContent(2161,100);
   h->SetBinContent(2162,100);
   h->SetBinContent(2163,100);
   h->SetBinContent(2164,100);
   h->SetBinContent(2165,100);
   h->SetBinContent(2166,100);
   h->SetBinContent(2167,100);
   h->SetBinContent(2168,100);
   h->SetBinContent(2169,100);
   h->SetBinContent(2170,100);
   h->SetBinContent(2171,100);
   h->SetBinContent(2172,100);
   h->SetBinContent(2173,100);
   h->SetBinContent(2174,100);
   h->SetBinContent(2175,100);
   h->SetBinContent(2176,100);
   h->SetBinContent(2177,100);
   h->SetBinContent(2178,100);
   h->SetBinContent(2179,100);
   h->SetBinContent(2180,100);
   h->SetBinContent(2181,100);
   h->SetBinContent(2182,100);
   h->SetBinContent(2183,100);
   h->SetBinContent(2184,100);
   h->SetBinContent(2185,100);
   h->SetBinContent(2186,100);
   h->SetBinContent(2187,100);
   h->SetBinContent(2188,100);
   h->SetBinContent(2189,100);
   h->SetBinContent(2190,100);
   h->SetBinContent(2191,100);
   h->SetBinContent(2192,100);
   h->SetBinContent(2193,100);
   h->SetBinContent(2194,100);
   h->SetBinContent(2195,100);
   h->SetBinContent(2196,100);
   h->SetBinContent(2197,100);
   h->SetBinContent(2198,100);
   h->SetBinContent(2199,100);
   h->SetBinContent(2200,100);
   h->SetBinContent(2201,100);
   h->SetBinContent(2202,100);
   h->SetBinContent(2203,100);
   h->SetBinContent(2204,100);
   h->SetBinContent(2205,100);
   h->SetBinContent(2206,100);
   h->SetBinContent(2207,100);
   h->SetBinContent(2208,100);
   h->SetBinContent(2209,100);
   h->SetBinContent(2210,100);
   h->SetBinContent(2211,100);
   h->SetBinContent(2212,100);
   h->SetBinContent(2213,100);
   h->SetBinContent(2214,100);
   h->SetBinContent(2215,100);
   h->SetBinContent(2216,100);
   h->SetBinContent(2217,100);
   h->SetBinContent(2218,100);
   h->SetBinContent(2219,100);
   h->SetBinContent(2220,100);
   h->SetBinContent(2221,100);
   h->SetBinContent(2222,100);
   h->SetBinContent(2223,100);
   h->SetBinContent(2224,100);
   h->SetBinContent(2225,100);
   h->SetBinContent(2226,100);
   h->SetBinContent(2227,100);
   h->SetBinContent(2228,100);
   h->SetBinContent(2229,100);
   h->SetBinContent(2230,100);
   h->SetBinContent(2231,100);
   h->SetBinContent(2232,100);
   h->SetBinContent(2233,100);
   h->SetBinContent(2234,100);
   h->SetBinContent(2235,100);
   h->SetBinContent(2236,100);
   h->SetBinContent(2237,100);
   h->SetBinContent(2238,100);
   h->SetBinContent(2239,100);
   h->SetBinContent(2240,100);
   h->SetBinContent(2241,100);
   h->SetBinContent(2242,100);
   h->SetBinContent(2243,100);
   h->SetBinContent(2244,100);
   h->SetBinContent(2245,100);
   h->SetBinContent(2246,100);
   h->SetBinContent(2247,100);
   h->SetBinContent(2248,100);
   h->SetBinContent(2249,100);
   h->SetBinContent(2250,100);
   h->SetBinContent(2251,100);
   h->SetBinContent(2252,100);
   h->SetBinContent(2253,100);
   h->SetBinContent(2254,100);
   h->SetBinContent(2255,100);
   h->SetBinContent(2256,100);
   h->SetBinContent(2257,100);
   h->SetBinContent(2258,100);
   h->SetBinContent(2259,100);
   h->SetBinContent(2260,100);
   h->SetBinContent(2261,100);
   h->SetBinContent(2262,100);
   h->SetBinContent(2263,100);
   h->SetBinContent(2264,100);
   h->SetBinContent(2265,100);
   h->SetBinContent(2266,100);
   h->SetBinContent(2267,100);
   h->SetBinContent(2268,100);
   h->SetBinContent(2269,100);
   h->SetBinContent(2270,100);
   h->SetBinContent(2271,100);
   h->SetBinContent(2272,100);
   h->SetBinContent(2273,100);
   h->SetBinContent(2274,100);
   h->SetBinContent(2275,100);
   h->SetBinContent(2276,100);
   h->SetBinContent(2277,100);
   h->SetBinContent(2278,100);
   h->SetBinContent(2279,100);
   h->SetBinContent(2280,100);
   h->SetBinContent(2281,100);
   h->SetBinContent(2282,100);
   h->SetBinContent(2283,100);
   h->SetBinContent(2284,100);
   h->SetBinContent(2285,100);
   h->SetBinContent(2286,100);
   h->SetBinContent(2287,100);
   h->SetBinContent(2288,100);
   h->SetBinContent(2289,100);
   h->SetBinContent(2290,100);
   h->SetBinContent(2291,100);
   h->SetBinContent(2292,100);
   h->SetBinContent(2293,100);
   h->SetBinContent(2294,100);
   h->SetBinContent(2295,100);
   h->SetBinContent(2296,100);
   h->SetBinContent(2297,100);
   h->SetBinContent(2298,100);
   h->SetBinContent(2299,100);
   h->SetBinContent(2300,100);
   h->SetBinContent(2301,100);
   h->SetBinContent(2302,100);
   h->SetBinContent(2303,100);
   h->SetBinContent(2304,100);
   h->SetBinContent(2305,100);
   h->SetBinContent(2306,100);
   h->SetBinContent(2307,100);
   h->SetBinContent(2308,100);
   h->SetBinContent(2309,100);
   h->SetBinContent(2310,100);
   h->SetBinContent(2311,100);
   h->SetBinContent(2312,100);
   h->SetBinContent(2313,100);
   h->SetBinContent(2314,100);
   h->SetBinContent(2315,100);
   h->SetBinContent(2316,100);
   h->SetBinContent(2317,100);
   h->SetBinContent(2318,100);
   h->SetBinContent(2319,100);
   h->SetBinContent(2320,100);
   h->SetBinContent(2321,100);
   h->SetBinContent(2322,100);
   h->SetBinContent(2323,100);
   h->SetBinContent(2324,100);
   h->SetBinContent(2325,100);
   h->SetBinContent(2326,100);
   h->SetBinContent(2327,100);
   h->SetBinContent(2328,100);
   h->SetBinContent(2329,100);
   h->SetBinContent(2330,100);
   h->SetBinContent(2331,100);
   h->SetBinContent(2332,100);
   h->SetBinContent(2333,100);
   h->SetBinContent(2334,100);
   h->SetBinContent(2335,100);
   h->SetBinContent(2336,100);
   h->SetBinContent(2337,100);
   h->SetBinContent(2338,100);
   h->SetBinContent(2339,100);
   h->SetBinContent(2340,100);
   h->SetBinContent(2341,100);
   h->SetBinContent(2342,100);
   h->SetBinContent(2343,100);
   h->SetBinContent(2344,100);
   h->SetBinContent(2345,100);
   h->SetBinContent(2346,100);
   h->SetBinContent(2347,100);
   h->SetBinContent(2348,100);
   h->SetBinContent(2349,100);
   h->SetBinContent(2350,100);
   h->SetBinContent(2351,100);
   h->SetBinContent(2352,100);
   h->SetBinContent(2353,100);
   h->SetBinContent(2354,100);
   h->SetBinContent(2355,100);
   h->SetBinContent(2356,100);
   h->SetBinContent(2357,100);
   h->SetBinContent(2358,100);
   h->SetBinContent(2359,100);
   h->SetBinContent(2360,100);
   h->SetBinContent(2361,100);
   h->SetBinContent(2362,100);
   h->SetBinContent(2363,100);
   h->SetBinContent(2364,100);
   h->SetBinContent(2365,100);
   h->SetBinContent(2366,100);
   h->SetBinContent(2367,100);
   h->SetBinContent(2368,100);
   h->SetBinContent(2369,100);
   h->SetBinContent(2370,100);
   h->SetBinContent(2371,100);
   h->SetBinContent(2372,100);
   h->SetBinContent(2373,100);
   h->SetBinContent(2374,100);
   h->SetBinContent(2375,100);
   h->SetBinContent(2376,100);
   h->SetBinContent(2377,100);
   h->SetBinContent(2378,100);
   h->SetBinContent(2379,100);
   h->SetBinContent(2380,100);
   h->SetBinContent(2381,100);
   h->SetBinContent(2382,100);
   h->SetBinContent(2383,100);
   h->SetBinContent(2384,100);
   h->SetBinContent(2385,100);
   h->SetBinContent(2386,100);
   h->SetBinContent(2387,100);
   h->SetBinContent(2388,100);
   h->SetBinContent(2389,100);
   h->SetBinContent(2390,100);
   h->SetBinContent(2391,100);
   h->SetBinContent(2392,100);
   h->SetBinContent(2393,100);
   h->SetBinContent(2394,100);
   h->SetBinContent(2395,100);
   h->SetBinContent(2396,100);
   h->SetBinContent(2397,100);
   h->SetBinContent(2398,100);
   h->SetBinContent(2399,100);
   h->SetBinContent(2400,100);
   h->SetBinContent(2401,100);
   h->SetBinContent(2402,100);
   h->SetBinContent(2403,100);
   h->SetBinContent(2404,100);
   h->SetBinContent(2405,100);
   h->SetBinContent(2406,100);
   h->SetBinContent(2407,100);
   h->SetBinContent(2408,100);
   h->SetBinContent(2409,100);
   h->SetBinContent(2410,100);
   h->SetBinContent(2411,100);
   h->SetBinContent(2412,100);
   h->SetBinContent(2413,100);
   h->SetBinContent(2414,100);
   h->SetBinContent(2415,100);
   h->SetBinContent(2416,100);
   h->SetBinContent(2417,100);
   h->SetBinContent(2418,100);
   h->SetBinContent(2419,100);
   h->SetBinContent(2420,100);
   h->SetBinContent(2421,100);
   h->SetBinContent(2422,100);
   h->SetBinContent(2423,100);
   h->SetBinContent(2424,100);
   h->SetBinContent(2425,100);
   h->SetBinContent(2426,100);
   h->SetBinContent(2427,100);
   h->SetBinContent(2428,100);
   h->SetBinContent(2429,100);
   h->SetBinContent(2430,100);
   h->SetBinContent(2431,100);
   h->SetBinContent(2432,100);
   h->SetBinContent(2433,100);
   h->SetBinContent(2434,100);
   h->SetBinContent(2435,100);
   h->SetBinContent(2436,100);
   h->SetBinContent(2437,100);
   h->SetBinContent(2438,100);
   h->SetBinContent(2439,100);
   h->SetBinContent(2440,100);
   h->SetBinContent(2441,100);
   h->SetBinContent(2442,100);
   h->SetBinContent(2443,100);
   h->SetBinContent(2444,100);
   h->SetBinContent(2445,100);
   h->SetBinContent(2446,100);
   h->SetBinContent(2447,100);
   h->SetBinContent(2448,100);
   h->SetBinContent(2449,100);
   h->SetBinContent(2450,100);
   h->SetBinContent(2451,100);
   h->SetBinContent(2452,100);
   h->SetBinContent(2453,100);
   h->SetBinContent(2454,100);
   h->SetBinContent(2455,100);
   h->SetBinContent(2456,100);
   h->SetBinContent(2457,100);
   h->SetBinContent(2458,100);
   h->SetBinContent(2459,100);
   h->SetBinContent(2460,100);
   h->SetBinContent(2461,100);
   h->SetBinContent(2462,100);
   h->SetBinContent(2463,100);
   h->SetBinContent(2464,100);
   h->SetBinContent(2465,100);
   h->SetBinContent(2466,100);
   h->SetBinContent(2467,100);
   h->SetBinContent(2468,100);
   h->SetBinContent(2469,100);
   h->SetBinContent(2470,100);
   h->SetBinContent(2471,100);
   h->SetBinContent(2472,100);
   h->SetBinContent(2473,100);
   h->SetBinContent(2474,100);
   h->SetBinContent(2475,100);
   h->SetBinContent(2476,100);
   h->SetBinContent(2477,100);
   h->SetBinContent(2478,100);
   h->SetBinContent(2479,100);
   h->SetBinContent(2480,100);
   h->SetBinContent(2481,100);
   h->SetBinContent(2482,100);
   h->SetBinContent(2483,100);
   h->SetBinContent(2484,100);
   h->SetBinContent(2485,100);
   h->SetBinContent(2486,100);
   h->SetBinContent(2487,100);
   h->SetBinContent(2488,100);
   h->SetBinContent(2489,100);
   h->SetBinContent(2490,100);
   h->SetBinContent(2491,100);
   h->SetBinContent(2492,100);
   h->SetBinContent(2493,100);
   h->SetBinContent(2494,100);
   h->SetBinContent(2495,100);
   h->SetBinContent(2496,100);
   h->SetBinContent(2497,100);
   h->SetBinContent(2498,100);
   h->SetBinContent(2499,100);
   h->SetBinContent(2500,100);
   h->SetBinContent(2501,100);
   h->SetBinContent(2502,100);
   h->SetBinContent(2503,100);
   h->SetBinContent(2504,100);
   h->SetBinContent(2505,100);
   h->SetBinContent(2506,100);
   h->SetBinContent(2507,100);
   h->SetBinContent(2508,100);
   h->SetBinContent(2509,100);
   h->SetBinContent(2510,100);
   h->SetBinContent(2511,100);
   h->SetBinContent(2512,100);
   h->SetBinContent(2513,100);
   h->SetBinContent(2514,100);
   h->SetBinContent(2515,100);
   h->SetBinContent(2516,100);
   h->SetBinContent(2517,100);
   h->SetBinContent(2518,100);
   h->SetBinContent(2519,100);
   h->SetBinContent(2520,100);
   h->SetBinContent(2521,100);
   h->SetBinContent(2522,100);
   h->SetBinContent(2523,100);
   h->SetBinContent(2524,100);
   h->SetBinContent(2525,100);
   h->SetBinContent(2526,100);
   h->SetBinContent(2527,100);
   h->SetBinContent(2528,100);
   h->SetBinContent(2529,100);
   h->SetBinContent(2530,100);
   h->SetBinContent(2531,100);
   h->SetBinContent(2532,100);
   h->SetBinContent(2533,100);
   h->SetBinContent(2534,100);
   h->SetBinContent(2535,100);
   h->SetBinContent(2536,100);
   h->SetBinContent(2537,100);
   h->SetBinContent(2538,100);
   h->SetBinContent(2539,100);
   h->SetBinContent(2540,100);
   h->SetBinContent(2541,100);
   h->SetBinContent(2542,100);
   h->SetBinContent(2543,100);
   h->SetBinContent(2544,100);
   h->SetBinContent(2545,100);
   h->SetBinContent(2546,100);
   h->SetBinContent(2547,100);
   h->SetBinContent(2548,100);
   h->SetBinContent(2549,100);
   h->SetBinContent(2550,100);
   h->SetBinContent(2551,100);
   h->SetBinContent(2552,100);
   h->SetBinContent(2553,100);
   h->SetBinContent(2554,100);
   h->SetBinContent(2555,100);
   h->SetBinContent(2556,100);
   h->SetBinContent(2557,100);
   h->SetBinContent(2558,100);
   h->SetBinContent(2559,100);
   h->SetBinContent(2560,100);
   h->SetBinContent(2561,100);
   h->SetBinContent(2562,100);
   h->SetBinContent(2563,100);
   h->SetBinContent(2564,100);
   h->SetBinContent(2565,100);
   h->SetBinContent(2566,100);
   h->SetBinContent(2567,100);
   h->SetBinContent(2568,100);
   h->SetBinContent(2569,100);
   h->SetBinContent(2570,100);
   h->SetBinContent(2571,100);
   h->SetBinContent(2572,100);
   h->SetBinContent(2573,100);
   h->SetBinContent(2574,100);
   h->SetBinContent(2575,100);
   h->SetBinContent(2576,100);
   h->SetBinContent(2577,100);
   h->SetBinContent(2578,100);
   h->SetBinContent(2579,100);
   h->SetBinContent(2580,100);
   h->SetBinContent(2581,100);
   h->SetBinContent(2582,100);
   h->SetBinContent(2583,100);
   h->SetBinContent(2584,100);
   h->SetBinContent(2585,100);
   h->SetBinContent(2586,100);
   h->SetBinContent(2587,100);
   h->SetBinContent(2588,100);
   h->SetBinContent(2589,100);
   h->SetBinContent(2590,100);
   h->SetBinContent(2591,100);
   h->SetBinContent(2592,100);
   h->SetBinContent(2593,100);
   h->SetBinContent(2594,100);
   h->SetBinContent(2595,100);
   h->SetBinContent(2596,100);
   h->SetBinContent(2597,100);
   h->SetBinContent(2598,100);
   h->SetBinContent(2599,100);
   h->SetBinContent(2600,100);
   h->SetBinContent(2601,100);
   h->SetBinContent(2602,100);
   h->SetBinContent(2603,100);
   h->SetBinContent(2604,100);
   h->SetBinContent(2605,100);
   h->SetBinContent(2606,100);
   h->SetBinContent(2607,100);
   h->SetBinContent(2608,100);
   h->SetBinContent(2609,100);
   h->SetBinContent(2610,100);
   h->SetBinContent(2611,100);
   h->SetBinContent(2612,100);
   h->SetBinContent(2613,100);
   h->SetBinContent(2614,100);
   h->SetBinContent(2615,100);
   h->SetBinContent(2616,100);
   h->SetBinContent(2617,100);
   h->SetBinContent(2618,100);
   h->SetBinContent(2619,100);
   h->SetBinContent(2620,100);
   h->SetBinContent(2621,100);
   h->SetBinContent(2622,100);
   h->SetBinContent(2623,100);
   h->SetBinContent(2624,100);
   h->SetBinContent(2625,100);
   h->SetBinContent(2626,100);
   h->SetBinContent(2627,100);
   h->SetBinContent(2628,100);
   h->SetBinContent(2629,100);
   h->SetBinContent(2630,100);
   h->SetBinContent(2631,100);
   h->SetBinContent(2632,100);
   h->SetBinContent(2633,100);
   h->SetBinContent(2634,100);
   h->SetBinContent(2635,100);
   h->SetBinContent(2636,100);
   h->SetBinContent(2637,100);
   h->SetBinContent(2638,100);
   h->SetBinContent(2639,100);
   h->SetBinContent(2640,100);
   h->SetBinContent(2641,100);
   h->SetBinContent(2642,100);
   h->SetBinContent(2643,100);
   h->SetBinContent(2644,100);
   h->SetBinContent(2645,100);
   h->SetBinContent(2646,100);
   h->SetBinContent(2647,100);
   h->SetBinContent(2648,100);
   h->SetBinContent(2649,100);
   h->SetBinContent(2650,100);
   h->SetBinContent(2651,100);
   h->SetBinContent(2652,100);
   h->SetBinContent(2653,100);
   h->SetBinContent(2654,100);
   h->SetBinContent(2655,100);
   h->SetBinContent(2656,100);
   h->SetBinContent(2657,100);
   h->SetBinContent(2658,100);
   h->SetBinContent(2659,100);
   h->SetBinContent(2660,100);
   h->SetBinContent(2661,100);
   h->SetBinContent(2662,100);
   h->SetBinContent(2663,100);
   h->SetBinContent(2664,100);
   h->SetBinContent(2665,100);
   h->SetBinContent(2666,100);
   h->SetBinContent(2667,100);
   h->SetBinContent(2668,100);
   h->SetBinContent(2669,100);
   h->SetBinContent(2670,100);
   h->SetBinContent(2671,100);
   h->SetBinContent(2672,100);
   h->SetBinContent(2673,100);
   h->SetBinContent(2674,100);
   h->SetBinContent(2675,100);
   h->SetBinContent(2676,100);
   h->SetBinContent(2677,100);
   h->SetBinContent(2678,100);
   h->SetBinContent(2679,100);
   h->SetBinContent(2680,100);
   h->SetBinContent(2681,100);
   h->SetBinContent(2682,100);
   h->SetBinContent(2683,100);
   h->SetBinContent(2684,100);
   h->SetBinContent(2685,100);
   h->SetBinContent(2686,100);
   h->SetBinContent(2687,100);
   h->SetBinContent(2688,100);
   h->SetBinContent(2689,100);
   h->SetBinContent(2690,100);
   h->SetBinContent(2691,100);
   h->SetBinContent(2692,100);
   h->SetBinContent(2693,100);
   h->SetBinContent(2694,100);
   h->SetBinContent(2695,100);
   h->SetBinContent(2696,100);
   h->SetBinContent(2697,100);
   h->SetBinContent(2698,100);
   h->SetBinContent(2699,100);
   h->SetBinContent(2700,100);
   h->SetBinContent(2701,100);
   h->SetBinContent(2702,100);
   h->SetBinContent(2703,100);
   h->SetBinContent(2704,100);
   h->SetBinContent(2705,100);
   h->SetBinContent(2706,100);
   h->SetBinContent(2707,100);
   h->SetBinContent(2708,100);
   h->SetBinContent(2709,100);
   h->SetBinContent(2710,100);
   h->SetBinContent(2711,100);
   h->SetBinContent(2712,100);
   h->SetBinContent(2713,100);
   h->SetBinContent(2714,100);
   h->SetBinContent(2715,100);
   h->SetBinContent(2716,100);
   h->SetBinContent(2717,100);
   h->SetBinContent(2718,100);
   h->SetBinContent(2719,100);
   h->SetBinContent(2720,100);
   h->SetBinContent(2721,100);
   h->SetBinContent(2722,100);
   h->SetBinContent(2723,100);
   h->SetBinContent(2724,100);
   h->SetBinContent(2725,100);
   h->SetBinContent(2726,100);
   h->SetBinContent(2727,100);
   h->SetBinContent(2728,100);
   h->SetBinContent(2729,100);
   h->SetBinContent(2730,100);
   h->SetBinContent(2731,100);
   h->SetBinContent(2732,100);
   h->SetBinContent(2733,100);
   h->SetBinContent(2734,100);
   h->SetBinContent(2735,100);
   h->SetBinContent(2736,100);
   h->SetBinContent(2737,100);
   h->SetBinContent(2738,100);
   h->SetBinContent(2739,100);
   h->SetBinContent(2740,100);
   h->SetBinContent(2741,100);
   h->SetBinContent(2742,100);
   h->SetBinContent(2743,100);
   h->SetBinContent(2744,100);
   h->SetBinContent(2745,100);
   h->SetBinContent(2746,100);
   h->SetBinContent(2747,100);
   h->SetBinContent(2748,100);
   h->SetBinContent(2749,100);
   h->SetBinContent(2750,100);
   h->SetBinContent(2751,100);
   h->SetBinContent(2752,100);
   h->SetBinContent(2753,100);
   h->SetBinContent(2754,100);
   h->SetBinContent(2755,100);
   h->SetBinContent(2756,100);
   h->SetBinContent(2757,100);
   h->SetBinContent(2758,100);
   h->SetBinContent(2759,100);
   h->SetBinContent(2760,100);
   h->SetBinContent(2761,100);
   h->SetBinContent(2762,100);
   h->SetBinContent(2763,100);
   h->SetBinContent(2764,100);
   h->SetBinContent(2765,100);
   h->SetBinContent(2766,100);
   h->SetBinContent(2767,100);
   h->SetBinContent(2768,100);
   h->SetBinContent(2769,100);
   h->SetBinContent(2770,100);
   h->SetBinContent(2771,100);
   h->SetBinContent(2772,100);
   h->SetBinContent(2773,100);
   h->SetBinContent(2774,100);
   h->SetBinContent(2775,100);
   h->SetBinContent(2776,100);
   h->SetBinContent(2777,100);
   h->SetBinContent(2778,100);
   h->SetBinContent(2779,100);
   h->SetBinContent(2780,100);
   h->SetBinContent(2781,100);
   h->SetBinContent(2782,100);
   h->SetBinContent(2783,100);
   h->SetBinContent(2784,100);
   h->SetBinContent(2785,100);
   h->SetBinContent(2786,100);
   h->SetBinContent(2787,100);
   h->SetBinContent(2788,100);
   h->SetBinContent(2789,100);
   h->SetBinContent(2790,100);
   h->SetBinContent(2791,100);
   h->SetBinContent(2792,100);
   h->SetBinContent(2793,100);
   h->SetBinContent(2794,100);
   h->SetBinContent(2795,100);
   h->SetBinContent(2796,100);
   h->SetBinContent(2797,100);
   h->SetBinContent(2798,100);
   h->SetBinContent(2799,100);
   h->SetBinContent(2800,100);
   h->SetBinContent(2801,100);
   h->SetBinContent(2802,100);
   h->SetBinContent(2803,100);
   h->SetBinContent(2804,100);
   h->SetBinContent(2805,100);
   h->SetBinContent(2806,100);
   h->SetBinContent(2807,100);
   h->SetBinContent(2808,100);
   h->SetBinContent(2809,100);
   h->SetBinContent(2810,100);
   h->SetBinContent(2811,100);
   h->SetBinContent(2812,100);
   h->SetBinContent(2813,100);
   h->SetBinContent(2814,100);
   h->SetBinContent(2815,100);
   h->SetBinContent(2816,100);
   h->SetBinContent(2817,100);
   h->SetBinContent(2818,100);
   h->SetBinContent(2819,100);
   h->SetBinContent(2820,100);
   h->SetBinContent(2821,100);
   h->SetBinContent(2822,100);
   h->SetBinContent(2823,100);
   h->SetBinContent(2824,100);
   h->SetBinContent(2825,100);
   h->SetBinContent(2826,100);
   h->SetBinContent(2827,100);
   h->SetBinContent(2828,100);
   h->SetBinContent(2829,100);
   h->SetBinContent(2830,100);
   h->SetBinContent(2831,100);
   h->SetBinContent(2832,100);
   h->SetBinContent(2833,100);
   h->SetBinContent(2834,100);
   h->SetBinContent(2835,100);
   h->SetBinContent(2836,100);
   h->SetBinContent(2837,100);
   h->SetBinContent(2838,100);
   h->SetBinContent(2839,100);
   h->SetBinContent(2840,100);
   h->SetBinContent(2841,100);
   h->SetBinContent(2842,100);
   h->SetBinContent(2843,100);
   h->SetBinContent(2844,100);
   h->SetBinContent(2845,100);
   h->SetBinContent(2846,100);
   h->SetBinContent(2847,100);
   h->SetBinContent(2848,100);
   h->SetBinContent(2849,100);
   h->SetBinContent(2850,100);
   h->SetBinContent(2851,100);
   h->SetBinContent(2852,100);
   h->SetBinContent(2853,100);
   h->SetBinContent(2854,100);
   h->SetBinContent(2855,100);
   h->SetBinContent(2856,100);
   h->SetBinContent(2857,100);
   h->SetBinContent(2858,100);
   h->SetBinContent(2859,100);
   h->SetBinContent(2860,100);
   h->SetBinContent(2861,100);
   h->SetBinContent(2862,100);
   h->SetBinContent(2863,100);
   h->SetBinContent(2864,100);
   h->SetBinContent(2865,100);
   h->SetBinContent(2866,100);
   h->SetBinContent(2867,100);
   h->SetBinContent(2868,100);
   h->SetBinContent(2869,100);
   h->SetBinContent(2870,100);
   h->SetBinContent(2871,100);
   h->SetBinContent(2872,100);
   h->SetBinContent(2873,100);
   h->SetBinContent(2874,100);
   h->SetBinContent(2875,100);
   h->SetBinContent(2876,100);
   h->SetBinContent(2877,100);
   h->SetBinContent(2878,100);
   h->SetBinContent(2879,100);
   h->SetBinContent(2880,100);
   h->SetBinContent(2881,100);
   h->SetBinContent(2882,100);
   h->SetBinContent(2883,100);
   h->SetBinContent(2884,100);
   h->SetBinContent(2885,100);
   h->SetBinContent(2886,100);
   h->SetBinContent(2887,100);
   h->SetBinContent(2888,100);
   h->SetBinContent(2889,100);
   h->SetBinContent(2890,100);
   h->SetBinContent(2891,100);
   h->SetBinContent(2892,100);
   h->SetBinContent(2893,100);
   h->SetBinContent(2894,100);
   h->SetBinContent(2895,100);
   h->SetBinContent(2896,100);
   h->SetBinContent(2897,100);
   h->SetBinContent(2898,100);
   h->SetBinContent(2899,100);
   h->SetBinContent(2900,100);
   h->SetBinContent(2901,100);
   h->SetBinContent(2902,100);
   h->SetBinContent(2903,100);
   h->SetBinContent(2904,100);
   h->SetBinContent(2905,100);
   h->SetBinContent(2906,100);
   h->SetBinContent(2907,100);
   h->SetBinContent(2908,100);
   h->SetBinContent(2909,100);
   h->SetBinContent(2910,100);
   h->SetBinContent(2911,100);
   h->SetBinContent(2912,100);
   h->SetBinContent(2913,100);
   h->SetBinContent(2914,100);
   h->SetBinContent(2915,100);
   h->SetBinContent(2916,100);
   h->SetBinContent(2917,100);
   h->SetBinContent(2918,100);
   h->SetBinContent(2919,100);
   h->SetBinContent(2920,100);
   h->SetBinContent(2921,100);
   h->SetBinContent(2922,100);
   h->SetBinContent(2923,100);
   h->SetBinContent(2924,100);
   h->SetBinContent(2925,100);
   h->SetBinContent(2926,100);
   h->SetBinContent(2927,100);
   h->SetBinContent(2928,100);
   h->SetBinContent(2929,100);
   h->SetBinContent(2930,100);
   h->SetBinContent(2931,100);
   h->SetBinContent(2932,100);
   h->SetBinContent(2933,100);
   h->SetBinContent(2934,100);
   h->SetBinContent(2935,100);
   h->SetBinContent(2936,100);
   h->SetBinContent(2937,100);
   h->SetBinContent(2938,100);
   h->SetBinContent(2939,100);
   h->SetBinContent(2940,100);
   h->SetBinContent(2941,100);
   h->SetBinContent(2942,100);
   h->SetBinContent(2943,100);
   h->SetBinContent(2944,100);
   h->SetBinContent(2945,100);
   h->SetBinContent(2946,100);
   h->SetBinContent(2947,100);
   h->SetBinContent(2948,100);
   h->SetBinContent(2949,100);
   h->SetBinContent(2950,100);
   h->SetBinContent(2951,100);
   h->SetBinContent(2952,100);
   h->SetBinContent(2953,100);
   h->SetBinContent(2954,100);
   h->SetBinContent(2955,100);
   h->SetBinContent(2956,100);
   h->SetBinContent(2957,100);
   h->SetBinContent(2958,100);
   h->SetBinContent(2959,100);
   h->SetBinContent(2960,100);
   h->SetBinContent(2961,100);
   h->SetBinContent(2962,100);
   h->SetBinContent(2963,100);
   h->SetBinContent(2964,100);
   h->SetBinContent(2965,100);
   h->SetBinContent(2966,100);
   h->SetBinContent(2967,100);
   h->SetBinContent(2968,100);
   h->SetBinContent(2969,100);
   h->SetBinContent(2970,100);
   h->SetBinContent(2971,100);
   h->SetBinContent(2972,100);
   h->SetBinContent(2973,100);
   h->SetBinContent(2974,100);
   h->SetBinContent(2975,100);
   h->SetBinContent(2976,100);
   h->SetBinContent(2977,100);
   h->SetBinContent(2978,100);
   h->SetBinContent(2979,100);
   h->SetBinContent(2980,100);
   h->SetBinContent(2981,100);
   h->SetBinContent(2982,100);
   h->SetBinContent(2983,100);
   h->SetBinContent(2984,100);
   h->SetBinContent(2985,100);
   h->SetBinContent(2986,100);
   h->SetBinContent(2987,100);
   h->SetBinContent(2988,100);
   h->SetBinContent(2989,100);
   h->SetBinContent(2990,100);
   h->SetBinContent(2991,100);
   h->SetBinContent(2992,100);
   h->SetBinContent(2993,100);
   h->SetBinContent(2994,100);
   h->SetBinContent(2995,100);
   h->SetBinContent(2996,100);
   h->SetBinContent(2997,100);
   h->SetBinContent(2998,100);
   h->SetBinContent(2999,100);
   h->SetBinContent(3000,100);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.02);
   h->SetEntries(3000);
   h->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(2,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.550_sys");
   gre->SetTitle("p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.01129368);
   gre->SetPointError(0,0.1345161,0.001726499);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01012849);
   gre->SetPointError(2,0.2289474,0.001318872);
   gre->SetPoint(3,10.76316,0.009293764);
   gre->SetPointError(3,0.3,0.001220286);
   gre->SetPoint(4,13.5,0.00988781);
   gre->SetPointError(4,0.4,0.001300582);
   gre->SetPoint(5,17.47021,0.00839646);
   gre->SetPointError(5,0.5202128,0.001141715);
   
   TH1F *Graph_B2_pToA=0.550_sys7 = new TH1F("Graph_B2_pToA=0.550_sys7","p_{T}/A = 0.550 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.550_sys7->SetMinimum(0);
   Graph_B2_pToA=0.550_sys7->SetMaximum(0.01432219);
   Graph_B2_pToA=0.550_sys7->SetDirectory(0);
   Graph_B2_pToA=0.550_sys7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.550_sys7->SetLineColor(ci);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.550_sys7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.550");
   gre->SetTitle("p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.01129368);
   gre->SetPointError(0,0,0.0003650895);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01012849);
   gre->SetPointError(2,0,0.0003098841);
   gre->SetPoint(3,10.76316,0.009293764);
   gre->SetPointError(3,0,0.0003264949);
   gre->SetPoint(4,13.5,0.00988781);
   gre->SetPointError(4,0,0.0004138184);
   gre->SetPoint(5,17.47021,0.00839646);
   gre->SetPointError(5,0,0.0003200975);
   
   TH1F *Graph_B2_pToA=0.5508 = new TH1F("Graph_B2_pToA=0.5508","p_{T}/A = 0.550 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.5508->SetMinimum(0);
   Graph_B2_pToA=0.5508->SetMaximum(0.01282464);
   Graph_B2_pToA=0.5508->SetDirectory(0);
   Graph_B2_pToA=0.5508->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.5508->SetLineColor(ci);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.5508->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.5508->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.5508->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.5508);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.550_sys");
   gre->SetTitle("p-Pb, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,7.1,0.01212687);
   gre->SetPointError(0,0.2,0.001352293);
   gre->SetPoint(1,16.1,0.009323596);
   gre->SetPointError(1,0.4,0.001073835);
   gre->SetPoint(2,23.2,0.008554559);
   gre->SetPointError(2,0.5,0.0009871316);
   gre->SetPoint(3,30.5,0.008007131);
   gre->SetPointError(3,0.7,0.0009277879);
   gre->SetPoint(4,40.6,0.007129464);
   gre->SetPointError(4,0.9,0.0007922664);
   
   TH1F *Graph_B2_pPb_pToA=0.550_sys9 = new TH1F("Graph_B2_pPb_pToA=0.550_sys9","p-Pb, p_{T}/A = 0.550 GeV/c",100,3.44,44.96);
   Graph_B2_pPb_pToA=0.550_sys9->SetMinimum(0.005623002);
   Graph_B2_pPb_pToA=0.550_sys9->SetMaximum(0.01419336);
   Graph_B2_pPb_pToA=0.550_sys9->SetDirectory(0);
   Graph_B2_pPb_pToA=0.550_sys9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.550_sys9->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.550_sys9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.550");
   gre->SetTitle("p-Pb, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,7.1,0.01212687);
   gre->SetPointError(0,0,0.0003005094);
   gre->SetPoint(1,16.1,0.009323596);
   gre->SetPointError(1,0,0.000206528);
   gre->SetPoint(2,23.2,0.008554559);
   gre->SetPointError(2,0,0.0001625787);
   gre->SetPoint(3,30.5,0.008007131);
   gre->SetPointError(3,0,0.000180104);
   gre->SetPoint(4,40.6,0.007129464);
   gre->SetPointError(4,0,0.0001429055);
   
   TH1F *Graph_B2_pPb_pToA=0.55010 = new TH1F("Graph_B2_pPb_pToA=0.55010","p-Pb, p_{T}/A = 0.550 GeV/c",100,3.75,43.95);
   Graph_B2_pPb_pToA=0.55010->SetMinimum(0.006442477);
   Graph_B2_pPb_pToA=0.55010->SetMaximum(0.01297146);
   Graph_B2_pPb_pToA=0.55010->SetDirectory(0);
   Graph_B2_pPb_pToA=0.55010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.55010->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.55010);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.550_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,55.5,0.00438747);
   gre->SetPointError(0,3,0.0009314804);
   gre->SetPoint(1,205,0.001879969);
   gre->SetPointError(1,7.5,0.000398966);
   gre->SetPoint(2,537.5,0.0008829831);
   gre->SetPointError(2,19,0.0001870503);
   gre->SetPoint(3,966,0.0004788221);
   gre->SetPointError(3,37,0.0001015287);
   gre->SetPoint(4,1447.5,0.0002955848);
   gre->SetPointError(4,54.5,6.260131e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.550_sys11 = new TH1F("Graph_B2_PbPb10_pToA=0.550_sys11","Pb-Pb 2010, p_{T}/A = 0.550 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetMaximum(0.005827548);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.550_sys11->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.550_sys11);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.550");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,55.5,0.00438747);
   gre->SetPointError(0,0,0.0001588461);
   gre->SetPoint(1,205,0.001879969);
   gre->SetPointError(1,0,3.744596e-05);
   gre->SetPoint(2,537.5,0.0008829831);
   gre->SetPointError(2,0,1.234394e-05);
   gre->SetPoint(3,966,0.0004788221);
   gre->SetPointError(3,0,9.173662e-06);
   gre->SetPoint(4,1447.5,0.0002955848);
   gre->SetPointError(4,0,4.837427e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.55012 = new TH1F("Graph_B2_PbPb10_pToA=0.55012","Pb-Pb 2010, p_{T}/A = 0.550 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.55012->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.55012->SetMaximum(0.004971873);
   Graph_B2_PbPb10_pToA=0.55012->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.55012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.55012->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.55012);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750_sys");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0.1345161,0.001805432);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0.2289474,0.001365899);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0.3,0.00139078);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0.4,0.001299496);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0.5202128,0.001227568);
   
   TH1F *Graph_B2_pToA=0.750_sys13 = new TH1F("Graph_B2_pToA=0.750_sys13","p_{T}/A = 0.750 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.750_sys13->SetMinimum(0);
   Graph_B2_pToA=0.750_sys13->SetMaximum(0.01576784);
   Graph_B2_pToA=0.750_sys13->SetDirectory(0);
   Graph_B2_pToA=0.750_sys13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.750_sys13->SetLineColor(ci);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.750_sys13);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0,0.0005042418);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0,0.0003745772);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0,0.0003789578);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0,0.0004422433);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0,0.000362355);
   
   TH1F *Graph_B2_pToA=0.75014 = new TH1F("Graph_B2_pToA=0.75014","p_{T}/A = 0.750 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.75014->SetMinimum(0);
   Graph_B2_pToA=0.75014->SetMaximum(0.01433653);
   Graph_B2_pToA=0.75014->SetDirectory(0);
   Graph_B2_pToA=0.75014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.75014->SetLineColor(ci);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.75014->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.75014->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.75014->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.75014);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.750_sys");
   gre->SetTitle("p-Pb, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,7.1,0.01197922);
   gre->SetPointError(0,0.2,0.001049624);
   gre->SetPoint(1,16.1,0.008687186);
   gre->SetPointError(1,0.4,0.0008305604);
   gre->SetPoint(2,23.2,0.007626815);
   gre->SetPointError(2,0.5,0.0007377561);
   gre->SetPoint(3,30.5,0.00714809);
   gre->SetPointError(3,0.7,0.0006911839);
   gre->SetPoint(4,40.6,0.006547142);
   gre->SetPointError(4,0.9,0.0005667569);
   
   TH1F *Graph_B2_pPb_pToA=0.750_sys15 = new TH1F("Graph_B2_pPb_pToA=0.750_sys15","p-Pb, p_{T}/A = 0.750 GeV/c",100,3.44,44.96);
   Graph_B2_pPb_pToA=0.750_sys15->SetMinimum(0.005275539);
   Graph_B2_pPb_pToA=0.750_sys15->SetMaximum(0.01373369);
   Graph_B2_pPb_pToA=0.750_sys15->SetDirectory(0);
   Graph_B2_pPb_pToA=0.750_sys15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.750_sys15->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.750_sys15);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.750");
   gre->SetTitle("p-Pb, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,7.1,0.01197922);
   gre->SetPointError(0,0,0.0003575233);
   gre->SetPoint(1,16.1,0.008687186);
   gre->SetPointError(1,0,0.0002179412);
   gre->SetPoint(2,23.2,0.007626815);
   gre->SetPointError(2,0,0.0001585406);
   gre->SetPoint(3,30.5,0.00714809);
   gre->SetPointError(3,0,0.0001719967);
   gre->SetPoint(4,40.6,0.006547142);
   gre->SetPointError(4,0,0.0001344342);
   
   TH1F *Graph_B2_pPb_pToA=0.75016 = new TH1F("Graph_B2_pPb_pToA=0.75016","p-Pb, p_{T}/A = 0.750 GeV/c",100,3.75,43.95);
   Graph_B2_pPb_pToA=0.75016->SetMinimum(0.005820305);
   Graph_B2_pPb_pToA=0.75016->SetMaximum(0.01292915);
   Graph_B2_pPb_pToA=0.75016->SetDirectory(0);
   Graph_B2_pPb_pToA=0.75016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.75016->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.75016);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.65);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,3,0.00110059);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,7.5,0.00046234);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,19,0.00020256);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,37,0.00011083);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,54.5,6.976e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.750_sys17 = new TH1F("Graph_B2_PbPb10_pToA=0.750_sys17","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetMaximum(0.006484611);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.750_sys17->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.750_sys17);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.65);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,0,0.00019398);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,0,4.117e-05);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,0,1.225e-05);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,0,7.9e-06);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,0,4.35e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.75018 = new TH1F("Graph_B2_PbPb10_pToA=0.75018","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.75018->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.75018->SetMaximum(0.005480799);
   Graph_B2_PbPb10_pToA=0.75018->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.75018->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.75018->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.75018);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.17,0.26,0.32,0.49,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_pPb_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.2,0.26,0.35,0.49,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("B2_pToA=0.750_sys","d+#bar{d}, pp, #sqrt{#it{s}} = 7 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_pPb_pToA=0.750_sys","d+#bar{d}, p-Pb, #sqrt{#it{s}_{NN}} = 5.02 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0A Multiplicity Classes (Pb-side)","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.750_sys","d, Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.65);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.55,0.77,0.85,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.76,0.93,0.82,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.15,0.55,0.3,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("(full) open points: p_{T}/#it{A} = (0.55) 0.75 GeV/#it{c}");
   pt->Draw();
   c1_n14_1->Modified();
   c1_n14->cd();
   c1_n14->Modified();
   c1_n14->cd();
   c1_n14->SetSelected(c1_n14);
   c1_n14->ToggleToolBar();
}


==> figures/B2vsColls_pToA_75.C <==
{
//=========Macro generated from canvas: c1_n5/c1_n5
//=========  (Wed Feb 20 18:05:39 2019) by ROOT version5.34/30
   TCanvas *c1_n5 = new TCanvas("c1_n5", "c1_n5",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n5->Range(0,0,1,1);
   c1_n5->SetFillColor(0);
   c1_n5->SetBorderMode(0);
   c1_n5->SetBorderSize(2);
   c1_n5->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_n5_1
   TPad *c1_n5_1 = new TPad("c1_n5_1", "c1_n5_1",0.01,0.01,0.99,0.99);
   c1_n5_1->Draw();
   c1_n5_1->cd();
   c1_n5_1->Range(-0.6405223,-4.460206,3.934637,-1.392166);
   c1_n5_1->SetFillColor(0);
   c1_n5_1->SetBorderMode(0);
   c1_n5_1->SetBorderSize(2);
   c1_n5_1->SetLogx();
   c1_n5_1->SetLogy();
   c1_n5_1->SetTickx(1);
   c1_n5_1->SetTicky(1);
   c1_n5_1->SetLeftMargin(0.14);
   c1_n5_1->SetBottomMargin(0.15);
   c1_n5_1->SetFrameBorderMode(0);
   c1_n5_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetBinContent(1,100);
   h->SetBinContent(2,100);
   h->SetBinContent(3,100);
   h->SetBinContent(4,100);
   h->SetBinContent(5,100);
   h->SetBinContent(6,100);
   h->SetBinContent(7,100);
   h->SetBinContent(8,100);
   h->SetBinContent(9,100);
   h->SetBinContent(10,100);
   h->SetBinContent(11,100);
   h->SetBinContent(12,100);
   h->SetBinContent(13,100);
   h->SetBinContent(14,100);
   h->SetBinContent(15,100);
   h->SetBinContent(16,100);
   h->SetBinContent(17,100);
   h->SetBinContent(18,100);
   h->SetBinContent(19,100);
   h->SetBinContent(20,100);
   h->SetBinContent(21,100);
   h->SetBinContent(22,100);
   h->SetBinContent(23,100);
   h->SetBinContent(24,100);
   h->SetBinContent(25,100);
   h->SetBinContent(26,100);
   h->SetBinContent(27,100);
   h->SetBinContent(28,100);
   h->SetBinContent(29,100);
   h->SetBinContent(30,100);
   h->SetBinContent(31,100);
   h->SetBinContent(32,100);
   h->SetBinContent(33,100);
   h->SetBinContent(34,100);
   h->SetBinContent(35,100);
   h->SetBinContent(36,100);
   h->SetBinContent(37,100);
   h->SetBinContent(38,100);
   h->SetBinContent(39,100);
   h->SetBinContent(40,100);
   h->SetBinContent(41,100);
   h->SetBinContent(42,100);
   h->SetBinContent(43,100);
   h->SetBinContent(44,100);
   h->SetBinContent(45,100);
   h->SetBinContent(46,100);
   h->SetBinContent(47,100);
   h->SetBinContent(48,100);
   h->SetBinContent(49,100);
   h->SetBinContent(50,100);
   h->SetBinContent(51,100);
   h->SetBinContent(52,100);
   h->SetBinContent(53,100);
   h->SetBinContent(54,100);
   h->SetBinContent(55,100);
   h->SetBinContent(56,100);
   h->SetBinContent(57,100);
   h->SetBinContent(58,100);
   h->SetBinContent(59,100);
   h->SetBinContent(60,100);
   h->SetBinContent(61,100);
   h->SetBinContent(62,100);
   h->SetBinContent(63,100);
   h->SetBinContent(64,100);
   h->SetBinContent(65,100);
   h->SetBinContent(66,100);
   h->SetBinContent(67,100);
   h->SetBinContent(68,100);
   h->SetBinContent(69,100);
   h->SetBinContent(70,100);
   h->SetBinContent(71,100);
   h->SetBinContent(72,100);
   h->SetBinContent(73,100);
   h->SetBinContent(74,100);
   h->SetBinContent(75,100);
   h->SetBinContent(76,100);
   h->SetBinContent(77,100);
   h->SetBinContent(78,100);
   h->SetBinContent(79,100);
   h->SetBinContent(80,100);
   h->SetBinContent(81,100);
   h->SetBinContent(82,100);
   h->SetBinContent(83,100);
   h->SetBinContent(84,100);
   h->SetBinContent(85,100);
   h->SetBinContent(86,100);
   h->SetBinContent(87,100);
   h->SetBinContent(88,100);
   h->SetBinContent(89,100);
   h->SetBinContent(90,100);
   h->SetBinContent(91,100);
   h->SetBinContent(92,100);
   h->SetBinContent(93,100);
   h->SetBinContent(94,100);
   h->SetBinContent(95,100);
   h->SetBinContent(96,100);
   h->SetBinContent(97,100);
   h->SetBinContent(98,100);
   h->SetBinContent(99,100);
   h->SetBinContent(100,100);
   h->SetBinContent(101,100);
   h->SetBinContent(102,100);
   h->SetBinContent(103,100);
   h->SetBinContent(104,100);
   h->SetBinContent(105,100);
   h->SetBinContent(106,100);
   h->SetBinContent(107,100);
   h->SetBinContent(108,100);
   h->SetBinContent(109,100);
   h->SetBinContent(110,100);
   h->SetBinContent(111,100);
   h->SetBinContent(112,100);
   h->SetBinContent(113,100);
   h->SetBinContent(114,100);
   h->SetBinContent(115,100);
   h->SetBinContent(116,100);
   h->SetBinContent(117,100);
   h->SetBinContent(118,100);
   h->SetBinContent(119,100);
   h->SetBinContent(120,100);
   h->SetBinContent(121,100);
   h->SetBinContent(122,100);
   h->SetBinContent(123,100);
   h->SetBinContent(124,100);
   h->SetBinContent(125,100);
   h->SetBinContent(126,100);
   h->SetBinContent(127,100);
   h->SetBinContent(128,100);
   h->SetBinContent(129,100);
   h->SetBinContent(130,100);
   h->SetBinContent(131,100);
   h->SetBinContent(132,100);
   h->SetBinContent(133,100);
   h->SetBinContent(134,100);
   h->SetBinContent(135,100);
   h->SetBinContent(136,100);
   h->SetBinContent(137,100);
   h->SetBinContent(138,100);
   h->SetBinContent(139,100);
   h->SetBinContent(140,100);
   h->SetBinContent(141,100);
   h->SetBinContent(142,100);
   h->SetBinContent(143,100);
   h->SetBinContent(144,100);
   h->SetBinContent(145,100);
   h->SetBinContent(146,100);
   h->SetBinContent(147,100);
   h->SetBinContent(148,100);
   h->SetBinContent(149,100);
   h->SetBinContent(150,100);
   h->SetBinContent(151,100);
   h->SetBinContent(152,100);
   h->SetBinContent(153,100);
   h->SetBinContent(154,100);
   h->SetBinContent(155,100);
   h->SetBinContent(156,100);
   h->SetBinContent(157,100);
   h->SetBinContent(158,100);
   h->SetBinContent(159,100);
   h->SetBinContent(160,100);
   h->SetBinContent(161,100);
   h->SetBinContent(162,100);
   h->SetBinContent(163,100);
   h->SetBinContent(164,100);
   h->SetBinContent(165,100);
   h->SetBinContent(166,100);
   h->SetBinContent(167,100);
   h->SetBinContent(168,100);
   h->SetBinContent(169,100);
   h->SetBinContent(170,100);
   h->SetBinContent(171,100);
   h->SetBinContent(172,100);
   h->SetBinContent(173,100);
   h->SetBinContent(174,100);
   h->SetBinContent(175,100);
   h->SetBinContent(176,100);
   h->SetBinContent(177,100);
   h->SetBinContent(178,100);
   h->SetBinContent(179,100);
   h->SetBinContent(180,100);
   h->SetBinContent(181,100);
   h->SetBinContent(182,100);
   h->SetBinContent(183,100);
   h->SetBinContent(184,100);
   h->SetBinContent(185,100);
   h->SetBinContent(186,100);
   h->SetBinContent(187,100);
   h->SetBinContent(188,100);
   h->SetBinContent(189,100);
   h->SetBinContent(190,100);
   h->SetBinContent(191,100);
   h->SetBinContent(192,100);
   h->SetBinContent(193,100);
   h->SetBinContent(194,100);
   h->SetBinContent(195,100);
   h->SetBinContent(196,100);
   h->SetBinContent(197,100);
   h->SetBinContent(198,100);
   h->SetBinContent(199,100);
   h->SetBinContent(200,100);
   h->SetBinContent(201,100);
   h->SetBinContent(202,100);
   h->SetBinContent(203,100);
   h->SetBinContent(204,100);
   h->SetBinContent(205,100);
   h->SetBinContent(206,100);
   h->SetBinContent(207,100);
   h->SetBinContent(208,100);
   h->SetBinContent(209,100);
   h->SetBinContent(210,100);
   h->SetBinContent(211,100);
   h->SetBinContent(212,100);
   h->SetBinContent(213,100);
   h->SetBinContent(214,100);
   h->SetBinContent(215,100);
   h->SetBinContent(216,100);
   h->SetBinContent(217,100);
   h->SetBinContent(218,100);
   h->SetBinContent(219,100);
   h->SetBinContent(220,100);
   h->SetBinContent(221,100);
   h->SetBinContent(222,100);
   h->SetBinContent(223,100);
   h->SetBinContent(224,100);
   h->SetBinContent(225,100);
   h->SetBinContent(226,100);
   h->SetBinContent(227,100);
   h->SetBinContent(228,100);
   h->SetBinContent(229,100);
   h->SetBinContent(230,100);
   h->SetBinContent(231,100);
   h->SetBinContent(232,100);
   h->SetBinContent(233,100);
   h->SetBinContent(234,100);
   h->SetBinContent(235,100);
   h->SetBinContent(236,100);
   h->SetBinContent(237,100);
   h->SetBinContent(238,100);
   h->SetBinContent(239,100);
   h->SetBinContent(240,100);
   h->SetBinContent(241,100);
   h->SetBinContent(242,100);
   h->SetBinContent(243,100);
   h->SetBinContent(244,100);
   h->SetBinContent(245,100);
   h->SetBinContent(246,100);
   h->SetBinContent(247,100);
   h->SetBinContent(248,100);
   h->SetBinContent(249,100);
   h->SetBinContent(250,100);
   h->SetBinContent(251,100);
   h->SetBinContent(252,100);
   h->SetBinContent(253,100);
   h->SetBinContent(254,100);
   h->SetBinContent(255,100);
   h->SetBinContent(256,100);
   h->SetBinContent(257,100);
   h->SetBinContent(258,100);
   h->SetBinContent(259,100);
   h->SetBinContent(260,100);
   h->SetBinContent(261,100);
   h->SetBinContent(262,100);
   h->SetBinContent(263,100);
   h->SetBinContent(264,100);
   h->SetBinContent(265,100);
   h->SetBinContent(266,100);
   h->SetBinContent(267,100);
   h->SetBinContent(268,100);
   h->SetBinContent(269,100);
   h->SetBinContent(270,100);
   h->SetBinContent(271,100);
   h->SetBinContent(272,100);
   h->SetBinContent(273,100);
   h->SetBinContent(274,100);
   h->SetBinContent(275,100);
   h->SetBinContent(276,100);
   h->SetBinContent(277,100);
   h->SetBinContent(278,100);
   h->SetBinContent(279,100);
   h->SetBinContent(280,100);
   h->SetBinContent(281,100);
   h->SetBinContent(282,100);
   h->SetBinContent(283,100);
   h->SetBinContent(284,100);
   h->SetBinContent(285,100);
   h->SetBinContent(286,100);
   h->SetBinContent(287,100);
   h->SetBinContent(288,100);
   h->SetBinContent(289,100);
   h->SetBinContent(290,100);
   h->SetBinContent(291,100);
   h->SetBinContent(292,100);
   h->SetBinContent(293,100);
   h->SetBinContent(294,100);
   h->SetBinContent(295,100);
   h->SetBinContent(296,100);
   h->SetBinContent(297,100);
   h->SetBinContent(298,100);
   h->SetBinContent(299,100);
   h->SetBinContent(300,100);
   h->SetBinContent(301,100);
   h->SetBinContent(302,100);
   h->SetBinContent(303,100);
   h->SetBinContent(304,100);
   h->SetBinContent(305,100);
   h->SetBinContent(306,100);
   h->SetBinContent(307,100);
   h->SetBinContent(308,100);
   h->SetBinContent(309,100);
   h->SetBinContent(310,100);
   h->SetBinContent(311,100);
   h->SetBinContent(312,100);
   h->SetBinContent(313,100);
   h->SetBinContent(314,100);
   h->SetBinContent(315,100);
   h->SetBinContent(316,100);
   h->SetBinContent(317,100);
   h->SetBinContent(318,100);
   h->SetBinContent(319,100);
   h->SetBinContent(320,100);
   h->SetBinContent(321,100);
   h->SetBinContent(322,100);
   h->SetBinContent(323,100);
   h->SetBinContent(324,100);
   h->SetBinContent(325,100);
   h->SetBinContent(326,100);
   h->SetBinContent(327,100);
   h->SetBinContent(328,100);
   h->SetBinContent(329,100);
   h->SetBinContent(330,100);
   h->SetBinContent(331,100);
   h->SetBinContent(332,100);
   h->SetBinContent(333,100);
   h->SetBinContent(334,100);
   h->SetBinContent(335,100);
   h->SetBinContent(336,100);
   h->SetBinContent(337,100);
   h->SetBinContent(338,100);
   h->SetBinContent(339,100);
   h->SetBinContent(340,100);
   h->SetBinContent(341,100);
   h->SetBinContent(342,100);
   h->SetBinContent(343,100);
   h->SetBinContent(344,100);
   h->SetBinContent(345,100);
   h->SetBinContent(346,100);
   h->SetBinContent(347,100);
   h->SetBinContent(348,100);
   h->SetBinContent(349,100);
   h->SetBinContent(350,100);
   h->SetBinContent(351,100);
   h->SetBinContent(352,100);
   h->SetBinContent(353,100);
   h->SetBinContent(354,100);
   h->SetBinContent(355,100);
   h->SetBinContent(356,100);
   h->SetBinContent(357,100);
   h->SetBinContent(358,100);
   h->SetBinContent(359,100);
   h->SetBinContent(360,100);
   h->SetBinContent(361,100);
   h->SetBinContent(362,100);
   h->SetBinContent(363,100);
   h->SetBinContent(364,100);
   h->SetBinContent(365,100);
   h->SetBinContent(366,100);
   h->SetBinContent(367,100);
   h->SetBinContent(368,100);
   h->SetBinContent(369,100);
   h->SetBinContent(370,100);
   h->SetBinContent(371,100);
   h->SetBinContent(372,100);
   h->SetBinContent(373,100);
   h->SetBinContent(374,100);
   h->SetBinContent(375,100);
   h->SetBinContent(376,100);
   h->SetBinContent(377,100);
   h->SetBinContent(378,100);
   h->SetBinContent(379,100);
   h->SetBinContent(380,100);
   h->SetBinContent(381,100);
   h->SetBinContent(382,100);
   h->SetBinContent(383,100);
   h->SetBinContent(384,100);
   h->SetBinContent(385,100);
   h->SetBinContent(386,100);
   h->SetBinContent(387,100);
   h->SetBinContent(388,100);
   h->SetBinContent(389,100);
   h->SetBinContent(390,100);
   h->SetBinContent(391,100);
   h->SetBinContent(392,100);
   h->SetBinContent(393,100);
   h->SetBinContent(394,100);
   h->SetBinContent(395,100);
   h->SetBinContent(396,100);
   h->SetBinContent(397,100);
   h->SetBinContent(398,100);
   h->SetBinContent(399,100);
   h->SetBinContent(400,100);
   h->SetBinContent(401,100);
   h->SetBinContent(402,100);
   h->SetBinContent(403,100);
   h->SetBinContent(404,100);
   h->SetBinContent(405,100);
   h->SetBinContent(406,100);
   h->SetBinContent(407,100);
   h->SetBinContent(408,100);
   h->SetBinContent(409,100);
   h->SetBinContent(410,100);
   h->SetBinContent(411,100);
   h->SetBinContent(412,100);
   h->SetBinContent(413,100);
   h->SetBinContent(414,100);
   h->SetBinContent(415,100);
   h->SetBinContent(416,100);
   h->SetBinContent(417,100);
   h->SetBinContent(418,100);
   h->SetBinContent(419,100);
   h->SetBinContent(420,100);
   h->SetBinContent(421,100);
   h->SetBinContent(422,100);
   h->SetBinContent(423,100);
   h->SetBinContent(424,100);
   h->SetBinContent(425,100);
   h->SetBinContent(426,100);
   h->SetBinContent(427,100);
   h->SetBinContent(428,100);
   h->SetBinContent(429,100);
   h->SetBinContent(430,100);
   h->SetBinContent(431,100);
   h->SetBinContent(432,100);
   h->SetBinContent(433,100);
   h->SetBinContent(434,100);
   h->SetBinContent(435,100);
   h->SetBinContent(436,100);
   h->SetBinContent(437,100);
   h->SetBinContent(438,100);
   h->SetBinContent(439,100);
   h->SetBinContent(440,100);
   h->SetBinContent(441,100);
   h->SetBinContent(442,100);
   h->SetBinContent(443,100);
   h->SetBinContent(444,100);
   h->SetBinContent(445,100);
   h->SetBinContent(446,100);
   h->SetBinContent(447,100);
   h->SetBinContent(448,100);
   h->SetBinContent(449,100);
   h->SetBinContent(450,100);
   h->SetBinContent(451,100);
   h->SetBinContent(452,100);
   h->SetBinContent(453,100);
   h->SetBinContent(454,100);
   h->SetBinContent(455,100);
   h->SetBinContent(456,100);
   h->SetBinContent(457,100);
   h->SetBinContent(458,100);
   h->SetBinContent(459,100);
   h->SetBinContent(460,100);
   h->SetBinContent(461,100);
   h->SetBinContent(462,100);
   h->SetBinContent(463,100);
   h->SetBinContent(464,100);
   h->SetBinContent(465,100);
   h->SetBinContent(466,100);
   h->SetBinContent(467,100);
   h->SetBinContent(468,100);
   h->SetBinContent(469,100);
   h->SetBinContent(470,100);
   h->SetBinContent(471,100);
   h->SetBinContent(472,100);
   h->SetBinContent(473,100);
   h->SetBinContent(474,100);
   h->SetBinContent(475,100);
   h->SetBinContent(476,100);
   h->SetBinContent(477,100);
   h->SetBinContent(478,100);
   h->SetBinContent(479,100);
   h->SetBinContent(480,100);
   h->SetBinContent(481,100);
   h->SetBinContent(482,100);
   h->SetBinContent(483,100);
   h->SetBinContent(484,100);
   h->SetBinContent(485,100);
   h->SetBinContent(486,100);
   h->SetBinContent(487,100);
   h->SetBinContent(488,100);
   h->SetBinContent(489,100);
   h->SetBinContent(490,100);
   h->SetBinContent(491,100);
   h->SetBinContent(492,100);
   h->SetBinContent(493,100);
   h->SetBinContent(494,100);
   h->SetBinContent(495,100);
   h->SetBinContent(496,100);
   h->SetBinContent(497,100);
   h->SetBinContent(498,100);
   h->SetBinContent(499,100);
   h->SetBinContent(500,100);
   h->SetBinContent(501,100);
   h->SetBinContent(502,100);
   h->SetBinContent(503,100);
   h->SetBinContent(504,100);
   h->SetBinContent(505,100);
   h->SetBinContent(506,100);
   h->SetBinContent(507,100);
   h->SetBinContent(508,100);
   h->SetBinContent(509,100);
   h->SetBinContent(510,100);
   h->SetBinContent(511,100);
   h->SetBinContent(512,100);
   h->SetBinContent(513,100);
   h->SetBinContent(514,100);
   h->SetBinContent(515,100);
   h->SetBinContent(516,100);
   h->SetBinContent(517,100);
   h->SetBinContent(518,100);
   h->SetBinContent(519,100);
   h->SetBinContent(520,100);
   h->SetBinContent(521,100);
   h->SetBinContent(522,100);
   h->SetBinContent(523,100);
   h->SetBinContent(524,100);
   h->SetBinContent(525,100);
   h->SetBinContent(526,100);
   h->SetBinContent(527,100);
   h->SetBinContent(528,100);
   h->SetBinContent(529,100);
   h->SetBinContent(530,100);
   h->SetBinContent(531,100);
   h->SetBinContent(532,100);
   h->SetBinContent(533,100);
   h->SetBinContent(534,100);
   h->SetBinContent(535,100);
   h->SetBinContent(536,100);
   h->SetBinContent(537,100);
   h->SetBinContent(538,100);
   h->SetBinContent(539,100);
   h->SetBinContent(540,100);
   h->SetBinContent(541,100);
   h->SetBinContent(542,100);
   h->SetBinContent(543,100);
   h->SetBinContent(544,100);
   h->SetBinContent(545,100);
   h->SetBinContent(546,100);
   h->SetBinContent(547,100);
   h->SetBinContent(548,100);
   h->SetBinContent(549,100);
   h->SetBinContent(550,100);
   h->SetBinContent(551,100);
   h->SetBinContent(552,100);
   h->SetBinContent(553,100);
   h->SetBinContent(554,100);
   h->SetBinContent(555,100);
   h->SetBinContent(556,100);
   h->SetBinContent(557,100);
   h->SetBinContent(558,100);
   h->SetBinContent(559,100);
   h->SetBinContent(560,100);
   h->SetBinContent(561,100);
   h->SetBinContent(562,100);
   h->SetBinContent(563,100);
   h->SetBinContent(564,100);
   h->SetBinContent(565,100);
   h->SetBinContent(566,100);
   h->SetBinContent(567,100);
   h->SetBinContent(568,100);
   h->SetBinContent(569,100);
   h->SetBinContent(570,100);
   h->SetBinContent(571,100);
   h->SetBinContent(572,100);
   h->SetBinContent(573,100);
   h->SetBinContent(574,100);
   h->SetBinContent(575,100);
   h->SetBinContent(576,100);
   h->SetBinContent(577,100);
   h->SetBinContent(578,100);
   h->SetBinContent(579,100);
   h->SetBinContent(580,100);
   h->SetBinContent(581,100);
   h->SetBinContent(582,100);
   h->SetBinContent(583,100);
   h->SetBinContent(584,100);
   h->SetBinContent(585,100);
   h->SetBinContent(586,100);
   h->SetBinContent(587,100);
   h->SetBinContent(588,100);
   h->SetBinContent(589,100);
   h->SetBinContent(590,100);
   h->SetBinContent(591,100);
   h->SetBinContent(592,100);
   h->SetBinContent(593,100);
   h->SetBinContent(594,100);
   h->SetBinContent(595,100);
   h->SetBinContent(596,100);
   h->SetBinContent(597,100);
   h->SetBinContent(598,100);
   h->SetBinContent(599,100);
   h->SetBinContent(600,100);
   h->SetBinContent(601,100);
   h->SetBinContent(602,100);
   h->SetBinContent(603,100);
   h->SetBinContent(604,100);
   h->SetBinContent(605,100);
   h->SetBinContent(606,100);
   h->SetBinContent(607,100);
   h->SetBinContent(608,100);
   h->SetBinContent(609,100);
   h->SetBinContent(610,100);
   h->SetBinContent(611,100);
   h->SetBinContent(612,100);
   h->SetBinContent(613,100);
   h->SetBinContent(614,100);
   h->SetBinContent(615,100);
   h->SetBinContent(616,100);
   h->SetBinContent(617,100);
   h->SetBinContent(618,100);
   h->SetBinContent(619,100);
   h->SetBinContent(620,100);
   h->SetBinContent(621,100);
   h->SetBinContent(622,100);
   h->SetBinContent(623,100);
   h->SetBinContent(624,100);
   h->SetBinContent(625,100);
   h->SetBinContent(626,100);
   h->SetBinContent(627,100);
   h->SetBinContent(628,100);
   h->SetBinContent(629,100);
   h->SetBinContent(630,100);
   h->SetBinContent(631,100);
   h->SetBinContent(632,100);
   h->SetBinContent(633,100);
   h->SetBinContent(634,100);
   h->SetBinContent(635,100);
   h->SetBinContent(636,100);
   h->SetBinContent(637,100);
   h->SetBinContent(638,100);
   h->SetBinContent(639,100);
   h->SetBinContent(640,100);
   h->SetBinContent(641,100);
   h->SetBinContent(642,100);
   h->SetBinContent(643,100);
   h->SetBinContent(644,100);
   h->SetBinContent(645,100);
   h->SetBinContent(646,100);
   h->SetBinContent(647,100);
   h->SetBinContent(648,100);
   h->SetBinContent(649,100);
   h->SetBinContent(650,100);
   h->SetBinContent(651,100);
   h->SetBinContent(652,100);
   h->SetBinContent(653,100);
   h->SetBinContent(654,100);
   h->SetBinContent(655,100);
   h->SetBinContent(656,100);
   h->SetBinContent(657,100);
   h->SetBinContent(658,100);
   h->SetBinContent(659,100);
   h->SetBinContent(660,100);
   h->SetBinContent(661,100);
   h->SetBinContent(662,100);
   h->SetBinContent(663,100);
   h->SetBinContent(664,100);
   h->SetBinContent(665,100);
   h->SetBinContent(666,100);
   h->SetBinContent(667,100);
   h->SetBinContent(668,100);
   h->SetBinContent(669,100);
   h->SetBinContent(670,100);
   h->SetBinContent(671,100);
   h->SetBinContent(672,100);
   h->SetBinContent(673,100);
   h->SetBinContent(674,100);
   h->SetBinContent(675,100);
   h->SetBinContent(676,100);
   h->SetBinContent(677,100);
   h->SetBinContent(678,100);
   h->SetBinContent(679,100);
   h->SetBinContent(680,100);
   h->SetBinContent(681,100);
   h->SetBinContent(682,100);
   h->SetBinContent(683,100);
   h->SetBinContent(684,100);
   h->SetBinContent(685,100);
   h->SetBinContent(686,100);
   h->SetBinContent(687,100);
   h->SetBinContent(688,100);
   h->SetBinContent(689,100);
   h->SetBinContent(690,100);
   h->SetBinContent(691,100);
   h->SetBinContent(692,100);
   h->SetBinContent(693,100);
   h->SetBinContent(694,100);
   h->SetBinContent(695,100);
   h->SetBinContent(696,100);
   h->SetBinContent(697,100);
   h->SetBinContent(698,100);
   h->SetBinContent(699,100);
   h->SetBinContent(700,100);
   h->SetBinContent(701,100);
   h->SetBinContent(702,100);
   h->SetBinContent(703,100);
   h->SetBinContent(704,100);
   h->SetBinContent(705,100);
   h->SetBinContent(706,100);
   h->SetBinContent(707,100);
   h->SetBinContent(708,100);
   h->SetBinContent(709,100);
   h->SetBinContent(710,100);
   h->SetBinContent(711,100);
   h->SetBinContent(712,100);
   h->SetBinContent(713,100);
   h->SetBinContent(714,100);
   h->SetBinContent(715,100);
   h->SetBinContent(716,100);
   h->SetBinContent(717,100);
   h->SetBinContent(718,100);
   h->SetBinContent(719,100);
   h->SetBinContent(720,100);
   h->SetBinContent(721,100);
   h->SetBinContent(722,100);
   h->SetBinContent(723,100);
   h->SetBinContent(724,100);
   h->SetBinContent(725,100);
   h->SetBinContent(726,100);
   h->SetBinContent(727,100);
   h->SetBinContent(728,100);
   h->SetBinContent(729,100);
   h->SetBinContent(730,100);
   h->SetBinContent(731,100);
   h->SetBinContent(732,100);
   h->SetBinContent(733,100);
   h->SetBinContent(734,100);
   h->SetBinContent(735,100);
   h->SetBinContent(736,100);
   h->SetBinContent(737,100);
   h->SetBinContent(738,100);
   h->SetBinContent(739,100);
   h->SetBinContent(740,100);
   h->SetBinContent(741,100);
   h->SetBinContent(742,100);
   h->SetBinContent(743,100);
   h->SetBinContent(744,100);
   h->SetBinContent(745,100);
   h->SetBinContent(746,100);
   h->SetBinContent(747,100);
   h->SetBinContent(748,100);
   h->SetBinContent(749,100);
   h->SetBinContent(750,100);
   h->SetBinContent(751,100);
   h->SetBinContent(752,100);
   h->SetBinContent(753,100);
   h->SetBinContent(754,100);
   h->SetBinContent(755,100);
   h->SetBinContent(756,100);
   h->SetBinContent(757,100);
   h->SetBinContent(758,100);
   h->SetBinContent(759,100);
   h->SetBinContent(760,100);
   h->SetBinContent(761,100);
   h->SetBinContent(762,100);
   h->SetBinContent(763,100);
   h->SetBinContent(764,100);
   h->SetBinContent(765,100);
   h->SetBinContent(766,100);
   h->SetBinContent(767,100);
   h->SetBinContent(768,100);
   h->SetBinContent(769,100);
   h->SetBinContent(770,100);
   h->SetBinContent(771,100);
   h->SetBinContent(772,100);
   h->SetBinContent(773,100);
   h->SetBinContent(774,100);
   h->SetBinContent(775,100);
   h->SetBinContent(776,100);
   h->SetBinContent(777,100);
   h->SetBinContent(778,100);
   h->SetBinContent(779,100);
   h->SetBinContent(780,100);
   h->SetBinContent(781,100);
   h->SetBinContent(782,100);
   h->SetBinContent(783,100);
   h->SetBinContent(784,100);
   h->SetBinContent(785,100);
   h->SetBinContent(786,100);
   h->SetBinContent(787,100);
   h->SetBinContent(788,100);
   h->SetBinContent(789,100);
   h->SetBinContent(790,100);
   h->SetBinContent(791,100);
   h->SetBinContent(792,100);
   h->SetBinContent(793,100);
   h->SetBinContent(794,100);
   h->SetBinContent(795,100);
   h->SetBinContent(796,100);
   h->SetBinContent(797,100);
   h->SetBinContent(798,100);
   h->SetBinContent(799,100);
   h->SetBinContent(800,100);
   h->SetBinContent(801,100);
   h->SetBinContent(802,100);
   h->SetBinContent(803,100);
   h->SetBinContent(804,100);
   h->SetBinContent(805,100);
   h->SetBinContent(806,100);
   h->SetBinContent(807,100);
   h->SetBinContent(808,100);
   h->SetBinContent(809,100);
   h->SetBinContent(810,100);
   h->SetBinContent(811,100);
   h->SetBinContent(812,100);
   h->SetBinContent(813,100);
   h->SetBinContent(814,100);
   h->SetBinContent(815,100);
   h->SetBinContent(816,100);
   h->SetBinContent(817,100);
   h->SetBinContent(818,100);
   h->SetBinContent(819,100);
   h->SetBinContent(820,100);
   h->SetBinContent(821,100);
   h->SetBinContent(822,100);
   h->SetBinContent(823,100);
   h->SetBinContent(824,100);
   h->SetBinContent(825,100);
   h->SetBinContent(826,100);
   h->SetBinContent(827,100);
   h->SetBinContent(828,100);
   h->SetBinContent(829,100);
   h->SetBinContent(830,100);
   h->SetBinContent(831,100);
   h->SetBinContent(832,100);
   h->SetBinContent(833,100);
   h->SetBinContent(834,100);
   h->SetBinContent(835,100);
   h->SetBinContent(836,100);
   h->SetBinContent(837,100);
   h->SetBinContent(838,100);
   h->SetBinContent(839,100);
   h->SetBinContent(840,100);
   h->SetBinContent(841,100);
   h->SetBinContent(842,100);
   h->SetBinContent(843,100);
   h->SetBinContent(844,100);
   h->SetBinContent(845,100);
   h->SetBinContent(846,100);
   h->SetBinContent(847,100);
   h->SetBinContent(848,100);
   h->SetBinContent(849,100);
   h->SetBinContent(850,100);
   h->SetBinContent(851,100);
   h->SetBinContent(852,100);
   h->SetBinContent(853,100);
   h->SetBinContent(854,100);
   h->SetBinContent(855,100);
   h->SetBinContent(856,100);
   h->SetBinContent(857,100);
   h->SetBinContent(858,100);
   h->SetBinContent(859,100);
   h->SetBinContent(860,100);
   h->SetBinContent(861,100);
   h->SetBinContent(862,100);
   h->SetBinContent(863,100);
   h->SetBinContent(864,100);
   h->SetBinContent(865,100);
   h->SetBinContent(866,100);
   h->SetBinContent(867,100);
   h->SetBinContent(868,100);
   h->SetBinContent(869,100);
   h->SetBinContent(870,100);
   h->SetBinContent(871,100);
   h->SetBinContent(872,100);
   h->SetBinContent(873,100);
   h->SetBinContent(874,100);
   h->SetBinContent(875,100);
   h->SetBinContent(876,100);
   h->SetBinContent(877,100);
   h->SetBinContent(878,100);
   h->SetBinContent(879,100);
   h->SetBinContent(880,100);
   h->SetBinContent(881,100);
   h->SetBinContent(882,100);
   h->SetBinContent(883,100);
   h->SetBinContent(884,100);
   h->SetBinContent(885,100);
   h->SetBinContent(886,100);
   h->SetBinContent(887,100);
   h->SetBinContent(888,100);
   h->SetBinContent(889,100);
   h->SetBinContent(890,100);
   h->SetBinContent(891,100);
   h->SetBinContent(892,100);
   h->SetBinContent(893,100);
   h->SetBinContent(894,100);
   h->SetBinContent(895,100);
   h->SetBinContent(896,100);
   h->SetBinContent(897,100);
   h->SetBinContent(898,100);
   h->SetBinContent(899,100);
   h->SetBinContent(900,100);
   h->SetBinContent(901,100);
   h->SetBinContent(902,100);
   h->SetBinContent(903,100);
   h->SetBinContent(904,100);
   h->SetBinContent(905,100);
   h->SetBinContent(906,100);
   h->SetBinContent(907,100);
   h->SetBinContent(908,100);
   h->SetBinContent(909,100);
   h->SetBinContent(910,100);
   h->SetBinContent(911,100);
   h->SetBinContent(912,100);
   h->SetBinContent(913,100);
   h->SetBinContent(914,100);
   h->SetBinContent(915,100);
   h->SetBinContent(916,100);
   h->SetBinContent(917,100);
   h->SetBinContent(918,100);
   h->SetBinContent(919,100);
   h->SetBinContent(920,100);
   h->SetBinContent(921,100);
   h->SetBinContent(922,100);
   h->SetBinContent(923,100);
   h->SetBinContent(924,100);
   h->SetBinContent(925,100);
   h->SetBinContent(926,100);
   h->SetBinContent(927,100);
   h->SetBinContent(928,100);
   h->SetBinContent(929,100);
   h->SetBinContent(930,100);
   h->SetBinContent(931,100);
   h->SetBinContent(932,100);
   h->SetBinContent(933,100);
   h->SetBinContent(934,100);
   h->SetBinContent(935,100);
   h->SetBinContent(936,100);
   h->SetBinContent(937,100);
   h->SetBinContent(938,100);
   h->SetBinContent(939,100);
   h->SetBinContent(940,100);
   h->SetBinContent(941,100);
   h->SetBinContent(942,100);
   h->SetBinContent(943,100);
   h->SetBinContent(944,100);
   h->SetBinContent(945,100);
   h->SetBinContent(946,100);
   h->SetBinContent(947,100);
   h->SetBinContent(948,100);
   h->SetBinContent(949,100);
   h->SetBinContent(950,100);
   h->SetBinContent(951,100);
   h->SetBinContent(952,100);
   h->SetBinContent(953,100);
   h->SetBinContent(954,100);
   h->SetBinContent(955,100);
   h->SetBinContent(956,100);
   h->SetBinContent(957,100);
   h->SetBinContent(958,100);
   h->SetBinContent(959,100);
   h->SetBinContent(960,100);
   h->SetBinContent(961,100);
   h->SetBinContent(962,100);
   h->SetBinContent(963,100);
   h->SetBinContent(964,100);
   h->SetBinContent(965,100);
   h->SetBinContent(966,100);
   h->SetBinContent(967,100);
   h->SetBinContent(968,100);
   h->SetBinContent(969,100);
   h->SetBinContent(970,100);
   h->SetBinContent(971,100);
   h->SetBinContent(972,100);
   h->SetBinContent(973,100);
   h->SetBinContent(974,100);
   h->SetBinContent(975,100);
   h->SetBinContent(976,100);
   h->SetBinContent(977,100);
   h->SetBinContent(978,100);
   h->SetBinContent(979,100);
   h->SetBinContent(980,100);
   h->SetBinContent(981,100);
   h->SetBinContent(982,100);
   h->SetBinContent(983,100);
   h->SetBinContent(984,100);
   h->SetBinContent(985,100);
   h->SetBinContent(986,100);
   h->SetBinContent(987,100);
   h->SetBinContent(988,100);
   h->SetBinContent(989,100);
   h->SetBinContent(990,100);
   h->SetBinContent(991,100);
   h->SetBinContent(992,100);
   h->SetBinContent(993,100);
   h->SetBinContent(994,100);
   h->SetBinContent(995,100);
   h->SetBinContent(996,100);
   h->SetBinContent(997,100);
   h->SetBinContent(998,100);
   h->SetBinContent(999,100);
   h->SetBinContent(1000,100);
   h->SetBinContent(1001,100);
   h->SetBinContent(1002,100);
   h->SetBinContent(1003,100);
   h->SetBinContent(1004,100);
   h->SetBinContent(1005,100);
   h->SetBinContent(1006,100);
   h->SetBinContent(1007,100);
   h->SetBinContent(1008,100);
   h->SetBinContent(1009,100);
   h->SetBinContent(1010,100);
   h->SetBinContent(1011,100);
   h->SetBinContent(1012,100);
   h->SetBinContent(1013,100);
   h->SetBinContent(1014,100);
   h->SetBinContent(1015,100);
   h->SetBinContent(1016,100);
   h->SetBinContent(1017,100);
   h->SetBinContent(1018,100);
   h->SetBinContent(1019,100);
   h->SetBinContent(1020,100);
   h->SetBinContent(1021,100);
   h->SetBinContent(1022,100);
   h->SetBinContent(1023,100);
   h->SetBinContent(1024,100);
   h->SetBinContent(1025,100);
   h->SetBinContent(1026,100);
   h->SetBinContent(1027,100);
   h->SetBinContent(1028,100);
   h->SetBinContent(1029,100);
   h->SetBinContent(1030,100);
   h->SetBinContent(1031,100);
   h->SetBinContent(1032,100);
   h->SetBinContent(1033,100);
   h->SetBinContent(1034,100);
   h->SetBinContent(1035,100);
   h->SetBinContent(1036,100);
   h->SetBinContent(1037,100);
   h->SetBinContent(1038,100);
   h->SetBinContent(1039,100);
   h->SetBinContent(1040,100);
   h->SetBinContent(1041,100);
   h->SetBinContent(1042,100);
   h->SetBinContent(1043,100);
   h->SetBinContent(1044,100);
   h->SetBinContent(1045,100);
   h->SetBinContent(1046,100);
   h->SetBinContent(1047,100);
   h->SetBinContent(1048,100);
   h->SetBinContent(1049,100);
   h->SetBinContent(1050,100);
   h->SetBinContent(1051,100);
   h->SetBinContent(1052,100);
   h->SetBinContent(1053,100);
   h->SetBinContent(1054,100);
   h->SetBinContent(1055,100);
   h->SetBinContent(1056,100);
   h->SetBinContent(1057,100);
   h->SetBinContent(1058,100);
   h->SetBinContent(1059,100);
   h->SetBinContent(1060,100);
   h->SetBinContent(1061,100);
   h->SetBinContent(1062,100);
   h->SetBinContent(1063,100);
   h->SetBinContent(1064,100);
   h->SetBinContent(1065,100);
   h->SetBinContent(1066,100);
   h->SetBinContent(1067,100);
   h->SetBinContent(1068,100);
   h->SetBinContent(1069,100);
   h->SetBinContent(1070,100);
   h->SetBinContent(1071,100);
   h->SetBinContent(1072,100);
   h->SetBinContent(1073,100);
   h->SetBinContent(1074,100);
   h->SetBinContent(1075,100);
   h->SetBinContent(1076,100);
   h->SetBinContent(1077,100);
   h->SetBinContent(1078,100);
   h->SetBinContent(1079,100);
   h->SetBinContent(1080,100);
   h->SetBinContent(1081,100);
   h->SetBinContent(1082,100);
   h->SetBinContent(1083,100);
   h->SetBinContent(1084,100);
   h->SetBinContent(1085,100);
   h->SetBinContent(1086,100);
   h->SetBinContent(1087,100);
   h->SetBinContent(1088,100);
   h->SetBinContent(1089,100);
   h->SetBinContent(1090,100);
   h->SetBinContent(1091,100);
   h->SetBinContent(1092,100);
   h->SetBinContent(1093,100);
   h->SetBinContent(1094,100);
   h->SetBinContent(1095,100);
   h->SetBinContent(1096,100);
   h->SetBinContent(1097,100);
   h->SetBinContent(1098,100);
   h->SetBinContent(1099,100);
   h->SetBinContent(1100,100);
   h->SetBinContent(1101,100);
   h->SetBinContent(1102,100);
   h->SetBinContent(1103,100);
   h->SetBinContent(1104,100);
   h->SetBinContent(1105,100);
   h->SetBinContent(1106,100);
   h->SetBinContent(1107,100);
   h->SetBinContent(1108,100);
   h->SetBinContent(1109,100);
   h->SetBinContent(1110,100);
   h->SetBinContent(1111,100);
   h->SetBinContent(1112,100);
   h->SetBinContent(1113,100);
   h->SetBinContent(1114,100);
   h->SetBinContent(1115,100);
   h->SetBinContent(1116,100);
   h->SetBinContent(1117,100);
   h->SetBinContent(1118,100);
   h->SetBinContent(1119,100);
   h->SetBinContent(1120,100);
   h->SetBinContent(1121,100);
   h->SetBinContent(1122,100);
   h->SetBinContent(1123,100);
   h->SetBinContent(1124,100);
   h->SetBinContent(1125,100);
   h->SetBinContent(1126,100);
   h->SetBinContent(1127,100);
   h->SetBinContent(1128,100);
   h->SetBinContent(1129,100);
   h->SetBinContent(1130,100);
   h->SetBinContent(1131,100);
   h->SetBinContent(1132,100);
   h->SetBinContent(1133,100);
   h->SetBinContent(1134,100);
   h->SetBinContent(1135,100);
   h->SetBinContent(1136,100);
   h->SetBinContent(1137,100);
   h->SetBinContent(1138,100);
   h->SetBinContent(1139,100);
   h->SetBinContent(1140,100);
   h->SetBinContent(1141,100);
   h->SetBinContent(1142,100);
   h->SetBinContent(1143,100);
   h->SetBinContent(1144,100);
   h->SetBinContent(1145,100);
   h->SetBinContent(1146,100);
   h->SetBinContent(1147,100);
   h->SetBinContent(1148,100);
   h->SetBinContent(1149,100);
   h->SetBinContent(1150,100);
   h->SetBinContent(1151,100);
   h->SetBinContent(1152,100);
   h->SetBinContent(1153,100);
   h->SetBinContent(1154,100);
   h->SetBinContent(1155,100);
   h->SetBinContent(1156,100);
   h->SetBinContent(1157,100);
   h->SetBinContent(1158,100);
   h->SetBinContent(1159,100);
   h->SetBinContent(1160,100);
   h->SetBinContent(1161,100);
   h->SetBinContent(1162,100);
   h->SetBinContent(1163,100);
   h->SetBinContent(1164,100);
   h->SetBinContent(1165,100);
   h->SetBinContent(1166,100);
   h->SetBinContent(1167,100);
   h->SetBinContent(1168,100);
   h->SetBinContent(1169,100);
   h->SetBinContent(1170,100);
   h->SetBinContent(1171,100);
   h->SetBinContent(1172,100);
   h->SetBinContent(1173,100);
   h->SetBinContent(1174,100);
   h->SetBinContent(1175,100);
   h->SetBinContent(1176,100);
   h->SetBinContent(1177,100);
   h->SetBinContent(1178,100);
   h->SetBinContent(1179,100);
   h->SetBinContent(1180,100);
   h->SetBinContent(1181,100);
   h->SetBinContent(1182,100);
   h->SetBinContent(1183,100);
   h->SetBinContent(1184,100);
   h->SetBinContent(1185,100);
   h->SetBinContent(1186,100);
   h->SetBinContent(1187,100);
   h->SetBinContent(1188,100);
   h->SetBinContent(1189,100);
   h->SetBinContent(1190,100);
   h->SetBinContent(1191,100);
   h->SetBinContent(1192,100);
   h->SetBinContent(1193,100);
   h->SetBinContent(1194,100);
   h->SetBinContent(1195,100);
   h->SetBinContent(1196,100);
   h->SetBinContent(1197,100);
   h->SetBinContent(1198,100);
   h->SetBinContent(1199,100);
   h->SetBinContent(1200,100);
   h->SetBinContent(1201,100);
   h->SetBinContent(1202,100);
   h->SetBinContent(1203,100);
   h->SetBinContent(1204,100);
   h->SetBinContent(1205,100);
   h->SetBinContent(1206,100);
   h->SetBinContent(1207,100);
   h->SetBinContent(1208,100);
   h->SetBinContent(1209,100);
   h->SetBinContent(1210,100);
   h->SetBinContent(1211,100);
   h->SetBinContent(1212,100);
   h->SetBinContent(1213,100);
   h->SetBinContent(1214,100);
   h->SetBinContent(1215,100);
   h->SetBinContent(1216,100);
   h->SetBinContent(1217,100);
   h->SetBinContent(1218,100);
   h->SetBinContent(1219,100);
   h->SetBinContent(1220,100);
   h->SetBinContent(1221,100);
   h->SetBinContent(1222,100);
   h->SetBinContent(1223,100);
   h->SetBinContent(1224,100);
   h->SetBinContent(1225,100);
   h->SetBinContent(1226,100);
   h->SetBinContent(1227,100);
   h->SetBinContent(1228,100);
   h->SetBinContent(1229,100);
   h->SetBinContent(1230,100);
   h->SetBinContent(1231,100);
   h->SetBinContent(1232,100);
   h->SetBinContent(1233,100);
   h->SetBinContent(1234,100);
   h->SetBinContent(1235,100);
   h->SetBinContent(1236,100);
   h->SetBinContent(1237,100);
   h->SetBinContent(1238,100);
   h->SetBinContent(1239,100);
   h->SetBinContent(1240,100);
   h->SetBinContent(1241,100);
   h->SetBinContent(1242,100);
   h->SetBinContent(1243,100);
   h->SetBinContent(1244,100);
   h->SetBinContent(1245,100);
   h->SetBinContent(1246,100);
   h->SetBinContent(1247,100);
   h->SetBinContent(1248,100);
   h->SetBinContent(1249,100);
   h->SetBinContent(1250,100);
   h->SetBinContent(1251,100);
   h->SetBinContent(1252,100);
   h->SetBinContent(1253,100);
   h->SetBinContent(1254,100);
   h->SetBinContent(1255,100);
   h->SetBinContent(1256,100);
   h->SetBinContent(1257,100);
   h->SetBinContent(1258,100);
   h->SetBinContent(1259,100);
   h->SetBinContent(1260,100);
   h->SetBinContent(1261,100);
   h->SetBinContent(1262,100);
   h->SetBinContent(1263,100);
   h->SetBinContent(1264,100);
   h->SetBinContent(1265,100);
   h->SetBinContent(1266,100);
   h->SetBinContent(1267,100);
   h->SetBinContent(1268,100);
   h->SetBinContent(1269,100);
   h->SetBinContent(1270,100);
   h->SetBinContent(1271,100);
   h->SetBinContent(1272,100);
   h->SetBinContent(1273,100);
   h->SetBinContent(1274,100);
   h->SetBinContent(1275,100);
   h->SetBinContent(1276,100);
   h->SetBinContent(1277,100);
   h->SetBinContent(1278,100);
   h->SetBinContent(1279,100);
   h->SetBinContent(1280,100);
   h->SetBinContent(1281,100);
   h->SetBinContent(1282,100);
   h->SetBinContent(1283,100);
   h->SetBinContent(1284,100);
   h->SetBinContent(1285,100);
   h->SetBinContent(1286,100);
   h->SetBinContent(1287,100);
   h->SetBinContent(1288,100);
   h->SetBinContent(1289,100);
   h->SetBinContent(1290,100);
   h->SetBinContent(1291,100);
   h->SetBinContent(1292,100);
   h->SetBinContent(1293,100);
   h->SetBinContent(1294,100);
   h->SetBinContent(1295,100);
   h->SetBinContent(1296,100);
   h->SetBinContent(1297,100);
   h->SetBinContent(1298,100);
   h->SetBinContent(1299,100);
   h->SetBinContent(1300,100);
   h->SetBinContent(1301,100);
   h->SetBinContent(1302,100);
   h->SetBinContent(1303,100);
   h->SetBinContent(1304,100);
   h->SetBinContent(1305,100);
   h->SetBinContent(1306,100);
   h->SetBinContent(1307,100);
   h->SetBinContent(1308,100);
   h->SetBinContent(1309,100);
   h->SetBinContent(1310,100);
   h->SetBinContent(1311,100);
   h->SetBinContent(1312,100);
   h->SetBinContent(1313,100);
   h->SetBinContent(1314,100);
   h->SetBinContent(1315,100);
   h->SetBinContent(1316,100);
   h->SetBinContent(1317,100);
   h->SetBinContent(1318,100);
   h->SetBinContent(1319,100);
   h->SetBinContent(1320,100);
   h->SetBinContent(1321,100);
   h->SetBinContent(1322,100);
   h->SetBinContent(1323,100);
   h->SetBinContent(1324,100);
   h->SetBinContent(1325,100);
   h->SetBinContent(1326,100);
   h->SetBinContent(1327,100);
   h->SetBinContent(1328,100);
   h->SetBinContent(1329,100);
   h->SetBinContent(1330,100);
   h->SetBinContent(1331,100);
   h->SetBinContent(1332,100);
   h->SetBinContent(1333,100);
   h->SetBinContent(1334,100);
   h->SetBinContent(1335,100);
   h->SetBinContent(1336,100);
   h->SetBinContent(1337,100);
   h->SetBinContent(1338,100);
   h->SetBinContent(1339,100);
   h->SetBinContent(1340,100);
   h->SetBinContent(1341,100);
   h->SetBinContent(1342,100);
   h->SetBinContent(1343,100);
   h->SetBinContent(1344,100);
   h->SetBinContent(1345,100);
   h->SetBinContent(1346,100);
   h->SetBinContent(1347,100);
   h->SetBinContent(1348,100);
   h->SetBinContent(1349,100);
   h->SetBinContent(1350,100);
   h->SetBinContent(1351,100);
   h->SetBinContent(1352,100);
   h->SetBinContent(1353,100);
   h->SetBinContent(1354,100);
   h->SetBinContent(1355,100);
   h->SetBinContent(1356,100);
   h->SetBinContent(1357,100);
   h->SetBinContent(1358,100);
   h->SetBinContent(1359,100);
   h->SetBinContent(1360,100);
   h->SetBinContent(1361,100);
   h->SetBinContent(1362,100);
   h->SetBinContent(1363,100);
   h->SetBinContent(1364,100);
   h->SetBinContent(1365,100);
   h->SetBinContent(1366,100);
   h->SetBinContent(1367,100);
   h->SetBinContent(1368,100);
   h->SetBinContent(1369,100);
   h->SetBinContent(1370,100);
   h->SetBinContent(1371,100);
   h->SetBinContent(1372,100);
   h->SetBinContent(1373,100);
   h->SetBinContent(1374,100);
   h->SetBinContent(1375,100);
   h->SetBinContent(1376,100);
   h->SetBinContent(1377,100);
   h->SetBinContent(1378,100);
   h->SetBinContent(1379,100);
   h->SetBinContent(1380,100);
   h->SetBinContent(1381,100);
   h->SetBinContent(1382,100);
   h->SetBinContent(1383,100);
   h->SetBinContent(1384,100);
   h->SetBinContent(1385,100);
   h->SetBinContent(1386,100);
   h->SetBinContent(1387,100);
   h->SetBinContent(1388,100);
   h->SetBinContent(1389,100);
   h->SetBinContent(1390,100);
   h->SetBinContent(1391,100);
   h->SetBinContent(1392,100);
   h->SetBinContent(1393,100);
   h->SetBinContent(1394,100);
   h->SetBinContent(1395,100);
   h->SetBinContent(1396,100);
   h->SetBinContent(1397,100);
   h->SetBinContent(1398,100);
   h->SetBinContent(1399,100);
   h->SetBinContent(1400,100);
   h->SetBinContent(1401,100);
   h->SetBinContent(1402,100);
   h->SetBinContent(1403,100);
   h->SetBinContent(1404,100);
   h->SetBinContent(1405,100);
   h->SetBinContent(1406,100);
   h->SetBinContent(1407,100);
   h->SetBinContent(1408,100);
   h->SetBinContent(1409,100);
   h->SetBinContent(1410,100);
   h->SetBinContent(1411,100);
   h->SetBinContent(1412,100);
   h->SetBinContent(1413,100);
   h->SetBinContent(1414,100);
   h->SetBinContent(1415,100);
   h->SetBinContent(1416,100);
   h->SetBinContent(1417,100);
   h->SetBinContent(1418,100);
   h->SetBinContent(1419,100);
   h->SetBinContent(1420,100);
   h->SetBinContent(1421,100);
   h->SetBinContent(1422,100);
   h->SetBinContent(1423,100);
   h->SetBinContent(1424,100);
   h->SetBinContent(1425,100);
   h->SetBinContent(1426,100);
   h->SetBinContent(1427,100);
   h->SetBinContent(1428,100);
   h->SetBinContent(1429,100);
   h->SetBinContent(1430,100);
   h->SetBinContent(1431,100);
   h->SetBinContent(1432,100);
   h->SetBinContent(1433,100);
   h->SetBinContent(1434,100);
   h->SetBinContent(1435,100);
   h->SetBinContent(1436,100);
   h->SetBinContent(1437,100);
   h->SetBinContent(1438,100);
   h->SetBinContent(1439,100);
   h->SetBinContent(1440,100);
   h->SetBinContent(1441,100);
   h->SetBinContent(1442,100);
   h->SetBinContent(1443,100);
   h->SetBinContent(1444,100);
   h->SetBinContent(1445,100);
   h->SetBinContent(1446,100);
   h->SetBinContent(1447,100);
   h->SetBinContent(1448,100);
   h->SetBinContent(1449,100);
   h->SetBinContent(1450,100);
   h->SetBinContent(1451,100);
   h->SetBinContent(1452,100);
   h->SetBinContent(1453,100);
   h->SetBinContent(1454,100);
   h->SetBinContent(1455,100);
   h->SetBinContent(1456,100);
   h->SetBinContent(1457,100);
   h->SetBinContent(1458,100);
   h->SetBinContent(1459,100);
   h->SetBinContent(1460,100);
   h->SetBinContent(1461,100);
   h->SetBinContent(1462,100);
   h->SetBinContent(1463,100);
   h->SetBinContent(1464,100);
   h->SetBinContent(1465,100);
   h->SetBinContent(1466,100);
   h->SetBinContent(1467,100);
   h->SetBinContent(1468,100);
   h->SetBinContent(1469,100);
   h->SetBinContent(1470,100);
   h->SetBinContent(1471,100);
   h->SetBinContent(1472,100);
   h->SetBinContent(1473,100);
   h->SetBinContent(1474,100);
   h->SetBinContent(1475,100);
   h->SetBinContent(1476,100);
   h->SetBinContent(1477,100);
   h->SetBinContent(1478,100);
   h->SetBinContent(1479,100);
   h->SetBinContent(1480,100);
   h->SetBinContent(1481,100);
   h->SetBinContent(1482,100);
   h->SetBinContent(1483,100);
   h->SetBinContent(1484,100);
   h->SetBinContent(1485,100);
   h->SetBinContent(1486,100);
   h->SetBinContent(1487,100);
   h->SetBinContent(1488,100);
   h->SetBinContent(1489,100);
   h->SetBinContent(1490,100);
   h->SetBinContent(1491,100);
   h->SetBinContent(1492,100);
   h->SetBinContent(1493,100);
   h->SetBinContent(1494,100);
   h->SetBinContent(1495,100);
   h->SetBinContent(1496,100);
   h->SetBinContent(1497,100);
   h->SetBinContent(1498,100);
   h->SetBinContent(1499,100);
   h->SetBinContent(1500,100);
   h->SetBinContent(1501,100);
   h->SetBinContent(1502,100);
   h->SetBinContent(1503,100);
   h->SetBinContent(1504,100);
   h->SetBinContent(1505,100);
   h->SetBinContent(1506,100);
   h->SetBinContent(1507,100);
   h->SetBinContent(1508,100);
   h->SetBinContent(1509,100);
   h->SetBinContent(1510,100);
   h->SetBinContent(1511,100);
   h->SetBinContent(1512,100);
   h->SetBinContent(1513,100);
   h->SetBinContent(1514,100);
   h->SetBinContent(1515,100);
   h->SetBinContent(1516,100);
   h->SetBinContent(1517,100);
   h->SetBinContent(1518,100);
   h->SetBinContent(1519,100);
   h->SetBinContent(1520,100);
   h->SetBinContent(1521,100);
   h->SetBinContent(1522,100);
   h->SetBinContent(1523,100);
   h->SetBinContent(1524,100);
   h->SetBinContent(1525,100);
   h->SetBinContent(1526,100);
   h->SetBinContent(1527,100);
   h->SetBinContent(1528,100);
   h->SetBinContent(1529,100);
   h->SetBinContent(1530,100);
   h->SetBinContent(1531,100);
   h->SetBinContent(1532,100);
   h->SetBinContent(1533,100);
   h->SetBinContent(1534,100);
   h->SetBinContent(1535,100);
   h->SetBinContent(1536,100);
   h->SetBinContent(1537,100);
   h->SetBinContent(1538,100);
   h->SetBinContent(1539,100);
   h->SetBinContent(1540,100);
   h->SetBinContent(1541,100);
   h->SetBinContent(1542,100);
   h->SetBinContent(1543,100);
   h->SetBinContent(1544,100);
   h->SetBinContent(1545,100);
   h->SetBinContent(1546,100);
   h->SetBinContent(1547,100);
   h->SetBinContent(1548,100);
   h->SetBinContent(1549,100);
   h->SetBinContent(1550,100);
   h->SetBinContent(1551,100);
   h->SetBinContent(1552,100);
   h->SetBinContent(1553,100);
   h->SetBinContent(1554,100);
   h->SetBinContent(1555,100);
   h->SetBinContent(1556,100);
   h->SetBinContent(1557,100);
   h->SetBinContent(1558,100);
   h->SetBinContent(1559,100);
   h->SetBinContent(1560,100);
   h->SetBinContent(1561,100);
   h->SetBinContent(1562,100);
   h->SetBinContent(1563,100);
   h->SetBinContent(1564,100);
   h->SetBinContent(1565,100);
   h->SetBinContent(1566,100);
   h->SetBinContent(1567,100);
   h->SetBinContent(1568,100);
   h->SetBinContent(1569,100);
   h->SetBinContent(1570,100);
   h->SetBinContent(1571,100);
   h->SetBinContent(1572,100);
   h->SetBinContent(1573,100);
   h->SetBinContent(1574,100);
   h->SetBinContent(1575,100);
   h->SetBinContent(1576,100);
   h->SetBinContent(1577,100);
   h->SetBinContent(1578,100);
   h->SetBinContent(1579,100);
   h->SetBinContent(1580,100);
   h->SetBinContent(1581,100);
   h->SetBinContent(1582,100);
   h->SetBinContent(1583,100);
   h->SetBinContent(1584,100);
   h->SetBinContent(1585,100);
   h->SetBinContent(1586,100);
   h->SetBinContent(1587,100);
   h->SetBinContent(1588,100);
   h->SetBinContent(1589,100);
   h->SetBinContent(1590,100);
   h->SetBinContent(1591,100);
   h->SetBinContent(1592,100);
   h->SetBinContent(1593,100);
   h->SetBinContent(1594,100);
   h->SetBinContent(1595,100);
   h->SetBinContent(1596,100);
   h->SetBinContent(1597,100);
   h->SetBinContent(1598,100);
   h->SetBinContent(1599,100);
   h->SetBinContent(1600,100);
   h->SetBinContent(1601,100);
   h->SetBinContent(1602,100);
   h->SetBinContent(1603,100);
   h->SetBinContent(1604,100);
   h->SetBinContent(1605,100);
   h->SetBinContent(1606,100);
   h->SetBinContent(1607,100);
   h->SetBinContent(1608,100);
   h->SetBinContent(1609,100);
   h->SetBinContent(1610,100);
   h->SetBinContent(1611,100);
   h->SetBinContent(1612,100);
   h->SetBinContent(1613,100);
   h->SetBinContent(1614,100);
   h->SetBinContent(1615,100);
   h->SetBinContent(1616,100);
   h->SetBinContent(1617,100);
   h->SetBinContent(1618,100);
   h->SetBinContent(1619,100);
   h->SetBinContent(1620,100);
   h->SetBinContent(1621,100);
   h->SetBinContent(1622,100);
   h->SetBinContent(1623,100);
   h->SetBinContent(1624,100);
   h->SetBinContent(1625,100);
   h->SetBinContent(1626,100);
   h->SetBinContent(1627,100);
   h->SetBinContent(1628,100);
   h->SetBinContent(1629,100);
   h->SetBinContent(1630,100);
   h->SetBinContent(1631,100);
   h->SetBinContent(1632,100);
   h->SetBinContent(1633,100);
   h->SetBinContent(1634,100);
   h->SetBinContent(1635,100);
   h->SetBinContent(1636,100);
   h->SetBinContent(1637,100);
   h->SetBinContent(1638,100);
   h->SetBinContent(1639,100);
   h->SetBinContent(1640,100);
   h->SetBinContent(1641,100);
   h->SetBinContent(1642,100);
   h->SetBinContent(1643,100);
   h->SetBinContent(1644,100);
   h->SetBinContent(1645,100);
   h->SetBinContent(1646,100);
   h->SetBinContent(1647,100);
   h->SetBinContent(1648,100);
   h->SetBinContent(1649,100);
   h->SetBinContent(1650,100);
   h->SetBinContent(1651,100);
   h->SetBinContent(1652,100);
   h->SetBinContent(1653,100);
   h->SetBinContent(1654,100);
   h->SetBinContent(1655,100);
   h->SetBinContent(1656,100);
   h->SetBinContent(1657,100);
   h->SetBinContent(1658,100);
   h->SetBinContent(1659,100);
   h->SetBinContent(1660,100);
   h->SetBinContent(1661,100);
   h->SetBinContent(1662,100);
   h->SetBinContent(1663,100);
   h->SetBinContent(1664,100);
   h->SetBinContent(1665,100);
   h->SetBinContent(1666,100);
   h->SetBinContent(1667,100);
   h->SetBinContent(1668,100);
   h->SetBinContent(1669,100);
   h->SetBinContent(1670,100);
   h->SetBinContent(1671,100);
   h->SetBinContent(1672,100);
   h->SetBinContent(1673,100);
   h->SetBinContent(1674,100);
   h->SetBinContent(1675,100);
   h->SetBinContent(1676,100);
   h->SetBinContent(1677,100);
   h->SetBinContent(1678,100);
   h->SetBinContent(1679,100);
   h->SetBinContent(1680,100);
   h->SetBinContent(1681,100);
   h->SetBinContent(1682,100);
   h->SetBinContent(1683,100);
   h->SetBinContent(1684,100);
   h->SetBinContent(1685,100);
   h->SetBinContent(1686,100);
   h->SetBinContent(1687,100);
   h->SetBinContent(1688,100);
   h->SetBinContent(1689,100);
   h->SetBinContent(1690,100);
   h->SetBinContent(1691,100);
   h->SetBinContent(1692,100);
   h->SetBinContent(1693,100);
   h->SetBinContent(1694,100);
   h->SetBinContent(1695,100);
   h->SetBinContent(1696,100);
   h->SetBinContent(1697,100);
   h->SetBinContent(1698,100);
   h->SetBinContent(1699,100);
   h->SetBinContent(1700,100);
   h->SetBinContent(1701,100);
   h->SetBinContent(1702,100);
   h->SetBinContent(1703,100);
   h->SetBinContent(1704,100);
   h->SetBinContent(1705,100);
   h->SetBinContent(1706,100);
   h->SetBinContent(1707,100);
   h->SetBinContent(1708,100);
   h->SetBinContent(1709,100);
   h->SetBinContent(1710,100);
   h->SetBinContent(1711,100);
   h->SetBinContent(1712,100);
   h->SetBinContent(1713,100);
   h->SetBinContent(1714,100);
   h->SetBinContent(1715,100);
   h->SetBinContent(1716,100);
   h->SetBinContent(1717,100);
   h->SetBinContent(1718,100);
   h->SetBinContent(1719,100);
   h->SetBinContent(1720,100);
   h->SetBinContent(1721,100);
   h->SetBinContent(1722,100);
   h->SetBinContent(1723,100);
   h->SetBinContent(1724,100);
   h->SetBinContent(1725,100);
   h->SetBinContent(1726,100);
   h->SetBinContent(1727,100);
   h->SetBinContent(1728,100);
   h->SetBinContent(1729,100);
   h->SetBinContent(1730,100);
   h->SetBinContent(1731,100);
   h->SetBinContent(1732,100);
   h->SetBinContent(1733,100);
   h->SetBinContent(1734,100);
   h->SetBinContent(1735,100);
   h->SetBinContent(1736,100);
   h->SetBinContent(1737,100);
   h->SetBinContent(1738,100);
   h->SetBinContent(1739,100);
   h->SetBinContent(1740,100);
   h->SetBinContent(1741,100);
   h->SetBinContent(1742,100);
   h->SetBinContent(1743,100);
   h->SetBinContent(1744,100);
   h->SetBinContent(1745,100);
   h->SetBinContent(1746,100);
   h->SetBinContent(1747,100);
   h->SetBinContent(1748,100);
   h->SetBinContent(1749,100);
   h->SetBinContent(1750,100);
   h->SetBinContent(1751,100);
   h->SetBinContent(1752,100);
   h->SetBinContent(1753,100);
   h->SetBinContent(1754,100);
   h->SetBinContent(1755,100);
   h->SetBinContent(1756,100);
   h->SetBinContent(1757,100);
   h->SetBinContent(1758,100);
   h->SetBinContent(1759,100);
   h->SetBinContent(1760,100);
   h->SetBinContent(1761,100);
   h->SetBinContent(1762,100);
   h->SetBinContent(1763,100);
   h->SetBinContent(1764,100);
   h->SetBinContent(1765,100);
   h->SetBinContent(1766,100);
   h->SetBinContent(1767,100);
   h->SetBinContent(1768,100);
   h->SetBinContent(1769,100);
   h->SetBinContent(1770,100);
   h->SetBinContent(1771,100);
   h->SetBinContent(1772,100);
   h->SetBinContent(1773,100);
   h->SetBinContent(1774,100);
   h->SetBinContent(1775,100);
   h->SetBinContent(1776,100);
   h->SetBinContent(1777,100);
   h->SetBinContent(1778,100);
   h->SetBinContent(1779,100);
   h->SetBinContent(1780,100);
   h->SetBinContent(1781,100);
   h->SetBinContent(1782,100);
   h->SetBinContent(1783,100);
   h->SetBinContent(1784,100);
   h->SetBinContent(1785,100);
   h->SetBinContent(1786,100);
   h->SetBinContent(1787,100);
   h->SetBinContent(1788,100);
   h->SetBinContent(1789,100);
   h->SetBinContent(1790,100);
   h->SetBinContent(1791,100);
   h->SetBinContent(1792,100);
   h->SetBinContent(1793,100);
   h->SetBinContent(1794,100);
   h->SetBinContent(1795,100);
   h->SetBinContent(1796,100);
   h->SetBinContent(1797,100);
   h->SetBinContent(1798,100);
   h->SetBinContent(1799,100);
   h->SetBinContent(1800,100);
   h->SetBinContent(1801,100);
   h->SetBinContent(1802,100);
   h->SetBinContent(1803,100);
   h->SetBinContent(1804,100);
   h->SetBinContent(1805,100);
   h->SetBinContent(1806,100);
   h->SetBinContent(1807,100);
   h->SetBinContent(1808,100);
   h->SetBinContent(1809,100);
   h->SetBinContent(1810,100);
   h->SetBinContent(1811,100);
   h->SetBinContent(1812,100);
   h->SetBinContent(1813,100);
   h->SetBinContent(1814,100);
   h->SetBinContent(1815,100);
   h->SetBinContent(1816,100);
   h->SetBinContent(1817,100);
   h->SetBinContent(1818,100);
   h->SetBinContent(1819,100);
   h->SetBinContent(1820,100);
   h->SetBinContent(1821,100);
   h->SetBinContent(1822,100);
   h->SetBinContent(1823,100);
   h->SetBinContent(1824,100);
   h->SetBinContent(1825,100);
   h->SetBinContent(1826,100);
   h->SetBinContent(1827,100);
   h->SetBinContent(1828,100);
   h->SetBinContent(1829,100);
   h->SetBinContent(1830,100);
   h->SetBinContent(1831,100);
   h->SetBinContent(1832,100);
   h->SetBinContent(1833,100);
   h->SetBinContent(1834,100);
   h->SetBinContent(1835,100);
   h->SetBinContent(1836,100);
   h->SetBinContent(1837,100);
   h->SetBinContent(1838,100);
   h->SetBinContent(1839,100);
   h->SetBinContent(1840,100);
   h->SetBinContent(1841,100);
   h->SetBinContent(1842,100);
   h->SetBinContent(1843,100);
   h->SetBinContent(1844,100);
   h->SetBinContent(1845,100);
   h->SetBinContent(1846,100);
   h->SetBinContent(1847,100);
   h->SetBinContent(1848,100);
   h->SetBinContent(1849,100);
   h->SetBinContent(1850,100);
   h->SetBinContent(1851,100);
   h->SetBinContent(1852,100);
   h->SetBinContent(1853,100);
   h->SetBinContent(1854,100);
   h->SetBinContent(1855,100);
   h->SetBinContent(1856,100);
   h->SetBinContent(1857,100);
   h->SetBinContent(1858,100);
   h->SetBinContent(1859,100);
   h->SetBinContent(1860,100);
   h->SetBinContent(1861,100);
   h->SetBinContent(1862,100);
   h->SetBinContent(1863,100);
   h->SetBinContent(1864,100);
   h->SetBinContent(1865,100);
   h->SetBinContent(1866,100);
   h->SetBinContent(1867,100);
   h->SetBinContent(1868,100);
   h->SetBinContent(1869,100);
   h->SetBinContent(1870,100);
   h->SetBinContent(1871,100);
   h->SetBinContent(1872,100);
   h->SetBinContent(1873,100);
   h->SetBinContent(1874,100);
   h->SetBinContent(1875,100);
   h->SetBinContent(1876,100);
   h->SetBinContent(1877,100);
   h->SetBinContent(1878,100);
   h->SetBinContent(1879,100);
   h->SetBinContent(1880,100);
   h->SetBinContent(1881,100);
   h->SetBinContent(1882,100);
   h->SetBinContent(1883,100);
   h->SetBinContent(1884,100);
   h->SetBinContent(1885,100);
   h->SetBinContent(1886,100);
   h->SetBinContent(1887,100);
   h->SetBinContent(1888,100);
   h->SetBinContent(1889,100);
   h->SetBinContent(1890,100);
   h->SetBinContent(1891,100);
   h->SetBinContent(1892,100);
   h->SetBinContent(1893,100);
   h->SetBinContent(1894,100);
   h->SetBinContent(1895,100);
   h->SetBinContent(1896,100);
   h->SetBinContent(1897,100);
   h->SetBinContent(1898,100);
   h->SetBinContent(1899,100);
   h->SetBinContent(1900,100);
   h->SetBinContent(1901,100);
   h->SetBinContent(1902,100);
   h->SetBinContent(1903,100);
   h->SetBinContent(1904,100);
   h->SetBinContent(1905,100);
   h->SetBinContent(1906,100);
   h->SetBinContent(1907,100);
   h->SetBinContent(1908,100);
   h->SetBinContent(1909,100);
   h->SetBinContent(1910,100);
   h->SetBinContent(1911,100);
   h->SetBinContent(1912,100);
   h->SetBinContent(1913,100);
   h->SetBinContent(1914,100);
   h->SetBinContent(1915,100);
   h->SetBinContent(1916,100);
   h->SetBinContent(1917,100);
   h->SetBinContent(1918,100);
   h->SetBinContent(1919,100);
   h->SetBinContent(1920,100);
   h->SetBinContent(1921,100);
   h->SetBinContent(1922,100);
   h->SetBinContent(1923,100);
   h->SetBinContent(1924,100);
   h->SetBinContent(1925,100);
   h->SetBinContent(1926,100);
   h->SetBinContent(1927,100);
   h->SetBinContent(1928,100);
   h->SetBinContent(1929,100);
   h->SetBinContent(1930,100);
   h->SetBinContent(1931,100);
   h->SetBinContent(1932,100);
   h->SetBinContent(1933,100);
   h->SetBinContent(1934,100);
   h->SetBinContent(1935,100);
   h->SetBinContent(1936,100);
   h->SetBinContent(1937,100);
   h->SetBinContent(1938,100);
   h->SetBinContent(1939,100);
   h->SetBinContent(1940,100);
   h->SetBinContent(1941,100);
   h->SetBinContent(1942,100);
   h->SetBinContent(1943,100);
   h->SetBinContent(1944,100);
   h->SetBinContent(1945,100);
   h->SetBinContent(1946,100);
   h->SetBinContent(1947,100);
   h->SetBinContent(1948,100);
   h->SetBinContent(1949,100);
   h->SetBinContent(1950,100);
   h->SetBinContent(1951,100);
   h->SetBinContent(1952,100);
   h->SetBinContent(1953,100);
   h->SetBinContent(1954,100);
   h->SetBinContent(1955,100);
   h->SetBinContent(1956,100);
   h->SetBinContent(1957,100);
   h->SetBinContent(1958,100);
   h->SetBinContent(1959,100);
   h->SetBinContent(1960,100);
   h->SetBinContent(1961,100);
   h->SetBinContent(1962,100);
   h->SetBinContent(1963,100);
   h->SetBinContent(1964,100);
   h->SetBinContent(1965,100);
   h->SetBinContent(1966,100);
   h->SetBinContent(1967,100);
   h->SetBinContent(1968,100);
   h->SetBinContent(1969,100);
   h->SetBinContent(1970,100);
   h->SetBinContent(1971,100);
   h->SetBinContent(1972,100);
   h->SetBinContent(1973,100);
   h->SetBinContent(1974,100);
   h->SetBinContent(1975,100);
   h->SetBinContent(1976,100);
   h->SetBinContent(1977,100);
   h->SetBinContent(1978,100);
   h->SetBinContent(1979,100);
   h->SetBinContent(1980,100);
   h->SetBinContent(1981,100);
   h->SetBinContent(1982,100);
   h->SetBinContent(1983,100);
   h->SetBinContent(1984,100);
   h->SetBinContent(1985,100);
   h->SetBinContent(1986,100);
   h->SetBinContent(1987,100);
   h->SetBinContent(1988,100);
   h->SetBinContent(1989,100);
   h->SetBinContent(1990,100);
   h->SetBinContent(1991,100);
   h->SetBinContent(1992,100);
   h->SetBinContent(1993,100);
   h->SetBinContent(1994,100);
   h->SetBinContent(1995,100);
   h->SetBinContent(1996,100);
   h->SetBinContent(1997,100);
   h->SetBinContent(1998,100);
   h->SetBinContent(1999,100);
   h->SetBinContent(2000,100);
   h->SetBinContent(2001,100);
   h->SetBinContent(2002,100);
   h->SetBinContent(2003,100);
   h->SetBinContent(2004,100);
   h->SetBinContent(2005,100);
   h->SetBinContent(2006,100);
   h->SetBinContent(2007,100);
   h->SetBinContent(2008,100);
   h->SetBinContent(2009,100);
   h->SetBinContent(2010,100);
   h->SetBinContent(2011,100);
   h->SetBinContent(2012,100);
   h->SetBinContent(2013,100);
   h->SetBinContent(2014,100);
   h->SetBinContent(2015,100);
   h->SetBinContent(2016,100);
   h->SetBinContent(2017,100);
   h->SetBinContent(2018,100);
   h->SetBinContent(2019,100);
   h->SetBinContent(2020,100);
   h->SetBinContent(2021,100);
   h->SetBinContent(2022,100);
   h->SetBinContent(2023,100);
   h->SetBinContent(2024,100);
   h->SetBinContent(2025,100);
   h->SetBinContent(2026,100);
   h->SetBinContent(2027,100);
   h->SetBinContent(2028,100);
   h->SetBinContent(2029,100);
   h->SetBinContent(2030,100);
   h->SetBinContent(2031,100);
   h->SetBinContent(2032,100);
   h->SetBinContent(2033,100);
   h->SetBinContent(2034,100);
   h->SetBinContent(2035,100);
   h->SetBinContent(2036,100);
   h->SetBinContent(2037,100);
   h->SetBinContent(2038,100);
   h->SetBinContent(2039,100);
   h->SetBinContent(2040,100);
   h->SetBinContent(2041,100);
   h->SetBinContent(2042,100);
   h->SetBinContent(2043,100);
   h->SetBinContent(2044,100);
   h->SetBinContent(2045,100);
   h->SetBinContent(2046,100);
   h->SetBinContent(2047,100);
   h->SetBinContent(2048,100);
   h->SetBinContent(2049,100);
   h->SetBinContent(2050,100);
   h->SetBinContent(2051,100);
   h->SetBinContent(2052,100);
   h->SetBinContent(2053,100);
   h->SetBinContent(2054,100);
   h->SetBinContent(2055,100);
   h->SetBinContent(2056,100);
   h->SetBinContent(2057,100);
   h->SetBinContent(2058,100);
   h->SetBinContent(2059,100);
   h->SetBinContent(2060,100);
   h->SetBinContent(2061,100);
   h->SetBinContent(2062,100);
   h->SetBinContent(2063,100);
   h->SetBinContent(2064,100);
   h->SetBinContent(2065,100);
   h->SetBinContent(2066,100);
   h->SetBinContent(2067,100);
   h->SetBinContent(2068,100);
   h->SetBinContent(2069,100);
   h->SetBinContent(2070,100);
   h->SetBinContent(2071,100);
   h->SetBinContent(2072,100);
   h->SetBinContent(2073,100);
   h->SetBinContent(2074,100);
   h->SetBinContent(2075,100);
   h->SetBinContent(2076,100);
   h->SetBinContent(2077,100);
   h->SetBinContent(2078,100);
   h->SetBinContent(2079,100);
   h->SetBinContent(2080,100);
   h->SetBinContent(2081,100);
   h->SetBinContent(2082,100);
   h->SetBinContent(2083,100);
   h->SetBinContent(2084,100);
   h->SetBinContent(2085,100);
   h->SetBinContent(2086,100);
   h->SetBinContent(2087,100);
   h->SetBinContent(2088,100);
   h->SetBinContent(2089,100);
   h->SetBinContent(2090,100);
   h->SetBinContent(2091,100);
   h->SetBinContent(2092,100);
   h->SetBinContent(2093,100);
   h->SetBinContent(2094,100);
   h->SetBinContent(2095,100);
   h->SetBinContent(2096,100);
   h->SetBinContent(2097,100);
   h->SetBinContent(2098,100);
   h->SetBinContent(2099,100);
   h->SetBinContent(2100,100);
   h->SetBinContent(2101,100);
   h->SetBinContent(2102,100);
   h->SetBinContent(2103,100);
   h->SetBinContent(2104,100);
   h->SetBinContent(2105,100);
   h->SetBinContent(2106,100);
   h->SetBinContent(2107,100);
   h->SetBinContent(2108,100);
   h->SetBinContent(2109,100);
   h->SetBinContent(2110,100);
   h->SetBinContent(2111,100);
   h->SetBinContent(2112,100);
   h->SetBinContent(2113,100);
   h->SetBinContent(2114,100);
   h->SetBinContent(2115,100);
   h->SetBinContent(2116,100);
   h->SetBinContent(2117,100);
   h->SetBinContent(2118,100);
   h->SetBinContent(2119,100);
   h->SetBinContent(2120,100);
   h->SetBinContent(2121,100);
   h->SetBinContent(2122,100);
   h->SetBinContent(2123,100);
   h->SetBinContent(2124,100);
   h->SetBinContent(2125,100);
   h->SetBinContent(2126,100);
   h->SetBinContent(2127,100);
   h->SetBinContent(2128,100);
   h->SetBinContent(2129,100);
   h->SetBinContent(2130,100);
   h->SetBinContent(2131,100);
   h->SetBinContent(2132,100);
   h->SetBinContent(2133,100);
   h->SetBinContent(2134,100);
   h->SetBinContent(2135,100);
   h->SetBinContent(2136,100);
   h->SetBinContent(2137,100);
   h->SetBinContent(2138,100);
   h->SetBinContent(2139,100);
   h->SetBinContent(2140,100);
   h->SetBinContent(2141,100);
   h->SetBinContent(2142,100);
   h->SetBinContent(2143,100);
   h->SetBinContent(2144,100);
   h->SetBinContent(2145,100);
   h->SetBinContent(2146,100);
   h->SetBinContent(2147,100);
   h->SetBinContent(2148,100);
   h->SetBinContent(2149,100);
   h->SetBinContent(2150,100);
   h->SetBinContent(2151,100);
   h->SetBinContent(2152,100);
   h->SetBinContent(2153,100);
   h->SetBinContent(2154,100);
   h->SetBinContent(2155,100);
   h->SetBinContent(2156,100);
   h->SetBinContent(2157,100);
   h->SetBinContent(2158,100);
   h->SetBinContent(2159,100);
   h->SetBinContent(2160,100);
   h->SetBinContent(2161,100);
   h->SetBinContent(2162,100);
   h->SetBinContent(2163,100);
   h->SetBinContent(2164,100);
   h->SetBinContent(2165,100);
   h->SetBinContent(2166,100);
   h->SetBinContent(2167,100);
   h->SetBinContent(2168,100);
   h->SetBinContent(2169,100);
   h->SetBinContent(2170,100);
   h->SetBinContent(2171,100);
   h->SetBinContent(2172,100);
   h->SetBinContent(2173,100);
   h->SetBinContent(2174,100);
   h->SetBinContent(2175,100);
   h->SetBinContent(2176,100);
   h->SetBinContent(2177,100);
   h->SetBinContent(2178,100);
   h->SetBinContent(2179,100);
   h->SetBinContent(2180,100);
   h->SetBinContent(2181,100);
   h->SetBinContent(2182,100);
   h->SetBinContent(2183,100);
   h->SetBinContent(2184,100);
   h->SetBinContent(2185,100);
   h->SetBinContent(2186,100);
   h->SetBinContent(2187,100);
   h->SetBinContent(2188,100);
   h->SetBinContent(2189,100);
   h->SetBinContent(2190,100);
   h->SetBinContent(2191,100);
   h->SetBinContent(2192,100);
   h->SetBinContent(2193,100);
   h->SetBinContent(2194,100);
   h->SetBinContent(2195,100);
   h->SetBinContent(2196,100);
   h->SetBinContent(2197,100);
   h->SetBinContent(2198,100);
   h->SetBinContent(2199,100);
   h->SetBinContent(2200,100);
   h->SetBinContent(2201,100);
   h->SetBinContent(2202,100);
   h->SetBinContent(2203,100);
   h->SetBinContent(2204,100);
   h->SetBinContent(2205,100);
   h->SetBinContent(2206,100);
   h->SetBinContent(2207,100);
   h->SetBinContent(2208,100);
   h->SetBinContent(2209,100);
   h->SetBinContent(2210,100);
   h->SetBinContent(2211,100);
   h->SetBinContent(2212,100);
   h->SetBinContent(2213,100);
   h->SetBinContent(2214,100);
   h->SetBinContent(2215,100);
   h->SetBinContent(2216,100);
   h->SetBinContent(2217,100);
   h->SetBinContent(2218,100);
   h->SetBinContent(2219,100);
   h->SetBinContent(2220,100);
   h->SetBinContent(2221,100);
   h->SetBinContent(2222,100);
   h->SetBinContent(2223,100);
   h->SetBinContent(2224,100);
   h->SetBinContent(2225,100);
   h->SetBinContent(2226,100);
   h->SetBinContent(2227,100);
   h->SetBinContent(2228,100);
   h->SetBinContent(2229,100);
   h->SetBinContent(2230,100);
   h->SetBinContent(2231,100);
   h->SetBinContent(2232,100);
   h->SetBinContent(2233,100);
   h->SetBinContent(2234,100);
   h->SetBinContent(2235,100);
   h->SetBinContent(2236,100);
   h->SetBinContent(2237,100);
   h->SetBinContent(2238,100);
   h->SetBinContent(2239,100);
   h->SetBinContent(2240,100);
   h->SetBinContent(2241,100);
   h->SetBinContent(2242,100);
   h->SetBinContent(2243,100);
   h->SetBinContent(2244,100);
   h->SetBinContent(2245,100);
   h->SetBinContent(2246,100);
   h->SetBinContent(2247,100);
   h->SetBinContent(2248,100);
   h->SetBinContent(2249,100);
   h->SetBinContent(2250,100);
   h->SetBinContent(2251,100);
   h->SetBinContent(2252,100);
   h->SetBinContent(2253,100);
   h->SetBinContent(2254,100);
   h->SetBinContent(2255,100);
   h->SetBinContent(2256,100);
   h->SetBinContent(2257,100);
   h->SetBinContent(2258,100);
   h->SetBinContent(2259,100);
   h->SetBinContent(2260,100);
   h->SetBinContent(2261,100);
   h->SetBinContent(2262,100);
   h->SetBinContent(2263,100);
   h->SetBinContent(2264,100);
   h->SetBinContent(2265,100);
   h->SetBinContent(2266,100);
   h->SetBinContent(2267,100);
   h->SetBinContent(2268,100);
   h->SetBinContent(2269,100);
   h->SetBinContent(2270,100);
   h->SetBinContent(2271,100);
   h->SetBinContent(2272,100);
   h->SetBinContent(2273,100);
   h->SetBinContent(2274,100);
   h->SetBinContent(2275,100);
   h->SetBinContent(2276,100);
   h->SetBinContent(2277,100);
   h->SetBinContent(2278,100);
   h->SetBinContent(2279,100);
   h->SetBinContent(2280,100);
   h->SetBinContent(2281,100);
   h->SetBinContent(2282,100);
   h->SetBinContent(2283,100);
   h->SetBinContent(2284,100);
   h->SetBinContent(2285,100);
   h->SetBinContent(2286,100);
   h->SetBinContent(2287,100);
   h->SetBinContent(2288,100);
   h->SetBinContent(2289,100);
   h->SetBinContent(2290,100);
   h->SetBinContent(2291,100);
   h->SetBinContent(2292,100);
   h->SetBinContent(2293,100);
   h->SetBinContent(2294,100);
   h->SetBinContent(2295,100);
   h->SetBinContent(2296,100);
   h->SetBinContent(2297,100);
   h->SetBinContent(2298,100);
   h->SetBinContent(2299,100);
   h->SetBinContent(2300,100);
   h->SetBinContent(2301,100);
   h->SetBinContent(2302,100);
   h->SetBinContent(2303,100);
   h->SetBinContent(2304,100);
   h->SetBinContent(2305,100);
   h->SetBinContent(2306,100);
   h->SetBinContent(2307,100);
   h->SetBinContent(2308,100);
   h->SetBinContent(2309,100);
   h->SetBinContent(2310,100);
   h->SetBinContent(2311,100);
   h->SetBinContent(2312,100);
   h->SetBinContent(2313,100);
   h->SetBinContent(2314,100);
   h->SetBinContent(2315,100);
   h->SetBinContent(2316,100);
   h->SetBinContent(2317,100);
   h->SetBinContent(2318,100);
   h->SetBinContent(2319,100);
   h->SetBinContent(2320,100);
   h->SetBinContent(2321,100);
   h->SetBinContent(2322,100);
   h->SetBinContent(2323,100);
   h->SetBinContent(2324,100);
   h->SetBinContent(2325,100);
   h->SetBinContent(2326,100);
   h->SetBinContent(2327,100);
   h->SetBinContent(2328,100);
   h->SetBinContent(2329,100);
   h->SetBinContent(2330,100);
   h->SetBinContent(2331,100);
   h->SetBinContent(2332,100);
   h->SetBinContent(2333,100);
   h->SetBinContent(2334,100);
   h->SetBinContent(2335,100);
   h->SetBinContent(2336,100);
   h->SetBinContent(2337,100);
   h->SetBinContent(2338,100);
   h->SetBinContent(2339,100);
   h->SetBinContent(2340,100);
   h->SetBinContent(2341,100);
   h->SetBinContent(2342,100);
   h->SetBinContent(2343,100);
   h->SetBinContent(2344,100);
   h->SetBinContent(2345,100);
   h->SetBinContent(2346,100);
   h->SetBinContent(2347,100);
   h->SetBinContent(2348,100);
   h->SetBinContent(2349,100);
   h->SetBinContent(2350,100);
   h->SetBinContent(2351,100);
   h->SetBinContent(2352,100);
   h->SetBinContent(2353,100);
   h->SetBinContent(2354,100);
   h->SetBinContent(2355,100);
   h->SetBinContent(2356,100);
   h->SetBinContent(2357,100);
   h->SetBinContent(2358,100);
   h->SetBinContent(2359,100);
   h->SetBinContent(2360,100);
   h->SetBinContent(2361,100);
   h->SetBinContent(2362,100);
   h->SetBinContent(2363,100);
   h->SetBinContent(2364,100);
   h->SetBinContent(2365,100);
   h->SetBinContent(2366,100);
   h->SetBinContent(2367,100);
   h->SetBinContent(2368,100);
   h->SetBinContent(2369,100);
   h->SetBinContent(2370,100);
   h->SetBinContent(2371,100);
   h->SetBinContent(2372,100);
   h->SetBinContent(2373,100);
   h->SetBinContent(2374,100);
   h->SetBinContent(2375,100);
   h->SetBinContent(2376,100);
   h->SetBinContent(2377,100);
   h->SetBinContent(2378,100);
   h->SetBinContent(2379,100);
   h->SetBinContent(2380,100);
   h->SetBinContent(2381,100);
   h->SetBinContent(2382,100);
   h->SetBinContent(2383,100);
   h->SetBinContent(2384,100);
   h->SetBinContent(2385,100);
   h->SetBinContent(2386,100);
   h->SetBinContent(2387,100);
   h->SetBinContent(2388,100);
   h->SetBinContent(2389,100);
   h->SetBinContent(2390,100);
   h->SetBinContent(2391,100);
   h->SetBinContent(2392,100);
   h->SetBinContent(2393,100);
   h->SetBinContent(2394,100);
   h->SetBinContent(2395,100);
   h->SetBinContent(2396,100);
   h->SetBinContent(2397,100);
   h->SetBinContent(2398,100);
   h->SetBinContent(2399,100);
   h->SetBinContent(2400,100);
   h->SetBinContent(2401,100);
   h->SetBinContent(2402,100);
   h->SetBinContent(2403,100);
   h->SetBinContent(2404,100);
   h->SetBinContent(2405,100);
   h->SetBinContent(2406,100);
   h->SetBinContent(2407,100);
   h->SetBinContent(2408,100);
   h->SetBinContent(2409,100);
   h->SetBinContent(2410,100);
   h->SetBinContent(2411,100);
   h->SetBinContent(2412,100);
   h->SetBinContent(2413,100);
   h->SetBinContent(2414,100);
   h->SetBinContent(2415,100);
   h->SetBinContent(2416,100);
   h->SetBinContent(2417,100);
   h->SetBinContent(2418,100);
   h->SetBinContent(2419,100);
   h->SetBinContent(2420,100);
   h->SetBinContent(2421,100);
   h->SetBinContent(2422,100);
   h->SetBinContent(2423,100);
   h->SetBinContent(2424,100);
   h->SetBinContent(2425,100);
   h->SetBinContent(2426,100);
   h->SetBinContent(2427,100);
   h->SetBinContent(2428,100);
   h->SetBinContent(2429,100);
   h->SetBinContent(2430,100);
   h->SetBinContent(2431,100);
   h->SetBinContent(2432,100);
   h->SetBinContent(2433,100);
   h->SetBinContent(2434,100);
   h->SetBinContent(2435,100);
   h->SetBinContent(2436,100);
   h->SetBinContent(2437,100);
   h->SetBinContent(2438,100);
   h->SetBinContent(2439,100);
   h->SetBinContent(2440,100);
   h->SetBinContent(2441,100);
   h->SetBinContent(2442,100);
   h->SetBinContent(2443,100);
   h->SetBinContent(2444,100);
   h->SetBinContent(2445,100);
   h->SetBinContent(2446,100);
   h->SetBinContent(2447,100);
   h->SetBinContent(2448,100);
   h->SetBinContent(2449,100);
   h->SetBinContent(2450,100);
   h->SetBinContent(2451,100);
   h->SetBinContent(2452,100);
   h->SetBinContent(2453,100);
   h->SetBinContent(2454,100);
   h->SetBinContent(2455,100);
   h->SetBinContent(2456,100);
   h->SetBinContent(2457,100);
   h->SetBinContent(2458,100);
   h->SetBinContent(2459,100);
   h->SetBinContent(2460,100);
   h->SetBinContent(2461,100);
   h->SetBinContent(2462,100);
   h->SetBinContent(2463,100);
   h->SetBinContent(2464,100);
   h->SetBinContent(2465,100);
   h->SetBinContent(2466,100);
   h->SetBinContent(2467,100);
   h->SetBinContent(2468,100);
   h->SetBinContent(2469,100);
   h->SetBinContent(2470,100);
   h->SetBinContent(2471,100);
   h->SetBinContent(2472,100);
   h->SetBinContent(2473,100);
   h->SetBinContent(2474,100);
   h->SetBinContent(2475,100);
   h->SetBinContent(2476,100);
   h->SetBinContent(2477,100);
   h->SetBinContent(2478,100);
   h->SetBinContent(2479,100);
   h->SetBinContent(2480,100);
   h->SetBinContent(2481,100);
   h->SetBinContent(2482,100);
   h->SetBinContent(2483,100);
   h->SetBinContent(2484,100);
   h->SetBinContent(2485,100);
   h->SetBinContent(2486,100);
   h->SetBinContent(2487,100);
   h->SetBinContent(2488,100);
   h->SetBinContent(2489,100);
   h->SetBinContent(2490,100);
   h->SetBinContent(2491,100);
   h->SetBinContent(2492,100);
   h->SetBinContent(2493,100);
   h->SetBinContent(2494,100);
   h->SetBinContent(2495,100);
   h->SetBinContent(2496,100);
   h->SetBinContent(2497,100);
   h->SetBinContent(2498,100);
   h->SetBinContent(2499,100);
   h->SetBinContent(2500,100);
   h->SetBinContent(2501,100);
   h->SetBinContent(2502,100);
   h->SetBinContent(2503,100);
   h->SetBinContent(2504,100);
   h->SetBinContent(2505,100);
   h->SetBinContent(2506,100);
   h->SetBinContent(2507,100);
   h->SetBinContent(2508,100);
   h->SetBinContent(2509,100);
   h->SetBinContent(2510,100);
   h->SetBinContent(2511,100);
   h->SetBinContent(2512,100);
   h->SetBinContent(2513,100);
   h->SetBinContent(2514,100);
   h->SetBinContent(2515,100);
   h->SetBinContent(2516,100);
   h->SetBinContent(2517,100);
   h->SetBinContent(2518,100);
   h->SetBinContent(2519,100);
   h->SetBinContent(2520,100);
   h->SetBinContent(2521,100);
   h->SetBinContent(2522,100);
   h->SetBinContent(2523,100);
   h->SetBinContent(2524,100);
   h->SetBinContent(2525,100);
   h->SetBinContent(2526,100);
   h->SetBinContent(2527,100);
   h->SetBinContent(2528,100);
   h->SetBinContent(2529,100);
   h->SetBinContent(2530,100);
   h->SetBinContent(2531,100);
   h->SetBinContent(2532,100);
   h->SetBinContent(2533,100);
   h->SetBinContent(2534,100);
   h->SetBinContent(2535,100);
   h->SetBinContent(2536,100);
   h->SetBinContent(2537,100);
   h->SetBinContent(2538,100);
   h->SetBinContent(2539,100);
   h->SetBinContent(2540,100);
   h->SetBinContent(2541,100);
   h->SetBinContent(2542,100);
   h->SetBinContent(2543,100);
   h->SetBinContent(2544,100);
   h->SetBinContent(2545,100);
   h->SetBinContent(2546,100);
   h->SetBinContent(2547,100);
   h->SetBinContent(2548,100);
   h->SetBinContent(2549,100);
   h->SetBinContent(2550,100);
   h->SetBinContent(2551,100);
   h->SetBinContent(2552,100);
   h->SetBinContent(2553,100);
   h->SetBinContent(2554,100);
   h->SetBinContent(2555,100);
   h->SetBinContent(2556,100);
   h->SetBinContent(2557,100);
   h->SetBinContent(2558,100);
   h->SetBinContent(2559,100);
   h->SetBinContent(2560,100);
   h->SetBinContent(2561,100);
   h->SetBinContent(2562,100);
   h->SetBinContent(2563,100);
   h->SetBinContent(2564,100);
   h->SetBinContent(2565,100);
   h->SetBinContent(2566,100);
   h->SetBinContent(2567,100);
   h->SetBinContent(2568,100);
   h->SetBinContent(2569,100);
   h->SetBinContent(2570,100);
   h->SetBinContent(2571,100);
   h->SetBinContent(2572,100);
   h->SetBinContent(2573,100);
   h->SetBinContent(2574,100);
   h->SetBinContent(2575,100);
   h->SetBinContent(2576,100);
   h->SetBinContent(2577,100);
   h->SetBinContent(2578,100);
   h->SetBinContent(2579,100);
   h->SetBinContent(2580,100);
   h->SetBinContent(2581,100);
   h->SetBinContent(2582,100);
   h->SetBinContent(2583,100);
   h->SetBinContent(2584,100);
   h->SetBinContent(2585,100);
   h->SetBinContent(2586,100);
   h->SetBinContent(2587,100);
   h->SetBinContent(2588,100);
   h->SetBinContent(2589,100);
   h->SetBinContent(2590,100);
   h->SetBinContent(2591,100);
   h->SetBinContent(2592,100);
   h->SetBinContent(2593,100);
   h->SetBinContent(2594,100);
   h->SetBinContent(2595,100);
   h->SetBinContent(2596,100);
   h->SetBinContent(2597,100);
   h->SetBinContent(2598,100);
   h->SetBinContent(2599,100);
   h->SetBinContent(2600,100);
   h->SetBinContent(2601,100);
   h->SetBinContent(2602,100);
   h->SetBinContent(2603,100);
   h->SetBinContent(2604,100);
   h->SetBinContent(2605,100);
   h->SetBinContent(2606,100);
   h->SetBinContent(2607,100);
   h->SetBinContent(2608,100);
   h->SetBinContent(2609,100);
   h->SetBinContent(2610,100);
   h->SetBinContent(2611,100);
   h->SetBinContent(2612,100);
   h->SetBinContent(2613,100);
   h->SetBinContent(2614,100);
   h->SetBinContent(2615,100);
   h->SetBinContent(2616,100);
   h->SetBinContent(2617,100);
   h->SetBinContent(2618,100);
   h->SetBinContent(2619,100);
   h->SetBinContent(2620,100);
   h->SetBinContent(2621,100);
   h->SetBinContent(2622,100);
   h->SetBinContent(2623,100);
   h->SetBinContent(2624,100);
   h->SetBinContent(2625,100);
   h->SetBinContent(2626,100);
   h->SetBinContent(2627,100);
   h->SetBinContent(2628,100);
   h->SetBinContent(2629,100);
   h->SetBinContent(2630,100);
   h->SetBinContent(2631,100);
   h->SetBinContent(2632,100);
   h->SetBinContent(2633,100);
   h->SetBinContent(2634,100);
   h->SetBinContent(2635,100);
   h->SetBinContent(2636,100);
   h->SetBinContent(2637,100);
   h->SetBinContent(2638,100);
   h->SetBinContent(2639,100);
   h->SetBinContent(2640,100);
   h->SetBinContent(2641,100);
   h->SetBinContent(2642,100);
   h->SetBinContent(2643,100);
   h->SetBinContent(2644,100);
   h->SetBinContent(2645,100);
   h->SetBinContent(2646,100);
   h->SetBinContent(2647,100);
   h->SetBinContent(2648,100);
   h->SetBinContent(2649,100);
   h->SetBinContent(2650,100);
   h->SetBinContent(2651,100);
   h->SetBinContent(2652,100);
   h->SetBinContent(2653,100);
   h->SetBinContent(2654,100);
   h->SetBinContent(2655,100);
   h->SetBinContent(2656,100);
   h->SetBinContent(2657,100);
   h->SetBinContent(2658,100);
   h->SetBinContent(2659,100);
   h->SetBinContent(2660,100);
   h->SetBinContent(2661,100);
   h->SetBinContent(2662,100);
   h->SetBinContent(2663,100);
   h->SetBinContent(2664,100);
   h->SetBinContent(2665,100);
   h->SetBinContent(2666,100);
   h->SetBinContent(2667,100);
   h->SetBinContent(2668,100);
   h->SetBinContent(2669,100);
   h->SetBinContent(2670,100);
   h->SetBinContent(2671,100);
   h->SetBinContent(2672,100);
   h->SetBinContent(2673,100);
   h->SetBinContent(2674,100);
   h->SetBinContent(2675,100);
   h->SetBinContent(2676,100);
   h->SetBinContent(2677,100);
   h->SetBinContent(2678,100);
   h->SetBinContent(2679,100);
   h->SetBinContent(2680,100);
   h->SetBinContent(2681,100);
   h->SetBinContent(2682,100);
   h->SetBinContent(2683,100);
   h->SetBinContent(2684,100);
   h->SetBinContent(2685,100);
   h->SetBinContent(2686,100);
   h->SetBinContent(2687,100);
   h->SetBinContent(2688,100);
   h->SetBinContent(2689,100);
   h->SetBinContent(2690,100);
   h->SetBinContent(2691,100);
   h->SetBinContent(2692,100);
   h->SetBinContent(2693,100);
   h->SetBinContent(2694,100);
   h->SetBinContent(2695,100);
   h->SetBinContent(2696,100);
   h->SetBinContent(2697,100);
   h->SetBinContent(2698,100);
   h->SetBinContent(2699,100);
   h->SetBinContent(2700,100);
   h->SetBinContent(2701,100);
   h->SetBinContent(2702,100);
   h->SetBinContent(2703,100);
   h->SetBinContent(2704,100);
   h->SetBinContent(2705,100);
   h->SetBinContent(2706,100);
   h->SetBinContent(2707,100);
   h->SetBinContent(2708,100);
   h->SetBinContent(2709,100);
   h->SetBinContent(2710,100);
   h->SetBinContent(2711,100);
   h->SetBinContent(2712,100);
   h->SetBinContent(2713,100);
   h->SetBinContent(2714,100);
   h->SetBinContent(2715,100);
   h->SetBinContent(2716,100);
   h->SetBinContent(2717,100);
   h->SetBinContent(2718,100);
   h->SetBinContent(2719,100);
   h->SetBinContent(2720,100);
   h->SetBinContent(2721,100);
   h->SetBinContent(2722,100);
   h->SetBinContent(2723,100);
   h->SetBinContent(2724,100);
   h->SetBinContent(2725,100);
   h->SetBinContent(2726,100);
   h->SetBinContent(2727,100);
   h->SetBinContent(2728,100);
   h->SetBinContent(2729,100);
   h->SetBinContent(2730,100);
   h->SetBinContent(2731,100);
   h->SetBinContent(2732,100);
   h->SetBinContent(2733,100);
   h->SetBinContent(2734,100);
   h->SetBinContent(2735,100);
   h->SetBinContent(2736,100);
   h->SetBinContent(2737,100);
   h->SetBinContent(2738,100);
   h->SetBinContent(2739,100);
   h->SetBinContent(2740,100);
   h->SetBinContent(2741,100);
   h->SetBinContent(2742,100);
   h->SetBinContent(2743,100);
   h->SetBinContent(2744,100);
   h->SetBinContent(2745,100);
   h->SetBinContent(2746,100);
   h->SetBinContent(2747,100);
   h->SetBinContent(2748,100);
   h->SetBinContent(2749,100);
   h->SetBinContent(2750,100);
   h->SetBinContent(2751,100);
   h->SetBinContent(2752,100);
   h->SetBinContent(2753,100);
   h->SetBinContent(2754,100);
   h->SetBinContent(2755,100);
   h->SetBinContent(2756,100);
   h->SetBinContent(2757,100);
   h->SetBinContent(2758,100);
   h->SetBinContent(2759,100);
   h->SetBinContent(2760,100);
   h->SetBinContent(2761,100);
   h->SetBinContent(2762,100);
   h->SetBinContent(2763,100);
   h->SetBinContent(2764,100);
   h->SetBinContent(2765,100);
   h->SetBinContent(2766,100);
   h->SetBinContent(2767,100);
   h->SetBinContent(2768,100);
   h->SetBinContent(2769,100);
   h->SetBinContent(2770,100);
   h->SetBinContent(2771,100);
   h->SetBinContent(2772,100);
   h->SetBinContent(2773,100);
   h->SetBinContent(2774,100);
   h->SetBinContent(2775,100);
   h->SetBinContent(2776,100);
   h->SetBinContent(2777,100);
   h->SetBinContent(2778,100);
   h->SetBinContent(2779,100);
   h->SetBinContent(2780,100);
   h->SetBinContent(2781,100);
   h->SetBinContent(2782,100);
   h->SetBinContent(2783,100);
   h->SetBinContent(2784,100);
   h->SetBinContent(2785,100);
   h->SetBinContent(2786,100);
   h->SetBinContent(2787,100);
   h->SetBinContent(2788,100);
   h->SetBinContent(2789,100);
   h->SetBinContent(2790,100);
   h->SetBinContent(2791,100);
   h->SetBinContent(2792,100);
   h->SetBinContent(2793,100);
   h->SetBinContent(2794,100);
   h->SetBinContent(2795,100);
   h->SetBinContent(2796,100);
   h->SetBinContent(2797,100);
   h->SetBinContent(2798,100);
   h->SetBinContent(2799,100);
   h->SetBinContent(2800,100);
   h->SetBinContent(2801,100);
   h->SetBinContent(2802,100);
   h->SetBinContent(2803,100);
   h->SetBinContent(2804,100);
   h->SetBinContent(2805,100);
   h->SetBinContent(2806,100);
   h->SetBinContent(2807,100);
   h->SetBinContent(2808,100);
   h->SetBinContent(2809,100);
   h->SetBinContent(2810,100);
   h->SetBinContent(2811,100);
   h->SetBinContent(2812,100);
   h->SetBinContent(2813,100);
   h->SetBinContent(2814,100);
   h->SetBinContent(2815,100);
   h->SetBinContent(2816,100);
   h->SetBinContent(2817,100);
   h->SetBinContent(2818,100);
   h->SetBinContent(2819,100);
   h->SetBinContent(2820,100);
   h->SetBinContent(2821,100);
   h->SetBinContent(2822,100);
   h->SetBinContent(2823,100);
   h->SetBinContent(2824,100);
   h->SetBinContent(2825,100);
   h->SetBinContent(2826,100);
   h->SetBinContent(2827,100);
   h->SetBinContent(2828,100);
   h->SetBinContent(2829,100);
   h->SetBinContent(2830,100);
   h->SetBinContent(2831,100);
   h->SetBinContent(2832,100);
   h->SetBinContent(2833,100);
   h->SetBinContent(2834,100);
   h->SetBinContent(2835,100);
   h->SetBinContent(2836,100);
   h->SetBinContent(2837,100);
   h->SetBinContent(2838,100);
   h->SetBinContent(2839,100);
   h->SetBinContent(2840,100);
   h->SetBinContent(2841,100);
   h->SetBinContent(2842,100);
   h->SetBinContent(2843,100);
   h->SetBinContent(2844,100);
   h->SetBinContent(2845,100);
   h->SetBinContent(2846,100);
   h->SetBinContent(2847,100);
   h->SetBinContent(2848,100);
   h->SetBinContent(2849,100);
   h->SetBinContent(2850,100);
   h->SetBinContent(2851,100);
   h->SetBinContent(2852,100);
   h->SetBinContent(2853,100);
   h->SetBinContent(2854,100);
   h->SetBinContent(2855,100);
   h->SetBinContent(2856,100);
   h->SetBinContent(2857,100);
   h->SetBinContent(2858,100);
   h->SetBinContent(2859,100);
   h->SetBinContent(2860,100);
   h->SetBinContent(2861,100);
   h->SetBinContent(2862,100);
   h->SetBinContent(2863,100);
   h->SetBinContent(2864,100);
   h->SetBinContent(2865,100);
   h->SetBinContent(2866,100);
   h->SetBinContent(2867,100);
   h->SetBinContent(2868,100);
   h->SetBinContent(2869,100);
   h->SetBinContent(2870,100);
   h->SetBinContent(2871,100);
   h->SetBinContent(2872,100);
   h->SetBinContent(2873,100);
   h->SetBinContent(2874,100);
   h->SetBinContent(2875,100);
   h->SetBinContent(2876,100);
   h->SetBinContent(2877,100);
   h->SetBinContent(2878,100);
   h->SetBinContent(2879,100);
   h->SetBinContent(2880,100);
   h->SetBinContent(2881,100);
   h->SetBinContent(2882,100);
   h->SetBinContent(2883,100);
   h->SetBinContent(2884,100);
   h->SetBinContent(2885,100);
   h->SetBinContent(2886,100);
   h->SetBinContent(2887,100);
   h->SetBinContent(2888,100);
   h->SetBinContent(2889,100);
   h->SetBinContent(2890,100);
   h->SetBinContent(2891,100);
   h->SetBinContent(2892,100);
   h->SetBinContent(2893,100);
   h->SetBinContent(2894,100);
   h->SetBinContent(2895,100);
   h->SetBinContent(2896,100);
   h->SetBinContent(2897,100);
   h->SetBinContent(2898,100);
   h->SetBinContent(2899,100);
   h->SetBinContent(2900,100);
   h->SetBinContent(2901,100);
   h->SetBinContent(2902,100);
   h->SetBinContent(2903,100);
   h->SetBinContent(2904,100);
   h->SetBinContent(2905,100);
   h->SetBinContent(2906,100);
   h->SetBinContent(2907,100);
   h->SetBinContent(2908,100);
   h->SetBinContent(2909,100);
   h->SetBinContent(2910,100);
   h->SetBinContent(2911,100);
   h->SetBinContent(2912,100);
   h->SetBinContent(2913,100);
   h->SetBinContent(2914,100);
   h->SetBinContent(2915,100);
   h->SetBinContent(2916,100);
   h->SetBinContent(2917,100);
   h->SetBinContent(2918,100);
   h->SetBinContent(2919,100);
   h->SetBinContent(2920,100);
   h->SetBinContent(2921,100);
   h->SetBinContent(2922,100);
   h->SetBinContent(2923,100);
   h->SetBinContent(2924,100);
   h->SetBinContent(2925,100);
   h->SetBinContent(2926,100);
   h->SetBinContent(2927,100);
   h->SetBinContent(2928,100);
   h->SetBinContent(2929,100);
   h->SetBinContent(2930,100);
   h->SetBinContent(2931,100);
   h->SetBinContent(2932,100);
   h->SetBinContent(2933,100);
   h->SetBinContent(2934,100);
   h->SetBinContent(2935,100);
   h->SetBinContent(2936,100);
   h->SetBinContent(2937,100);
   h->SetBinContent(2938,100);
   h->SetBinContent(2939,100);
   h->SetBinContent(2940,100);
   h->SetBinContent(2941,100);
   h->SetBinContent(2942,100);
   h->SetBinContent(2943,100);
   h->SetBinContent(2944,100);
   h->SetBinContent(2945,100);
   h->SetBinContent(2946,100);
   h->SetBinContent(2947,100);
   h->SetBinContent(2948,100);
   h->SetBinContent(2949,100);
   h->SetBinContent(2950,100);
   h->SetBinContent(2951,100);
   h->SetBinContent(2952,100);
   h->SetBinContent(2953,100);
   h->SetBinContent(2954,100);
   h->SetBinContent(2955,100);
   h->SetBinContent(2956,100);
   h->SetBinContent(2957,100);
   h->SetBinContent(2958,100);
   h->SetBinContent(2959,100);
   h->SetBinContent(2960,100);
   h->SetBinContent(2961,100);
   h->SetBinContent(2962,100);
   h->SetBinContent(2963,100);
   h->SetBinContent(2964,100);
   h->SetBinContent(2965,100);
   h->SetBinContent(2966,100);
   h->SetBinContent(2967,100);
   h->SetBinContent(2968,100);
   h->SetBinContent(2969,100);
   h->SetBinContent(2970,100);
   h->SetBinContent(2971,100);
   h->SetBinContent(2972,100);
   h->SetBinContent(2973,100);
   h->SetBinContent(2974,100);
   h->SetBinContent(2975,100);
   h->SetBinContent(2976,100);
   h->SetBinContent(2977,100);
   h->SetBinContent(2978,100);
   h->SetBinContent(2979,100);
   h->SetBinContent(2980,100);
   h->SetBinContent(2981,100);
   h->SetBinContent(2982,100);
   h->SetBinContent(2983,100);
   h->SetBinContent(2984,100);
   h->SetBinContent(2985,100);
   h->SetBinContent(2986,100);
   h->SetBinContent(2987,100);
   h->SetBinContent(2988,100);
   h->SetBinContent(2989,100);
   h->SetBinContent(2990,100);
   h->SetBinContent(2991,100);
   h->SetBinContent(2992,100);
   h->SetBinContent(2993,100);
   h->SetBinContent(2994,100);
   h->SetBinContent(2995,100);
   h->SetBinContent(2996,100);
   h->SetBinContent(2997,100);
   h->SetBinContent(2998,100);
   h->SetBinContent(2999,100);
   h->SetBinContent(3000,100);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.02);
   h->SetEntries(3000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(1,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,3,0.00110059);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,7.5,0.00046234);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,19,0.00020256);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,37,0.00011083);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,54.5,6.976e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.750_sys1 = new TH1F("Graph_B2_PbPb10_pToA=0.750_sys1","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetMaximum(0.006484611);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.750_sys1->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.750_sys1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,0,0.00019398);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,0,4.117e-05);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,0,1.225e-05);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,0,7.9e-06);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,0,4.35e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.7502 = new TH1F("Graph_B2_PbPb10_pToA=0.7502","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.7502->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.7502->SetMaximum(0.005480799);
   Graph_B2_PbPb10_pToA=0.7502->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.7502->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.7502->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.7502);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750_sys");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0.1345161,0.001805432);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0.2289474,0.001365899);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0.3,0.00139078);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0.4,0.001299496);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0.5202128,0.001227568);
   
   TH1F *Graph_B2_pToA=0.750_sys3 = new TH1F("Graph_B2_pToA=0.750_sys3","p_{T}/A = 0.750 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.750_sys3->SetMinimum(0);
   Graph_B2_pToA=0.750_sys3->SetMaximum(0.01576784);
   Graph_B2_pToA=0.750_sys3->SetDirectory(0);
   Graph_B2_pToA=0.750_sys3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.750_sys3->SetLineColor(ci);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.750_sys3);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0,0.0005042418);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0,0.0003745772);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0,0.0003789578);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0,0.0004422433);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0,0.000362355);
   
   TH1F *Graph_B2_pToA=0.7504 = new TH1F("Graph_B2_pToA=0.7504","p_{T}/A = 0.750 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.7504->SetMinimum(0);
   Graph_B2_pToA=0.7504->SetMaximum(0.01433653);
   Graph_B2_pToA=0.7504->SetDirectory(0);
   Graph_B2_pToA=0.7504->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.7504->SetLineColor(ci);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.7504->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.7504->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.7504->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.7504);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.17,0.24,0.36,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.038);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_pToA=0.750_sys","d+#bar{d}, pp, #sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.750_sys","d, Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(2.2);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.66,0.8,0.9,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.73,0.86,0.8,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("0.7 < #it{p}_{T}/#it{A} < 0.8 GeV/#it{c}");
   pt->Draw();
   c1_n5_1->Modified();
   c1_n5->cd();
   c1_n5->Modified();
   c1_n5->cd();
   c1_n5->SetSelected(c1_n5);
   c1_n5->ToggleToolBar();
}


==> figures/antideuteronOverDeuteron.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 24 11:12:48 2018) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,1050,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pd0
   TPad *pd0 = new TPad("pd0", "pd0",0.05,0.519,0.3725,0.98);
   pd0->Draw();
   pd0->cd();
   pd0->Range(-0.425,0.1910615,3.2,1.978771);
   pd0->SetFillColor(0);
   pd0->SetBorderMode(0);
   pd0->SetBorderSize(0);
   pd0->SetTickx(1);
   pd0->SetTicky(1);
   pd0->SetLeftMargin(0.2);
   pd0->SetRightMargin(0);
   pd0->SetBottomMargin(0.005);
   pd0->SetFrameBorderMode(0);
   pd0->SetFrameBorderMode(0);
   
   TH1F *h_0 = new TH1F("h_0","V0M 40-100%",1000,0,50);
   h_0->SetMinimum(0.2);
   h_0->SetMaximum(1.8);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h_0->SetLineColor(ci);
   h_0->GetXaxis()->SetRange(7,64);
   h_0->GetXaxis()->CenterTitle(true);
   h_0->GetXaxis()->SetLabelFont(42);
   h_0->GetXaxis()->SetLabelOffset(0.01);
   h_0->GetXaxis()->SetLabelSize(0.07);
   h_0->GetXaxis()->SetTitleSize(0.09);
   h_0->GetXaxis()->SetTickLength(0.045);
   h_0->GetXaxis()->SetTitleFont(42);
   h_0->GetYaxis()->SetTitle("#bar{d}/d");
   h_0->GetYaxis()->CenterTitle(true);
   h_0->GetYaxis()->SetNdivisions(505);
   h_0->GetYaxis()->SetLabelFont(42);
   h_0->GetYaxis()->SetLabelSize(0.07);
   h_0->GetYaxis()->SetTitleSize(0.09);
   h_0->GetYaxis()->SetTitleFont(42);
   h_0->GetZaxis()->SetLabelFont(42);
   h_0->GetZaxis()->SetLabelSize(0.035);
   h_0->GetZaxis()->SetTitleSize(0.035);
   h_0->GetZaxis()->SetTitleFont(42);
   h_0->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.7,1.213007);
   gre->SetPointError(0,0.1,0.2084062);
   gre->SetPoint(1,0.9,0.88797);
   gre->SetPointError(1,0.1,0.1394851);
   gre->SetPoint(2,1.1,0.8594366);
   gre->SetPointError(2,0.1,0.1054733);
   gre->SetPoint(3,1.3,0.925655);
   gre->SetPointError(3,0.1,0.1069407);
   gre->SetPoint(4,1.5,0.9789901);
   gre->SetPointError(4,0.1,0.1152194);
   gre->SetPoint(5,1.7,0.8956913);
   gre->SetPointError(5,0.1,0.1193194);
   gre->SetPoint(6,1.9,0.8216795);
   gre->SetPointError(6,0.1,0.1239187);
   gre->SetPoint(7,2.1,1.165536);
   gre->SetPointError(7,0.1,0.1959688);
   gre->SetPoint(8,2.4,0.9331504);
   gre->SetPointError(8,0.2,0.1743827);
   gre->SetPoint(9,2.8,1.181395);
   gre->SetPointError(9,0.2,0.4402738);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","V0M 0-5%",100,0.36,3.24);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(2);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph1->GetYaxis()->CenterTitle(true);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.7,1.213007);
   gre->SetPointError(0,0,0.1261586);
   gre->SetPoint(1,0.9,0.88797);
   gre->SetPointError(1,0,0.0755516);
   gre->SetPoint(2,1.1,0.8594366);
   gre->SetPointError(2,0,0.06503804);
   gre->SetPoint(3,1.3,0.925655);
   gre->SetPointError(3,0,0.0673163);
   gre->SetPoint(4,1.5,0.9789901);
   gre->SetPointError(4,0,0.07417107);
   gre->SetPoint(5,1.7,0.8956913);
   gre->SetPointError(5,0,0.07888003);
   gre->SetPoint(6,1.9,0.8216795);
   gre->SetPointError(6,0,0.08117089);
   gre->SetPoint(7,2.1,1.165536);
   gre->SetPointError(7,0,0.1463575);
   gre->SetPoint(8,2.4,0.9331504);
   gre->SetPointError(8,0,0.1497848);
   gre->SetPoint(9,2.8,1.181395);
   gre->SetPointError(9,0,0.3181133);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","V0M 0-5%",100,0.49,3.01);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(2);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph2->GetYaxis()->CenterTitle(true);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd0->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd1
   pd1 = new TPad("pd1", "pd1",0.3725,0.519,0.63225,0.98);
   pd1->Draw();
   pd1->cd();
   pd1->Range(0.3,0.1910615,3.253157,1.978771);
   pd1->SetFillColor(0);
   pd1->SetBorderMode(0);
   pd1->SetBorderSize(0);
   pd1->SetTickx(1);
   pd1->SetTicky(1);
   pd1->SetLeftMargin(0);
   pd1->SetRightMargin(0.018);
   pd1->SetBottomMargin(0.005);
   pd1->SetFrameBorderMode(0);
   pd1->SetFrameBorderMode(0);
   
   TH1F *h_1 = new TH1F("h_1","V0M 0-100%",1000,0,50);
   h_1->SetMinimum(0.2);
   h_1->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_1->SetLineColor(ci);
   h_1->GetXaxis()->SetRange(7,64);
   h_1->GetXaxis()->CenterTitle(true);
   h_1->GetXaxis()->SetLabelFont(42);
   h_1->GetXaxis()->SetLabelOffset(0.01);
   h_1->GetXaxis()->SetLabelSize(0.07);
   h_1->GetXaxis()->SetTitleSize(0.09);
   h_1->GetXaxis()->SetTickLength(0.045);
   h_1->GetXaxis()->SetTitleFont(42);
   h_1->GetYaxis()->SetTitle("#bar{d}/d");
   h_1->GetYaxis()->CenterTitle(true);
   h_1->GetYaxis()->SetNdivisions(505);
   h_1->GetYaxis()->SetLabelFont(42);
   h_1->GetYaxis()->SetLabelSize(0.07);
   h_1->GetYaxis()->SetTitleSize(0.09);
   h_1->GetYaxis()->SetTitleFont(42);
   h_1->GetZaxis()->SetLabelFont(42);
   h_1->GetZaxis()->SetLabelSize(0.035);
   h_1->GetZaxis()->SetTitleSize(0.035);
   h_1->GetZaxis()->SetTitleFont(42);
   h_1->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.03643);
   gre->SetPointError(0,0.1,0.1855268);
   gre->SetPoint(1,0.9,1.185903);
   gre->SetPointError(1,0.1,0.1836834);
   gre->SetPoint(2,1.1,0.9722413);
   gre->SetPointError(2,0.1,0.1135343);
   gre->SetPoint(3,1.3,1.009474);
   gre->SetPointError(3,0.1,0.133328);
   gre->SetPoint(4,1.5,0.9057833);
   gre->SetPointError(4,0.1,0.1219033);
   gre->SetPoint(5,1.7,1.238442);
   gre->SetPointError(5,0.1,0.1903459);
   gre->SetPoint(6,1.9,1.062284);
   gre->SetPointError(6,0.1,0.1976773);
   gre->SetPoint(7,2.1,1.0487);
   gre->SetPointError(7,0.1,0.2171885);
   gre->SetPoint(8,2.4,0.8319696);
   gre->SetPointError(8,0.2,0.1786251);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","V0M 5-10%",100,0.4,2.8);
   Graph_Graph3->SetMinimum(0);
   Graph_Graph3->SetMaximum(2);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph3->GetYaxis()->CenterTitle(true);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.03643);
   gre->SetPointError(0,0,0.1226812);
   gre->SetPoint(1,0.9,1.185903);
   gre->SetPointError(1,0,0.1179504);
   gre->SetPoint(2,1.1,0.9722413);
   gre->SetPointError(2,0,0.08099079);
   gre->SetPoint(3,1.3,1.009474);
   gre->SetPointError(3,0,0.08718287);
   gre->SetPoint(4,1.5,0.9057833);
   gre->SetPointError(4,0,0.08409978);
   gre->SetPoint(5,1.7,1.238442);
   gre->SetPointError(5,0,0.136607);
   gre->SetPoint(6,1.9,1.062284);
   gre->SetPointError(6,0,0.1368701);
   gre->SetPoint(7,2.1,1.0487);
   gre->SetPointError(7,0,0.1897177);
   gre->SetPoint(8,2.4,0.8319696);
   gre->SetPointError(8,0,0.1763098);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","V0M 5-10%",100,0.53,2.57);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(2);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph4->GetYaxis()->CenterTitle(true);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd3
   pd3 = new TPad("pd3", "pd3",0.05,0.02,0.3725,0.524);
   pd3->Draw();
   pd3->cd();
   pd3->Range(-0.425,-0.2,3.2,1.8);
   pd3->SetFillColor(0);
   pd3->SetBorderMode(0);
   pd3->SetBorderSize(0);
   pd3->SetTickx(1);
   pd3->SetTicky(1);
   pd3->SetLeftMargin(0.2);
   pd3->SetRightMargin(0);
   pd3->SetTopMargin(0);
   pd3->SetBottomMargin(0.2);
   pd3->SetFrameBorderMode(0);
   pd3->SetFrameBorderMode(0);
   
   TH1F *h_3 = new TH1F("h_3","V0M 10-20%",1000,0,50);
   h_3->SetMinimum(0.2);
   h_3->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_3->SetLineColor(ci);
   h_3->GetXaxis()->SetRange(7,64);
   h_3->GetXaxis()->CenterTitle(true);
   h_3->GetXaxis()->SetLabelFont(42);
   h_3->GetXaxis()->SetLabelOffset(0.01);
   h_3->GetXaxis()->SetLabelSize(0.07);
   h_3->GetXaxis()->SetTitleSize(0.09);
   h_3->GetXaxis()->SetTitleFont(42);
   h_3->GetYaxis()->SetTitle("#bar{d}/d");
   h_3->GetYaxis()->CenterTitle(true);
   h_3->GetYaxis()->SetNdivisions(505);
   h_3->GetYaxis()->SetLabelFont(42);
   h_3->GetYaxis()->SetLabelSize(0.07);
   h_3->GetYaxis()->SetTitleSize(0.09);
   h_3->GetYaxis()->SetTitleFont(42);
   h_3->GetZaxis()->SetLabelFont(42);
   h_3->GetZaxis()->SetLabelSize(0.035);
   h_3->GetZaxis()->SetTitleSize(0.035);
   h_3->GetZaxis()->SetTitleFont(42);
   h_3->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.7,1.058367);
   gre->SetPointError(0,0.1,0.1872575);
   gre->SetPoint(1,0.9,0.8901751);
   gre->SetPointError(1,0.1,0.1381578);
   gre->SetPoint(2,1.1,0.9679738);
   gre->SetPointError(2,0.1,0.1182742);
   gre->SetPoint(3,1.3,0.7975352);
   gre->SetPointError(3,0.1,0.09064186);
   gre->SetPoint(4,1.5,0.9757007);
   gre->SetPointError(4,0.1,0.1326663);
   gre->SetPoint(5,1.7,0.9121575);
   gre->SetPointError(5,0.1,0.1342173);
   gre->SetPoint(6,1.9,0.8999527);
   gre->SetPointError(6,0.1,0.1528919);
   gre->SetPoint(7,2.1,1.165176);
   gre->SetPointError(7,0.1,0.218315);
   gre->SetPoint(8,2.4,0.897631);
   gre->SetPointError(8,0.2,0.1927227);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","V0M 10-20%",100,0.4,2.8);
   Graph_Graph5->SetMinimum(0);
   Graph_Graph5->SetMaximum(2);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph5->GetYaxis()->CenterTitle(true);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.7,1.058367);
   gre->SetPointError(0,0,0.09624684);
   gre->SetPoint(1,0.9,0.8901751);
   gre->SetPointError(1,0,0.06833589);
   gre->SetPoint(2,1.1,0.9679738);
   gre->SetPointError(2,0,0.06793688);
   gre->SetPoint(3,1.3,0.7975352);
   gre->SetPointError(3,0,0.05611147);
   gre->SetPoint(4,1.5,0.9757007);
   gre->SetPointError(4,0,0.07384263);
   gre->SetPoint(5,1.7,0.9121575);
   gre->SetPointError(5,0,0.08200543);
   gre->SetPoint(6,1.9,0.8999527);
   gre->SetPointError(6,0,0.09673653);
   gre->SetPoint(7,2.1,1.165176);
   gre->SetPointError(7,0,0.1672545);
   gre->SetPoint(8,2.4,0.897631);
   gre->SetPointError(8,0,0.2798862);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","V0M 10-20%",100,0.53,2.57);
   Graph_Graph6->SetMinimum(0);
   Graph_Graph6->SetMaximum(2);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph6->GetYaxis()->CenterTitle(true);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd4
   pd4 = new TPad("pd4", "pd4",0.3725,0.02,0.6275,0.524);
   pd4->Draw();
   pd4->cd();
   pd4->Range(0.3,-0.2,3.2,1.8);
   pd4->SetFillColor(0);
   pd4->SetBorderMode(0);
   pd4->SetBorderSize(0);
   pd4->SetTickx(1);
   pd4->SetTicky(1);
   pd4->SetLeftMargin(0);
   pd4->SetRightMargin(0);
   pd4->SetTopMargin(0);
   pd4->SetBottomMargin(0.2);
   pd4->SetFrameBorderMode(0);
   pd4->SetFrameBorderMode(0);
   
   TH1F *h_4 = new TH1F("h_4","V0M 5-10%",1000,0,50);
   h_4->SetMinimum(0.2);
   h_4->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_4->SetLineColor(ci);
   h_4->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_4->GetXaxis()->SetRange(7,64);
   h_4->GetXaxis()->CenterTitle(true);
   h_4->GetXaxis()->SetLabelFont(42);
   h_4->GetXaxis()->SetLabelOffset(0.001);
   h_4->GetXaxis()->SetLabelSize(0.08);
   h_4->GetXaxis()->SetTitleSize(0.1);
   h_4->GetXaxis()->SetTitleOffset(0.9);
   h_4->GetXaxis()->SetTitleFont(42);
   h_4->GetYaxis()->SetTitle("#bar{d}/d");
   h_4->GetYaxis()->CenterTitle(true);
   h_4->GetYaxis()->SetNdivisions(505);
   h_4->GetYaxis()->SetLabelFont(42);
   h_4->GetYaxis()->SetLabelSize(0.07);
   h_4->GetYaxis()->SetTitleSize(0.09);
   h_4->GetYaxis()->SetTickLength(0.04);
   h_4->GetYaxis()->SetTitleFont(42);
   h_4->GetZaxis()->SetLabelFont(42);
   h_4->GetZaxis()->SetLabelSize(0.035);
   h_4->GetZaxis()->SetTitleSize(0.035);
   h_4->GetZaxis()->SetTitleFont(42);
   h_4->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.137811);
   gre->SetPointError(0,0.1,0.2001003);
   gre->SetPoint(1,0.9,1.049019);
   gre->SetPointError(1,0.1,0.163554);
   gre->SetPoint(2,1.1,0.8378086);
   gre->SetPointError(2,0.1,0.09761136);
   gre->SetPoint(3,1.3,0.9962277);
   gre->SetPointError(3,0.1,0.1110175);
   gre->SetPoint(4,1.5,0.9688395);
   gre->SetPointError(4,0.1,0.1089366);
   gre->SetPoint(5,1.7,0.998373);
   gre->SetPointError(5,0.1,0.1390633);
   gre->SetPoint(6,1.9,0.9768988);
   gre->SetPointError(6,0.1,0.1553535);
   gre->SetPoint(7,2.1,1.033222);
   gre->SetPointError(7,0.1,0.2018025);
   gre->SetPoint(8,2.4,0.9116651);
   gre->SetPointError(8,0.2,0.180575);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","V0M 20-40%",100,0.4,2.8);
   Graph_Graph7->SetMinimum(0);
   Graph_Graph7->SetMaximum(2);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph7->GetYaxis()->CenterTitle(true);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.137811);
   gre->SetPointError(0,0,0.08787347);
   gre->SetPoint(1,0.9,1.049019);
   gre->SetPointError(1,0,0.06970618);
   gre->SetPoint(2,1.1,0.8378086);
   gre->SetPointError(2,0,0.05133346);
   gre->SetPoint(3,1.3,0.9962277);
   gre->SetPointError(3,0,0.06338486);
   gre->SetPoint(4,1.5,0.9688395);
   gre->SetPointError(4,0,0.0669866);
   gre->SetPoint(5,1.7,0.998373);
   gre->SetPointError(5,0,0.08372038);
   gre->SetPoint(6,1.9,0.9768988);
   gre->SetPointError(6,0,0.09155795);
   gre->SetPoint(7,2.1,1.033222);
   gre->SetPointError(7,0,0.1511687);
   gre->SetPoint(8,2.4,0.9116651);
   gre->SetPointError(8,0,0.1763551);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","V0M 20-40%",100,0.53,2.57);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(2);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph8->GetYaxis()->CenterTitle(true);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd5
   pd5 = new TPad("pd5", "pd5",0.6275,0.02,0.905,0.524);
   pd5->Draw();
   pd5->cd();
   pd5->Range(0.3,-0.2,3.522222,1.8);
   pd5->SetFillColor(0);
   pd5->SetBorderMode(0);
   pd5->SetBorderSize(0);
   pd5->SetTickx(1);
   pd5->SetTicky(1);
   pd5->SetLeftMargin(0);
   pd5->SetTopMargin(0);
   pd5->SetBottomMargin(0.2);
   pd5->SetFrameBorderMode(0);
   pd5->SetFrameBorderMode(0);
   
   TH1F *h_5 = new TH1F("h_5","V0M 0-5%",1000,0,50);
   h_5->SetMinimum(0.2);
   h_5->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_5->SetLineColor(ci);
   h_5->GetXaxis()->SetRange(7,64);
   h_5->GetXaxis()->CenterTitle(true);
   h_5->GetXaxis()->SetLabelFont(42);
   h_5->GetXaxis()->SetLabelOffset(0.01);
   h_5->GetXaxis()->SetLabelSize(0.07);
   h_5->GetXaxis()->SetTitleSize(0.09);
   h_5->GetXaxis()->SetTitleFont(42);
   h_5->GetYaxis()->SetTitle("#bar{d}/d");
   h_5->GetYaxis()->CenterTitle(true);
   h_5->GetYaxis()->SetNdivisions(505);
   h_5->GetYaxis()->SetLabelFont(42);
   h_5->GetYaxis()->SetLabelSize(0.07);
   h_5->GetYaxis()->SetTitleSize(0.09);
   h_5->GetYaxis()->SetTitleFont(42);
   h_5->GetZaxis()->SetLabelFont(42);
   h_5->GetZaxis()->SetLabelSize(0.035);
   h_5->GetZaxis()->SetTitleSize(0.035);
   h_5->GetZaxis()->SetTitleFont(42);
   h_5->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,0.8885013);
   gre->SetPointError(0,0.1,0.1884717);
   gre->SetPoint(1,0.9,0.8906674);
   gre->SetPointError(1,0.1,0.154027);
   gre->SetPoint(2,1.1,0.9129105);
   gre->SetPointError(2,0.1,0.1169003);
   gre->SetPoint(3,1.3,1.005255);
   gre->SetPointError(3,0.1,0.1124703);
   gre->SetPoint(4,1.5,0.8918951);
   gre->SetPointError(4,0.1,0.1040675);
   gre->SetPoint(5,1.7,0.9979285);
   gre->SetPointError(5,0.1,0.1567405);
   gre->SetPoint(6,1.9,0.796816);
   gre->SetPointError(6,0.1,0.1434087);
   gre->SetPoint(7,2.1,1.232643);
   gre->SetPointError(7,0.1,0.2951421);
   gre->SetPoint(8,2.4,1.344022);
   gre->SetPointError(8,0.2,0.3214176);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","V0M 40-100%",100,0.4,2.8);
   Graph_Graph9->SetMinimum(0);
   Graph_Graph9->SetMaximum(2);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph9->GetYaxis()->CenterTitle(true);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,0.8885013);
   gre->SetPointError(0,0,0.06631488);
   gre->SetPoint(1,0.9,0.8906674);
   gre->SetPointError(1,0,0.05947493);
   gre->SetPoint(2,1.1,0.9129105);
   gre->SetPointError(2,0,0.05915822);
   gre->SetPoint(3,1.3,1.005255);
   gre->SetPointError(3,0,0.06900125);
   gre->SetPoint(4,1.5,0.8918951);
   gre->SetPointError(4,0,0.07183277);
   gre->SetPoint(5,1.7,0.9979285);
   gre->SetPointError(5,0,0.113281);
   gre->SetPoint(6,1.9,0.796816);
   gre->SetPointError(6,0,0.1147347);
   gre->SetPoint(7,2.1,1.232643);
   gre->SetPointError(7,0,0.3201987);
   gre->SetPoint(8,2.4,1.344022);
   gre->SetPointError(8,0,0.4042058);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","V0M 40-100%",100,0.53,2.57);
   Graph_Graph10->SetMinimum(0);
   Graph_Graph10->SetMaximum(2);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph10->GetYaxis()->CenterTitle(true);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd2
   pd2 = new TPad("pd2", "pd2",0.6325,0.548,0.905,0.98);
   pd2->Draw();
   pd2->cd();
   pd2->Range(0,0,1,1);
   pd2->SetFillColor(0);
   pd2->SetBorderMode(0);
   pd2->SetBorderSize(0);
   pd2->SetLeftMargin(0);
   pd2->SetBottomMargin(0.005);
   pd2->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.05,0.01,0.5,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.074);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5_uncor","I+II","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10_uncor","III","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20_uncor","IV+V","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40_uncor","VI+VII","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100_uncor","VIII+IX+X","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.05,0.68,0.8,0.89,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.05,0.56,0.5,0.62,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.074);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   pd2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figures/dNdpT_ddbar.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:22:54 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,1050,702);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pdL
   TPad *pdL = new TPad("pdL", "pdL",0,0,0.5,1);
   pdL->Draw();
   pdL->cd();
   pdL->Range(-0.7207657,-8.136473,3.123063,-0.5415363);
   pdL->SetFillColor(0);
   pdL->SetBorderMode(0);
   pdL->SetBorderSize(2);
   pdL->SetLogy();
   pdL->SetTickx(1);
   pdL->SetTicky(1);
   pdL->SetLeftMargin(0.2);
   pdL->SetRightMargin(0.006);
   pdL->SetFrameBorderMode(0);
   pdL->SetFrameBorderMode(0);
   
   TH1F *h_0 = new TH1F("h_0","h_0",1000,0,4);
   h_0->SetMinimum(5e-08);
   h_0->SetMaximum(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h_0->SetLineColor(ci);
   h_0->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_0->GetXaxis()->SetRange(13,775);
   h_0->GetXaxis()->SetLabelFont(42);
   h_0->GetXaxis()->SetLabelSize(0.05);
   h_0->GetXaxis()->SetTitleSize(0.05);
   h_0->GetXaxis()->SetTitleFont(42);
   h_0->GetYaxis()->SetTitle("1/#it{N}_{ev} d^{2}#it{N}/(d#it{p}_{T}d#it{y}) (GeV/#it{c})^{-1}");
   h_0->GetYaxis()->SetLabelFont(42);
   h_0->GetYaxis()->SetLabelSize(0.05);
   h_0->GetYaxis()->SetTitleSize(0.05);
   h_0->GetYaxis()->SetTitleOffset(1.8);
   h_0->GetYaxis()->SetTitleFont(42);
   h_0->GetZaxis()->SetLabelFont(42);
   h_0->GetZaxis()->SetLabelSize(0.035);
   h_0->GetZaxis()->SetTitleSize(0.035);
   h_0->GetZaxis()->SetTitleFont(42);
   h_0->Draw("");
   
   TF1 *LevyTsallis_d_multMin=40_multMax=100 = new TF1("*LevyTsallis_d_multMin=40_multMax=100",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=40_multMax=100 = new TF1("LevyTsallis_d_multMin=40_multMax=100",,0,10,5);
   LevyTsallis_d_multMin=40_multMax=100->SetRange(0,10);
   LevyTsallis_d_multMin=40_multMax=100->SetName("LevyTsallis_d_multMin=40_multMax=100");
   LevyTsallis_d_multMin=40_multMax=100->SetTitle("");
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(1,3.161264e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(2,6.007078e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(3,8.28273e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(4,9.836608e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(5,0.0001063366);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(6,0.0001074064);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(7,0.0001029299);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(8,9.456238e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(9,8.392967e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(10,7.240936e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(11,6.103095e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(12,5.04697e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(13,4.109717e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(14,3.305538e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(15,2.633154e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(16,2.082097e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(17,1.63741e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(18,1.282798e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(19,1.002551e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(20,7.825407e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(21,6.106368e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(22,4.76744e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(23,3.726519e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(24,2.917927e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(25,2.289764e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(26,1.801387e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(27,1.42117e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(28,1.124613e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(29,8.927931e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(30,7.11121e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(31,5.68354e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(32,4.558288e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(33,3.668646e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(34,2.963027e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(35,2.401532e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(36,1.953238e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(37,1.594124e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(38,1.305483e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(39,1.072707e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(40,8.843597e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(41,7.314567e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(42,6.069226e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(43,5.051669e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(44,4.217593e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(45,3.531778e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(46,2.96614e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(47,2.498215e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(48,2.109982e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(49,1.786938e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(50,1.517374e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(51,1.291816e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(52,1.102567e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(53,9.433632e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(54,8.090874e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(55,6.955503e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(56,5.993117e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(57,5.175392e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(58,4.478947e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(59,3.884428e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(60,3.37578e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(61,2.939643e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(62,2.56488e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(63,2.24218e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(64,1.963742e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(65,1.723016e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(66,1.514489e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(67,1.333509e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(68,1.176146e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(69,1.039068e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(70,9.194493e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(71,8.148842e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(72,7.233234e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(73,6.430166e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(74,5.724663e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(75,5.10389e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(76,4.556823e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(77,4.07398e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(78,3.647189e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(79,3.269395e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(80,2.934498e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(81,2.637215e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(82,2.372962e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(83,2.137756e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(84,1.928132e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(85,1.741067e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(86,1.573925e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(87,1.424402e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(88,1.29048e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(89,1.170389e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(90,1.062576e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(91,9.656778e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(92,8.784919e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(93,7.999597e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(94,7.291467e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(95,6.652276e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(96,6.07472e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(97,5.552329e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(98,5.079368e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(99,4.650746e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(100,4.261935e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=40_multMax=100->SetFillColor(19);
   LevyTsallis_d_multMin=40_multMax=100->SetFillStyle(0);
   LevyTsallis_d_multMin=40_multMax=100->SetLineWidth(2);
   LevyTsallis_d_multMin=40_multMax=100->SetLineStyle(2);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(0,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(1,9.655639);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(1,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(1,9.655639,9.655639);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(2,0.1550179);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(2,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(2,0.1550179,0.1550179);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(3,0.0001151829);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(3,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(3,0.0001151829,0.0001151829);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(4,1);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(4,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(4,1,1);
   LevyTsallis_d_multMin=40_multMax=100->Draw("same");
   
   TGraphErrors *gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_40_100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001089624);
   gre->SetPointError(0,0.04999998,1.248439e-05);
   gre->SetPoint(1,0.75,0.0001029103);
   gre->SetPointError(1,0.05000001,1.114606e-05);
   gre->SetPoint(2,0.85,8.930221e-05);
   gre->SetPointError(2,0.04999998,8.027035e-06);
   gre->SetPoint(3,0.95,7.681462e-05);
   gre->SetPointError(3,0.05000001,6.2119e-06);
   gre->SetPoint(4,1.1,5.804362e-05);
   gre->SetPointError(4,0.1,5.275706e-06);
   gre->SetPoint(5,1.3,3.989436e-05);
   gre->SetPointError(5,0.09999996,3.222767e-06);
   gre->SetPoint(6,1.5,2.922696e-05);
   gre->SetPointError(6,0.1,2.514801e-06);
   gre->SetPoint(7,1.7,1.539227e-05);
   gre->SetPointError(7,0.09999996,1.579785e-06);
   gre->SetPoint(8,1.9,1.192855e-05);
   gre->SetPointError(8,0.1,1.491889e-06);
   gre->SetPoint(9,2.1,5.291726e-06);
   gre->SetPointError(9,0.1,9.378493e-07);
   gre->SetPoint(10,2.4,2.742783e-06);
   gre->SetPointError(10,0.1999999,4.962126e-07);
   
   TH1F *Graph_dNdpT_d_40_100_uncor1 = new TH1F("Graph_dNdpT_d_40_100_uncor1","V0M 40-100%",100,0.4,2.8);
   Graph_dNdpT_d_40_100_uncor1->SetMinimum(2.021914e-06);
   Graph_dNdpT_d_40_100_uncor1->SetMaximum(0.0001333669);
   Graph_dNdpT_d_40_100_uncor1->SetDirectory(0);
   Graph_dNdpT_d_40_100_uncor1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_40_100_uncor1->SetLineColor(ci);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_40_100_uncor1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_40_100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001089624);
   gre->SetPointError(0,0,5.020724e-06);
   gre->SetPoint(1,0.75,0.0001029103);
   gre->SetPointError(1,0,4.295393e-06);
   gre->SetPoint(2,0.85,8.930221e-05);
   gre->SetPointError(2,0,3.733913e-06);
   gre->SetPoint(3,0.95,7.681462e-05);
   gre->SetPointError(3,0,3.305575e-06);
   gre->SetPoint(4,1.1,5.804362e-05);
   gre->SetPointError(4,0,2.43535e-06);
   gre->SetPoint(5,1.3,3.989436e-05);
   gre->SetPointError(5,0,1.84806e-06);
   gre->SetPoint(6,1.5,2.922696e-05);
   gre->SetPointError(6,0,1.539894e-06);
   gre->SetPoint(7,1.7,1.539227e-05);
   gre->SetPointError(7,0,1.179485e-06);
   gre->SetPoint(8,1.9,1.192855e-05);
   gre->SetPointError(8,0,1.082522e-06);
   gre->SetPoint(9,2.1,5.291726e-06);
   gre->SetPointError(9,0,1.009906e-06);
   gre->SetPoint(10,2.4,2.742783e-06);
   gre->SetPointError(10,0,6.360706e-07);
   
   TH1F *Graph_dNdpT_d_40_1002 = new TH1F("Graph_dNdpT_d_40_1002","V0M 40-100%",100,0.475,2.575);
   Graph_dNdpT_d_40_1002->SetMinimum(1.896041e-06);
   Graph_dNdpT_d_40_1002->SetMaximum(0.0001251708);
   Graph_dNdpT_d_40_1002->SetDirectory(0);
   Graph_dNdpT_d_40_1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_40_1002->SetLineColor(ci);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_40_1002);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=20_multMax=40 = new TF1("*LevyTsallis_d_multMin=20_multMax=40",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=20_multMax=40 = new TF1("LevyTsallis_d_multMin=20_multMax=40",,0,10,5);
   LevyTsallis_d_multMin=20_multMax=40->SetRange(0,10);
   LevyTsallis_d_multMin=20_multMax=40->SetName("LevyTsallis_d_multMin=20_multMax=40");
   LevyTsallis_d_multMin=20_multMax=40->SetTitle("");
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(1,0.0001286028);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(2,0.0002481719);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(3,0.0003509538);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(4,0.0004314607);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(5,0.0004869637);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(6,0.0005174521);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(7,0.0005251556);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(8,0.0005138189);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(9,0.0004879245);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(10,0.0004520194);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(11,0.0004102295);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(12,0.0003659797);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(13,0.0003218915);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(14,0.0002798087);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(15,0.0002408996);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(16,0.000205792);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(17,0.0001747116);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(18,0.0001476056);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(19,0.0001242439);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(20,0.0001042962);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(21,8.738776e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(22,7.313632e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(23,6.11759e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(24,5.117e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(25,4.281795e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(26,3.585654e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(27,3.005894e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(28,2.523187e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(29,2.121213e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(30,1.786283e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(31,1.506971e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(32,1.27378e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(33,1.078832e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(34,9.156089e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(35,7.787221e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(36,6.637191e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(37,5.669219e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(38,4.852916e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(39,4.163153e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(40,3.579141e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(41,3.083655e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(42,2.662411e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(43,2.303546e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(44,1.997191e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(45,1.735124e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(46,1.510485e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(47,1.317538e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(48,1.151477e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(49,1.008274e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(50,8.845385e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(51,7.77418e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(52,6.845045e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(53,6.037626e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(54,5.334683e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(55,4.721587e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(56,4.1859e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(57,3.717031e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(58,3.305938e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(59,2.944896e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(60,2.627285e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(61,2.347428e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(62,2.100445e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(63,1.882134e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(64,1.688872e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(65,1.517528e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(66,1.365393e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(67,1.23012e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(68,1.109669e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(69,1.002269e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(70,9.063753e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(71,8.206417e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(72,7.438921e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(73,6.750973e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(74,6.133557e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(75,5.578765e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(76,5.079644e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(77,4.63008e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(78,4.224685e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(79,3.858705e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(80,3.527942e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(81,3.228682e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(82,2.957635e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(83,2.711885e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(84,2.488841e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(85,2.286202e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(86,2.101919e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(87,1.934167e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(88,1.781317e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(89,1.641916e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(90,1.514663e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(91,1.398396e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(92,1.292071e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(93,1.194755e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(94,1.105609e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(95,1.023877e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(96,9.488822e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(97,8.800131e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(98,8.167192e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(99,7.585039e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(100,7.049186e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=20_multMax=40->SetFillColor(19);
   LevyTsallis_d_multMin=20_multMax=40->SetFillStyle(0);
   LevyTsallis_d_multMin=20_multMax=40->SetLineWidth(2);
   LevyTsallis_d_multMin=20_multMax=40->SetLineStyle(2);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(0,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(1,8.616967);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(1,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(1,8.616967,8.616967);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(2,0.2221165);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(2,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(2,0.2221165,0.2221165);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(3,0.000354005);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(3,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(3,0.000354005,0.000354005);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(4,2);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(4,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(4,2,2);
   LevyTsallis_d_multMin=20_multMax=40->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_20_40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0005440437);
   gre->SetPointError(0,0.04999998,5.788578e-05);
   gre->SetPoint(1,0.75,0.000518656);
   gre->SetPointError(1,0.05000001,4.288392e-05);
   gre->SetPoint(2,0.85,0.0004786027);
   gre->SetPointError(2,0.04999998,3.902346e-05);
   gre->SetPoint(3,0.95,0.0004851238);
   gre->SetPointError(3,0.05000001,3.734507e-05);
   gre->SetPoint(4,1.1,0.0004387641);
   gre->SetPointError(4,0.1,3.611711e-05);
   gre->SetPoint(5,1.3,0.0002995297);
   gre->SetPointError(5,0.09999996,2.310515e-05);
   gre->SetPoint(6,1.5,0.0002408731);
   gre->SetPointError(6,0.1,1.875562e-05);
   gre->SetPoint(7,1.7,0.0001714787);
   gre->SetPointError(7,0.09999996,1.622546e-05);
   gre->SetPoint(8,1.9,0.0001395337);
   gre->SetPointError(8,0.1,1.293735e-05);
   gre->SetPoint(9,2.1,8.63128e-05);
   gre->SetPointError(9,0.1,9.54586e-06);
   gre->SetPoint(10,2.4,4.8419e-05);
   gre->SetPointError(10,0.1999999,5.88486e-06);
   
   TH1F *Graph_dNdpT_d_20_40_uncor3 = new TH1F("Graph_dNdpT_d_20_40_uncor3","V0M 20-40%",100,0.4,2.8);
   Graph_dNdpT_d_20_40_uncor3->SetMinimum(3.828073e-05);
   Graph_dNdpT_d_20_40_uncor3->SetMaximum(0.000657869);
   Graph_dNdpT_d_20_40_uncor3->SetDirectory(0);
   Graph_dNdpT_d_20_40_uncor3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_20_40_uncor3->SetLineColor(ci);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_20_40_uncor3);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_20_40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0005440437);
   gre->SetPointError(0,0,2.805691e-05);
   gre->SetPoint(1,0.75,0.000518656);
   gre->SetPointError(1,0,2.420879e-05);
   gre->SetPoint(2,0.85,0.0004786027);
   gre->SetPointError(2,0,2.177718e-05);
   gre->SetPoint(3,0.95,0.0004851238);
   gre->SetPointError(3,0,2.097373e-05);
   gre->SetPoint(4,1.1,0.0004387641);
   gre->SetPointError(4,0,1.699102e-05);
   gre->SetPoint(5,1.3,0.0002995297);
   gre->SetPointError(5,0,1.282294e-05);
   gre->SetPoint(6,1.5,0.0002408731);
   gre->SetPointError(6,0,1.120757e-05);
   gre->SetPoint(7,1.7,0.0001714787);
   gre->SetPointError(7,0,9.68685e-06);
   gre->SetPoint(8,1.9,0.0001395337);
   gre->SetPointError(8,0,8.967956e-06);
   gre->SetPoint(9,2.1,8.63128e-05);
   gre->SetPointError(9,0,7.966843e-06);
   gre->SetPoint(10,2.4,4.8419e-05);
   gre->SetPointError(10,0,5.79957e-06);
   
   TH1F *Graph_dNdpT_d_20_404 = new TH1F("Graph_dNdpT_d_20_404","V0M 20-40%",100,0.475,2.575);
   Graph_dNdpT_d_20_404->SetMinimum(3.835749e-05);
   Graph_dNdpT_d_20_404->SetMaximum(0.0006250488);
   Graph_dNdpT_d_20_404->SetDirectory(0);
   Graph_dNdpT_d_20_404->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_20_404->SetLineColor(ci);
   Graph_dNdpT_d_20_404->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_404->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_404->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_20_404);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=10_multMax=20 = new TF1("*LevyTsallis_d_multMin=10_multMax=20",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=10_multMax=20 = new TF1("LevyTsallis_d_multMin=10_multMax=20",,0,10,5);
   LevyTsallis_d_multMin=10_multMax=20->SetRange(0,10);
   LevyTsallis_d_multMin=10_multMax=20->SetName("LevyTsallis_d_multMin=10_multMax=20");
   LevyTsallis_d_multMin=10_multMax=20->SetTitle("");
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(1,0.000384123);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(2,0.0007431974);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(3,0.001055501);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(4,0.001305244);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(5,0.001483948);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(6,0.001590488);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(7,0.001629982);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(8,0.00161199);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(9,0.001548505);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(10,0.001452125);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(11,0.001334669);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(12,0.001206301);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(13,0.001075123);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(14,0.0009471311);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(15,0.0008264077);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(16,0.0007154365);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(17,0.0006154529);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(18,0.0005267802);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(19,0.0004491172);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(20,0.0003817697);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(21,0.0003238256);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(22,0.0002742792);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(23,0.0002321164);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(24,0.0001963677);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(25,0.0001661388);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(26,0.0001406262);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(27,0.0001191205);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(28,0.0001010048);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(29,8.574795e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(30,7.289651e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(31,6.206576e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(32,5.293091e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(33,4.521867e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(34,3.869975e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(35,3.31821e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(36,2.850505e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(37,2.453432e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(38,2.115767e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(39,1.828127e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(40,1.582669e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(41,1.372829e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(42,1.19311e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(43,1.038906e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(44,9.063471e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(45,7.92185e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(46,6.936839e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(47,6.085388e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(48,5.348038e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(49,4.708338e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(50,4.152359e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(51,3.668283e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(52,3.246072e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(53,2.877181e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(54,2.554327e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(55,2.271289e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(56,2.022747e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(57,1.80414e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(58,1.611556e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(59,1.44163e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(60,1.291465e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(61,1.158562e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(62,1.04076e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(63,9.361922e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(64,8.432379e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(65,7.604912e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(66,6.867293e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(67,6.208877e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(68,5.620378e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(69,5.093685e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(70,4.621706e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(71,4.198227e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(72,3.817795e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(73,3.475624e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(74,3.167501e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(75,2.889716e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(76,2.638997e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(77,2.412455e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(78,2.207533e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(79,2.02197e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(80,1.853758e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(81,1.701119e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(82,1.562469e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(83,1.436402e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(84,1.321663e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(85,1.217133e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(86,1.121816e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(87,1.034818e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(88,9.553421e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(89,8.826721e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(90,8.161675e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(91,7.552527e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(92,6.994109e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(93,6.481771e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(94,6.011326e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(95,5.579005e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(96,5.181404e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(97,4.815452e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(98,4.478374e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(99,4.16766e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(100,3.881037e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=10_multMax=20->SetFillColor(19);
   LevyTsallis_d_multMin=10_multMax=20->SetFillStyle(0);
   LevyTsallis_d_multMin=10_multMax=20->SetLineWidth(2);
   LevyTsallis_d_multMin=10_multMax=20->SetLineStyle(2);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(0,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(1,8.51296);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(1,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(1,8.51296,8.51296);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(2,0.2396277);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(2,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(2,0.2396277,0.2396277);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(3,0.0005771023);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(3,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(3,0.0005771023,0.0005771023);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(4,4);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(4,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(4,4,4);
   LevyTsallis_d_multMin=10_multMax=20->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_10_20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.001597218);
   gre->SetPointError(0,0.04999998,0.0001654207);
   gre->SetPoint(1,0.75,0.001593777);
   gre->SetPointError(1,0.05000001,0.0001328443);
   gre->SetPoint(2,0.85,0.001665428);
   gre->SetPointError(2,0.04999998,0.0001333271);
   gre->SetPoint(3,0.95,0.001545973);
   gre->SetPointError(3,0.05000001,0.0001199177);
   gre->SetPoint(4,1.1,0.00124202);
   gre->SetPointError(4,0.1,9.86254e-05);
   gre->SetPoint(5,1.3,0.001123407);
   gre->SetPointError(5,0.09999996,9.015399e-05);
   gre->SetPoint(6,1.5,0.0008097325);
   gre->SetPointError(6,0.1,8.317994e-05);
   gre->SetPoint(7,1.7,0.0006317377);
   gre->SetPointError(7,0.09999996,5.554343e-05);
   gre->SetPoint(8,1.9,0.0004543299);
   gre->SetPointError(8,0.1,5.064448e-05);
   gre->SetPoint(9,2.1,0.0003015848);
   gre->SetPointError(9,0.1,3.773212e-05);
   gre->SetPoint(10,2.4,0.0002052719);
   gre->SetPointError(10,0.1999999,3.01941e-05);
   
   TH1F *Graph_dNdpT_d_10_20_uncor5 = new TH1F("Graph_dNdpT_d_10_20_uncor5","V0M 10-20%",100,0.4,2.8);
   Graph_dNdpT_d_10_20_uncor5->SetMinimum(1.271009e-05);
   Graph_dNdpT_d_10_20_uncor5->SetMaximum(0.001961123);
   Graph_dNdpT_d_10_20_uncor5->SetDirectory(0);
   Graph_dNdpT_d_10_20_uncor5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_10_20_uncor5->SetLineColor(ci);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_10_20_uncor5);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_10_20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.001597218);
   gre->SetPointError(0,0,9.649149e-05);
   gre->SetPoint(1,0.75,0.001593777);
   gre->SetPointError(1,0,8.519099e-05);
   gre->SetPoint(2,0.85,0.001665428);
   gre->SetPointError(2,0,8.155636e-05);
   gre->SetPoint(3,0.95,0.001545973);
   gre->SetPointError(3,0,7.51678e-05);
   gre->SetPoint(4,1.1,0.00124202);
   gre->SetPointError(4,0,5.740749e-05);
   gre->SetPoint(5,1.3,0.001123407);
   gre->SetPointError(5,0,4.983482e-05);
   gre->SetPoint(6,1.5,0.0008097325);
   gre->SetPointError(6,0,4.132302e-05);
   gre->SetPoint(7,1.7,0.0006317377);
   gre->SetPointError(7,0,3.829699e-05);
   gre->SetPoint(8,1.9,0.0004543299);
   gre->SetPointError(8,0,3.309473e-05);
   gre->SetPoint(9,2.1,0.0003015848);
   gre->SetPointError(9,0,3.010061e-05);
   gre->SetPoint(10,2.4,0.0002052719);
   gre->SetPointError(10,0,2.376944e-05);
   
   TH1F *Graph_dNdpT_d_10_206 = new TH1F("Graph_dNdpT_d_10_206","V0M 10-20%",100,0.475,2.575);
   Graph_dNdpT_d_10_206->SetMinimum(2.495429e-05);
   Graph_dNdpT_d_10_206->SetMaximum(0.001903533);
   Graph_dNdpT_d_10_206->SetDirectory(0);
   Graph_dNdpT_d_10_206->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_10_206->SetLineColor(ci);
   Graph_dNdpT_d_10_206->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_206->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_206->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_10_206);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=5_multMax=10 = new TF1("*LevyTsallis_d_multMin=5_multMax=10",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=5_multMax=10 = new TF1("LevyTsallis_d_multMin=5_multMax=10",,0,10,5);
   LevyTsallis_d_multMin=5_multMax=10->SetRange(0,10);
   LevyTsallis_d_multMin=5_multMax=10->SetName("LevyTsallis_d_multMin=5_multMax=10");
   LevyTsallis_d_multMin=5_multMax=10->SetTitle("");
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(1,0.0007929376);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(2,0.001540513);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(3,0.002202707);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(4,0.00274915);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(5,0.003161636);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(6,0.003434595);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(7,0.003573741);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(8,0.003593468);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(9,0.003513691);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(10,0.003356763);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(11,0.003144908);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(12,0.002898381);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(13,0.002634383);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(14,0.002366615);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(15,0.002105315);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(16,0.001857595);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(17,0.001627943);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(18,0.001418763);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(19,0.001230894);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(20,0.001064064);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(21,0.0009172652);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(22,0.0007890376);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(23,0.0006776909);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(24,0.0005814557);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(25,0.0004985875);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(26,0.0004274326);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(27,0.0003664658);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(28,0.0003143088);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(29,0.0002697348);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(30,0.0002316643);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(31,0.0001991563);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(32,0.0001713964);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(33,0.0001476833);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(34,0.000127416);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(35,0.0001100811);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(36,9.524115e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(37,8.252415e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(38,7.161407e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(39,6.224278e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(40,5.418281e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(41,4.72413e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(42,4.125464e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(43,3.608405e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(44,3.161173e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(45,2.77376e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(46,2.437659e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(47,2.145632e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(48,1.891514e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(49,1.670047e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(50,1.476743e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(51,1.307765e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(52,1.159831e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(53,1.030126e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(54,9.162356e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(55,8.160859e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(56,7.278914e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(57,6.501138e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(58,5.814259e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(59,5.206807e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(60,4.668861e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(61,4.191821e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(62,3.768228e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(63,3.391598e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(64,3.056291e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(65,2.757394e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(66,2.490618e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(67,2.252218e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(68,2.038918e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(69,1.847846e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(70,1.676487e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(71,1.522629e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(72,1.384328e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(73,1.259873e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(74,1.147754e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(75,1.046641e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(76,9.553561e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(77,8.728588e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(78,7.982268e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(79,7.306426e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(80,6.6938e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(81,6.13794e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(82,5.633104e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(83,5.17418e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(84,4.756606e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(85,4.376314e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(86,4.029667e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(87,3.71341e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(88,3.424633e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(89,3.160723e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(90,2.919338e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(91,2.698376e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(92,2.495946e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(93,2.310347e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(94,2.140046e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(95,1.983664e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(96,1.839954e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(97,1.707792e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(98,1.586161e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(99,1.474142e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(100,1.370902e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=5_multMax=10->SetFillColor(19);
   LevyTsallis_d_multMin=5_multMax=10->SetFillStyle(0);
   LevyTsallis_d_multMin=5_multMax=10->SetLineWidth(2);
   LevyTsallis_d_multMin=5_multMax=10->SetLineStyle(2);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(0,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(1,9.015793);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(1,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(1,9.015793,9.015793);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(2,0.2738606);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(2,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(2,0.2738606,0.2738606);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(3,0.0006867274);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(3,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(3,0.0006867274,0.0006867274);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(4,8);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(4,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(4,8,8);
   LevyTsallis_d_multMin=5_multMax=10->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_5_10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004250931);
   gre->SetPointError(0,0.04999998,0.0004397362);
   gre->SetPoint(1,0.75,0.003557687);
   gre->SetPointError(1,0.05000001,0.0002978466);
   gre->SetPoint(2,0.85,0.002975998);
   gre->SetPointError(2,0.04999998,0.0002384429);
   gre->SetPoint(3,0.95,0.003558313);
   gre->SetPointError(3,0.05000001,0.0002738649);
   gre->SetPoint(4,1.1,0.003547901);
   gre->SetPointError(4,0.1,0.0002963528);
   gre->SetPoint(5,1.3,0.002612736);
   gre->SetPointError(5,0.09999996,0.000231717);
   gre->SetPoint(6,1.5,0.002257897);
   gre->SetPointError(6,0.1,0.000199981);
   gre->SetPoint(7,1.7,0.001515844);
   gre->SetPointError(7,0.09999996,0.0001493109);
   gre->SetPoint(8,1.9,0.001224194);
   gre->SetPointError(8,0.1,0.0001731838);
   gre->SetPoint(9,2.1,0.0008565598);
   gre->SetPointError(9,0.1,0.0001116012);
   gre->SetPoint(10,2.4,0.0006404892);
   gre->SetPointError(10,0.1999999,9.421159e-05);
   
   TH1F *Graph_dNdpT_d_5_10_uncor7 = new TH1F("Graph_dNdpT_d_5_10_uncor7","V0M 5-10%",100,0.4,2.8);
   Graph_dNdpT_d_5_10_uncor7->SetMinimum(0.0001318387);
   Graph_dNdpT_d_5_10_uncor7->SetMaximum(0.005105106);
   Graph_dNdpT_d_5_10_uncor7->SetDirectory(0);
   Graph_dNdpT_d_5_10_uncor7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_5_10_uncor7->SetLineColor(ci);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_5_10_uncor7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_5_10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004250931);
   gre->SetPointError(0,0,0.0003151);
   gre->SetPoint(1,0.75,0.003557687);
   gre->SetPointError(1,0,0.0002547713);
   gre->SetPoint(2,0.85,0.002975998);
   gre->SetPointError(2,0,0.0002182108);
   gre->SetPoint(3,0.95,0.003558313);
   gre->SetPointError(3,0,0.0002282659);
   gre->SetPoint(4,1.1,0.003547901);
   gre->SetPointError(4,0,0.0001954581);
   gre->SetPoint(5,1.3,0.002612736);
   gre->SetPointError(5,0,0.0001521983);
   gre->SetPoint(6,1.5,0.002257897);
   gre->SetPointError(6,0,0.0001384798);
   gre->SetPoint(7,1.7,0.001515844);
   gre->SetPointError(7,0,0.0001181911);
   gre->SetPoint(8,1.9,0.001224194);
   gre->SetPointError(8,0,0.0001093656);
   gre->SetPoint(9,2.1,0.0008565598);
   gre->SetPointError(9,0,0.0001084773);
   gre->SetPoint(10,2.4,0.0006404892);
   gre->SetPointError(10,0,9.596867e-05);
   
   TH1F *Graph_dNdpT_d_5_108 = new TH1F("Graph_dNdpT_d_5_108","V0M 5-10%",100,0.475,2.575);
   Graph_dNdpT_d_5_108->SetMinimum(0.0001423695);
   Graph_dNdpT_d_5_108->SetMaximum(0.004968182);
   Graph_dNdpT_d_5_108->SetDirectory(0);
   Graph_dNdpT_d_5_108->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_5_108->SetLineColor(ci);
   Graph_dNdpT_d_5_108->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_108->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_108->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_5_108);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=0_multMax=5 = new TF1("*LevyTsallis_d_multMin=0_multMax=5",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=0_multMax=5 = new TF1("LevyTsallis_d_multMin=0_multMax=5",,0,10,5);
   LevyTsallis_d_multMin=0_multMax=5->SetRange(0,10);
   LevyTsallis_d_multMin=0_multMax=5->SetName("LevyTsallis_d_multMin=0_multMax=5");
   LevyTsallis_d_multMin=0_multMax=5->SetTitle("");
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(1,0.001985304);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(2,0.003875606);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(3,0.005585291);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(4,0.007045973);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(5,0.008211612);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(6,0.009060391);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(7,0.009593468);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(8,0.009831319);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(9,0.009808627);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(10,0.009568738);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(11,0.009158503);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(12,0.008624039);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(13,0.008007667);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(14,0.007346022);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(15,0.006669189);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(16,0.006000614);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(17,0.005357564);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(18,0.004751899);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(19,0.004190981);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(20,0.003678599);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(21,0.003215827);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(22,0.002801769);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(23,0.002434184);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(24,0.002109976);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(25,0.001825574);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(26,0.001577214);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(27,0.001361137);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(28,0.001173723);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(29,0.001011574);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(30,0.0008715661);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(31,0.0007508662);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(32,0.0006469379);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(33,0.0005575307);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(34,0.0004806629);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(35,0.0004146008);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(36,0.0003578346);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(37,0.0003090553);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(38,0.000267132);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(39,0.0002310895);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(40,0.0002000894);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(41,0.0001734119);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(42,0.0001504398);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(43,0.0001306443);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(44,0.000113573);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(45,9.883853e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(46,8.610988e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(47,7.510373e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(48,6.557782e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(49,5.732486e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(50,5.016744e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(51,4.395368e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(52,3.855346e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(53,3.385523e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(54,2.976332e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(55,2.619561e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(56,2.308153e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(57,2.036044e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(58,1.798012e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(59,1.589562e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(60,1.406818e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(61,1.246434e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(62,1.105523e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(63,9.81586e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(64,8.724615e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(65,7.762768e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(66,6.914078e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(67,6.164448e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(68,5.501625e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(69,4.914955e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(70,4.395158e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(71,3.934146e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(72,3.524862e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(73,3.161143e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(74,2.8376e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(75,2.549517e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(76,2.292762e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(77,2.063713e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(78,1.859189e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(79,1.676395e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(80,1.512874e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(81,1.366463e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(82,1.235254e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(83,1.117566e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(84,1.011915e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(85,9.16987e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(86,8.316229e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(87,7.547949e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(88,6.855924e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(89,6.23208e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(90,5.669248e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(91,5.16106e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(92,4.701852e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(93,4.286583e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(94,3.910764e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(95,3.57039e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(96,3.261892e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(97,2.982078e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(98,2.728098e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(99,2.497404e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(100,2.287712e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=0_multMax=5->SetFillColor(19);
   LevyTsallis_d_multMin=0_multMax=5->SetFillStyle(0);
   LevyTsallis_d_multMin=0_multMax=5->SetLineWidth(2);
   LevyTsallis_d_multMin=0_multMax=5->SetLineStyle(2);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(0,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(1,12.18926);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(1,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(1,12.18926,12.18926);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(2,0.3285248);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(2,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(2,0.3285248,0.3285248);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(3,0.001015626);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(3,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(3,0.001015626,0.001015626);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(4,16);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(4,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(4,16,16);
   LevyTsallis_d_multMin=0_multMax=5->Draw("same");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_d_0_5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.009061826);
   gre->SetPointError(0,0.04999998,0.0009510641);
   gre->SetPoint(1,0.75,0.009231289);
   gre->SetPointError(1,0.05000001,0.0007788057);
   gre->SetPoint(2,0.85,0.01107054);
   gre->SetPointError(2,0.04999998,0.0008878615);
   gre->SetPoint(3,0.95,0.009952595);
   gre->SetPointError(3,0.05000001,0.0007713038);
   gre->SetPoint(4,1.1,0.009031294);
   gre->SetPointError(4,0.1,0.0007442292);
   gre->SetPoint(5,1.3,0.007802507);
   gre->SetPointError(5,0.09999996,0.000611393);
   gre->SetPoint(6,1.5,0.006470512);
   gre->SetPointError(6,0.1,0.0005155806);
   gre->SetPoint(7,1.7,0.005225136);
   gre->SetPointError(7,0.09999996,0.0005197593);
   gre->SetPoint(8,1.9,0.004354713);
   gre->SetPointError(8,0.1,0.0004489037);
   gre->SetPoint(9,2.1,0.003374807);
   gre->SetPointError(9,0.1,0.0003819441);
   gre->SetPoint(10,2.4,0.002218645);
   gre->SetPointError(10,0.1999999,0.0002941269);
   gre->SetPoint(11,2.8,0.001023839);
   gre->SetPointError(11,0.2,0.0002607601);
   
   TH1F *Graph_dNdpT_d_0_5_uncor9 = new TH1F("Graph_dNdpT_d_0_5_uncor9","V0M 0-5%",100,0.36,3.24);
   Graph_dNdpT_d_0_5_uncor9->SetMinimum(0.0006867707);
   Graph_dNdpT_d_0_5_uncor9->SetMaximum(0.01307793);
   Graph_dNdpT_d_0_5_uncor9->SetDirectory(0);
   Graph_dNdpT_d_0_5_uncor9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_0_5_uncor9->SetLineColor(ci);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_0_5_uncor9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_d_0_5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.009061826);
   gre->SetPointError(0,0,0.0006506012);
   gre->SetPoint(1,0.75,0.009231289);
   gre->SetPointError(1,0,0.0005803662);
   gre->SetPoint(2,0.85,0.01107054);
   gre->SetPointError(2,0,0.0005951559);
   gre->SetPoint(3,0.95,0.009952595);
   gre->SetPointError(3,0,0.0005397552);
   gre->SetPoint(4,1.1,0.009031294);
   gre->SetPointError(4,0,0.0004378648);
   gre->SetPoint(5,1.3,0.007802507);
   gre->SetPointError(5,0,0.0003731042);
   gre->SetPoint(6,1.5,0.006470512);
   gre->SetPointError(6,0,0.0003305675);
   gre->SetPoint(7,1.7,0.005225136);
   gre->SetPointError(7,0,0.0003031605);
   gre->SetPoint(8,1.9,0.004354713);
   gre->SetPointError(8,0,0.0002775345);
   gre->SetPoint(9,2.1,0.003374807);
   gre->SetPointError(9,0,0.0002860002);
   gre->SetPoint(10,2.4,0.002218645);
   gre->SetPointError(10,0,0.0002470553);
   gre->SetPoint(11,2.8,0.001023839);
   gre->SetPointError(11,0,0.0001921541);
   
   TH1F *Graph_dNdpT_d_0_510 = new TH1F("Graph_dNdpT_d_0_510","V0M 0-5%",100,0.435,3.015);
   Graph_dNdpT_d_0_510->SetMinimum(0.0007485161);
   Graph_dNdpT_d_0_510->SetMaximum(0.0127491);
   Graph_dNdpT_d_0_510->SetDirectory(0);
   Graph_dNdpT_d_0_510->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_0_510->SetLineColor(ci);
   Graph_dNdpT_d_0_510->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_510->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_510->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_0_510);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.23,0.14,0.43,0.38,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("dNdpT_d_0_5_uncor","I+II (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_5_10_uncor","III (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_10_20_uncor","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_20_40_uncor","VI+VII (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_40_100_uncor","VIII+IX+X (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("LevyTsallis_d_multMin=0_multMax=100","L#acute{e}vy-Tsallis fit","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.58,0.15,0.88,0.32,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("deuterons");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("|#it{y}| < 0.5");
   pt->Draw();
   
   pt = new TPaveText(0.23,0.37,0.38,0.42,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.03);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   pdL->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pdR
   pdR = new TPad("pdR", "pdR",0.5,0,1,1);
   pdR->Draw();
   pdR->cd();
   pdR->Range(0.02493703,-8.136473,3.868766,-0.5415363);
   pdR->SetFillColor(0);
   pdR->SetBorderMode(0);
   pdR->SetBorderSize(2);
   pdR->SetLogy();
   pdR->SetTickx(1);
   pdR->SetTicky(1);
   pdR->SetLeftMargin(0.006);
   pdR->SetRightMargin(0.2);
   pdR->SetFrameBorderMode(0);
   pdR->SetFrameBorderMode(0);
   
   TH1F *h_1 = new TH1F("h_1","h_1",1000,0,4);
   h_1->SetMinimum(5e-08);
   h_1->SetMaximum(0.05);

   ci = TColor::GetColor("#000099");
   h_1->SetLineColor(ci);
   h_1->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_1->GetXaxis()->SetRange(13,775);
   h_1->GetXaxis()->SetLabelFont(42);
   h_1->GetXaxis()->SetLabelSize(0.05);
   h_1->GetXaxis()->SetTitleSize(0.05);
   h_1->GetXaxis()->SetTitleFont(42);
   h_1->GetYaxis()->SetLabelFont(42);
   h_1->GetYaxis()->SetLabelSize(0.05);
   h_1->GetYaxis()->SetTitleSize(0.05);
   h_1->GetYaxis()->SetTitleOffset(1.8);
   h_1->GetYaxis()->SetTitleFont(42);
   h_1->GetZaxis()->SetLabelFont(42);
   h_1->GetZaxis()->SetLabelSize(0.035);
   h_1->GetZaxis()->SetTitleSize(0.035);
   h_1->GetZaxis()->SetTitleFont(42);
   h_1->Draw("Y+");
   
   TF1 *LevyTsallis_#bar{d}_multMin=40_multMax=100 = new TF1("*LevyTsallis_#bar{d}_multMin=40_multMax=100",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=40_multMax=100 = new TF1("LevyTsallis_#bar{d}_multMin=40_multMax=100",,0,10,5);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetName("LevyTsallis_#bar{d}_multMin=40_multMax=100");
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetTitle("");
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(1,2.926031e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(2,5.547785e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(3,7.623433e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(4,9.01565e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(5,9.70233e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(6,9.758153e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(7,9.318824e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(8,8.542369e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(9,7.578179e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(10,6.548411e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(11,5.541134e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(12,4.611846e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(13,3.789446e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(14,3.083571e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(15,2.49139e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(16,2.003011e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(17,1.605322e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(18,1.284468e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(19,1.027295e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(20,8.220664e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(21,6.587244e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(22,5.288852e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(23,4.256931e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(24,3.436196e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(25,2.782489e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(26,2.260778e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(27,1.843399e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(28,1.508561e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(29,1.239128e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(30,1.021626e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(31,8.454551e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(32,7.022697e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(33,5.854851e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(34,4.898967e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(35,4.113802e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(36,3.46659e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(37,2.931228e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(38,2.486855e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(39,2.116749e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(40,1.807467e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(41,1.548164e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(42,1.330062e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(43,1.14604e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(44,9.902929e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(45,8.580817e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(46,7.45521e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(47,6.494165e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(48,5.671343e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(49,4.964954e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(50,4.356925e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(51,3.832217e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(52,3.378279e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(53,2.984614e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(54,2.64241e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(55,2.344255e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(56,2.083899e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(57,1.856054e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(58,1.656237e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(59,1.48064e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(60,1.326016e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(61,1.189595e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(62,1.069005e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(63,9.62211e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(64,8.674641e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(65,7.832579e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(66,7.082914e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(67,6.414397e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(68,5.817273e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(69,5.283075e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(70,4.804432e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(71,4.374922e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(72,3.988935e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(73,3.641564e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(74,3.328509e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(75,3.045994e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(76,2.790701e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(77,2.559708e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(78,2.350436e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(79,2.160607e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(80,1.988207e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(81,1.83145e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(82,1.688752e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(83,1.558705e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(84,1.440056e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(85,1.33169e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(86,1.232611e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(87,1.14193e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(88,1.05885e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(89,9.826585e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(90,9.127175e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(91,8.484531e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(92,7.893496e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(93,7.349431e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(94,6.848157e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(95,6.385905e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(96,5.959273e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(97,5.565187e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(98,5.200864e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(99,4.863784e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(100,4.551666e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(1,7.246899);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(1,7.246899,7.246899);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(2,0.1483313);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(2,0.1483313,0.1483313);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(3,0.0001066483);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(3,0.0001066483,0.0001066483);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(4,1);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(4,1,1);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_40_100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001009381);
   gre->SetPointError(0,0.04999998,9.480804e-06);
   gre->SetPoint(1,0.75,8.977552e-05);
   gre->SetPointError(1,0.05000001,9.171823e-06);
   gre->SetPoint(2,0.85,7.758609e-05);
   gre->SetPointError(2,0.04999998,6.572655e-06);
   gre->SetPoint(3,0.95,7.006963e-05);
   gre->SetPointError(3,0.05000001,5.980965e-06);
   gre->SetPoint(4,1.1,5.298863e-05);
   gre->SetPointError(4,0.1,4.779572e-06);
   gre->SetPoint(5,1.3,4.010401e-05);
   gre->SetPointError(5,0.09999996,3.104334e-06);
   gre->SetPoint(6,1.5,2.606738e-05);
   gre->SetPointError(6,0.1,2.054366e-06);
   gre->SetPoint(7,1.7,1.536039e-05);
   gre->SetPointError(7,0.09999996,1.826256e-06);
   gre->SetPoint(8,1.9,9.504857e-06);
   gre->SetPointError(8,0.1,1.230121e-06);
   gre->SetPoint(9,2.1,6.522811e-06);
   gre->SetPointError(9,0.1,1.050162e-06);
   gre->SetPoint(10,2.4,3.686362e-06);
   gre->SetPointError(10,0.1999999,5.765394e-07);
   
   TH1F *Graph_dNdpT_#bar{d}_40_100_uncor11 = new TH1F("Graph_dNdpT_#bar{d}_40_100_uncor11","V0M 40-100%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetMinimum(2.79884e-06);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetMaximum(0.0001211498);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetDirectory(0);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_40_100_uncor11);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001009381);
   gre->SetPointError(0,0,6.836388e-06);
   gre->SetPoint(1,0.75,8.977552e-05);
   gre->SetPointError(1,0,5.042295e-06);
   gre->SetPoint(2,0.85,7.758609e-05);
   gre->SetPointError(2,0,4.083478e-06);
   gre->SetPoint(3,0.95,7.006963e-05);
   gre->SetPointError(3,0,3.548113e-06);
   gre->SetPoint(4,1.1,5.298863e-05);
   gre->SetPointError(4,0,2.616834e-06);
   gre->SetPoint(5,1.3,4.010401e-05);
   gre->SetPointError(5,0,2.031348e-06);
   gre->SetPoint(6,1.5,2.606738e-05);
   gre->SetPointError(6,0,1.587896e-06);
   gre->SetPoint(7,1.7,1.536039e-05);
   gre->SetPointError(7,0,1.286427e-06);
   gre->SetPoint(8,1.9,9.504857e-06);
   gre->SetPointError(8,0,1.062585e-06);
   gre->SetPoint(9,2.1,6.522811e-06);
   gre->SetPointError(9,0,1.149497e-06);
   gre->SetPoint(10,2.4,3.686362e-06);
   gre->SetPointError(10,0,7.058752e-07);
   
   TH1F *Graph_dNdpT_#bar{d}_40_10012 = new TH1F("Graph_dNdpT_#bar{d}_40_10012","V0M 40-100%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_40_10012->SetMinimum(2.682438e-06);
   Graph_dNdpT_#bar{d}_40_10012->SetMaximum(0.0001182539);
   Graph_dNdpT_#bar{d}_40_10012->SetDirectory(0);
   Graph_dNdpT_#bar{d}_40_10012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_40_10012->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_40_10012);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=20_multMax=40 = new TF1("*LevyTsallis_#bar{d}_multMin=20_multMax=40",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=20_multMax=40 = new TF1("LevyTsallis_#bar{d}_multMin=20_multMax=40",,0,10,5);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetName("LevyTsallis_#bar{d}_multMin=20_multMax=40");
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetTitle("");
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(1,0.0001713411);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(2,0.00032635);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(3,0.0004519731);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(4,0.000540627);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(5,0.0005907384);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(6,0.0006057795);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(7,0.0005924403);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(8,0.0005586785);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(9,0.0005121721);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(10,0.000459383);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(11,0.0004051862);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(12,0.0003528982);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(13,0.0003045214);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(14,0.0002610621);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(15,0.0002228357);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(16,0.0001897187);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(17,0.0001613372);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(18,0.0001371968);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(19,0.000116767);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(20,9.953104e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(21,8.501301e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(22,7.278976e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(23,6.249387e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(24,5.381146e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(25,4.647733e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(26,4.026914e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(27,3.500145e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(28,3.052007e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(29,2.669705e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(30,2.342627e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(31,2.061971e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(32,1.820431e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(33,1.611934e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(34,1.431424e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(35,1.274684e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(36,1.138189e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(37,1.018985e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(38,9.145893e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(39,8.229126e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(40,7.421902e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(41,6.70928e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(42,6.07858e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(43,5.519006e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(44,5.021349e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(45,4.577727e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(46,4.181379e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(47,3.826491e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(48,3.50805e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(49,3.221724e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(50,2.963758e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(51,2.730892e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(52,2.520288e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(53,2.32947e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(54,2.156273e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(55,1.9988e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(56,1.855384e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(57,1.72456e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(58,1.605035e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(59,1.495665e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(60,1.395442e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(61,1.303467e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(62,1.218944e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(63,1.141164e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(64,1.069495e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(65,1.003372e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(66,9.422901e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(67,8.857967e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(68,8.334857e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(69,7.849919e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(70,7.399865e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(71,6.981735e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(72,6.592852e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(73,6.230799e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(74,5.893388e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(75,5.578633e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(76,5.284735e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(77,5.010056e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(78,4.753107e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(79,4.512532e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(80,4.287093e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(81,4.075661e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(82,3.877202e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(83,3.690772e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(84,3.515505e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(85,3.350606e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(86,3.195346e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(87,3.049055e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(88,2.911117e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(89,2.780964e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(90,2.658074e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(91,2.541964e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(92,2.432187e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(93,2.328334e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(94,2.230022e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(95,2.136899e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(96,2.048638e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(97,1.964938e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(98,1.885516e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(99,1.810111e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(100,1.738482e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(1,4.616387);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(1,4.616387,4.616387);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(2,0.1617525);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(2,0.1617525,0.1617525);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(3,0.0003886033);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(3,0.0003886033,0.0003886033);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(4,2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(4,2,2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_20_40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0006573768);
   gre->SetPointError(0,0.04999998,5.189495e-05);
   gre->SetPoint(1,0.75,0.0005729589);
   gre->SetPointError(1,0.05000001,4.258871e-05);
   gre->SetPoint(2,0.85,0.0005333537);
   gre->SetPointError(2,0.04999998,4.044107e-05);
   gre->SetPoint(3,0.95,0.0004844559);
   gre->SetPointError(3,0.05000001,3.699024e-05);
   gre->SetPoint(4,1.1,0.0003676004);
   gre->SetPointError(4,0.1,3.030921e-05);
   gre->SetPoint(5,1.3,0.0002983997);
   gre->SetPointError(5,0.09999996,2.399869e-05);
   gre->SetPoint(6,1.5,0.0002333673);
   gre->SetPointError(6,0.1,1.892988e-05);
   gre->SetPoint(7,1.7,0.0001711997);
   gre->SetPointError(7,0.09999996,1.749974e-05);
   gre->SetPoint(8,1.9,0.0001363103);
   gre->SetPointError(8,0.1,1.761145e-05);
   gre->SetPoint(9,2.1,8.918027e-05);
   gre->SetPointError(9,0.1,1.435664e-05);
   gre->SetPoint(10,2.4,4.414191e-05);
   gre->SetPointError(10,0.1999999,6.903705e-06);
   
   TH1F *Graph_dNdpT_#bar{d}_20_40_uncor13 = new TH1F("Graph_dNdpT_#bar{d}_20_40_uncor13","V0M 20-40%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetMinimum(3.351439e-05);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetMaximum(0.0007764751);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetDirectory(0);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_20_40_uncor13);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_20_40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0006573768);
   gre->SetPointError(0,0,4.363163e-05);
   gre->SetPoint(1,0.75,0.0005729589);
   gre->SetPointError(1,0,3.197945e-05);
   gre->SetPoint(2,0.85,0.0005333537);
   gre->SetPointError(2,0,2.697286e-05);
   gre->SetPoint(3,0.95,0.0004844559);
   gre->SetPointError(3,0,2.355505e-05);
   gre->SetPoint(4,1.1,0.0003676004);
   gre->SetPointError(4,0,1.745442e-05);
   gre->SetPoint(5,1.3,0.0002983997);
   gre->SetPointError(5,0,1.404511e-05);
   gre->SetPoint(6,1.5,0.0002333673);
   gre->SetPointError(6,0,1.193496e-05);
   gre->SetPoint(7,1.7,0.0001711997);
   gre->SetPointError(7,0,1.061001e-05);
   gre->SetPoint(8,1.9,0.0001363103);
   gre->SetPointError(8,0,9.298384e-06);
   gre->SetPoint(9,2.1,8.918027e-05);
   gre->SetPointError(9,0,1.012359e-05);
   gre->SetPoint(10,2.4,4.414191e-05);
   gre->SetPointError(10,0,6.705092e-06);
   
   TH1F *Graph_dNdpT_#bar{d}_20_4014 = new TH1F("Graph_dNdpT_#bar{d}_20_4014","V0M 20-40%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_20_4014->SetMinimum(3.369314e-05);
   Graph_dNdpT_#bar{d}_20_4014->SetMaximum(0.0007673656);
   Graph_dNdpT_#bar{d}_20_4014->SetDirectory(0);
   Graph_dNdpT_#bar{d}_20_4014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_20_4014->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_20_4014);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=10_multMax=20 = new TF1("*LevyTsallis_#bar{d}_multMin=10_multMax=20",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=10_multMax=20 = new TF1("LevyTsallis_#bar{d}_multMin=10_multMax=20",,0,10,5);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetName("LevyTsallis_#bar{d}_multMin=10_multMax=20");
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetTitle("");
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(1,0.000384207);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(2,0.0007394436);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(3,0.001041394);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(4,0.001273805);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(5,0.001429877);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(6,0.001511631);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(7,0.001527788);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(8,0.001491027);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(9,0.001415375);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(10,0.001314199);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(11,0.001198968);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(12,0.001078717);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(13,0.0009600176);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(14,0.0008472571);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(15,0.0007430568);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(16,0.0006487091);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(17,0.0005645701);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(18,0.0004903812);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(19,0.0004255132);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(20,0.0003691413);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(21,0.0003203644);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(22,0.0002782823);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(23,0.0002420411);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(24,0.0002108577);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(25,0.000184031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(26,0.0001609432);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(27,0.0001410563);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(28,0.0001239057);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(29,0.0001090929);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(30,9.627732e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(31,8.516884e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(32,7.552077e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(33,6.712354e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(34,5.979921e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(35,5.339664e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(36,4.778738e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(37,4.286217e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(38,3.852798e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(39,3.470544e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(40,3.132677e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(41,2.833399e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(42,2.567737e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(43,2.331423e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(44,2.120784e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(45,1.932653e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(46,1.764294e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(47,1.61334e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(48,1.477738e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(49,1.355702e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(50,1.24568e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(51,1.146316e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(52,1.056424e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(53,9.749678e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(54,9.010356e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(55,8.338272e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(56,7.726375e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(57,7.168445e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(58,6.658981e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(59,6.193115e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(60,5.766529e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(61,5.375386e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(62,5.016272e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(63,4.686143e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(64,4.382283e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(65,4.102264e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(66,3.843909e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(67,3.60527e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(68,3.384593e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(69,3.180303e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(70,2.990983e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(71,2.815352e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(72,2.652255e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(73,2.500648e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(74,2.359584e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(75,2.228208e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(76,2.10574e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(77,1.991475e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(78,1.884768e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(79,1.785034e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(80,1.69174e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(81,1.604398e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(82,1.522563e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(83,1.445827e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(84,1.373818e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(85,1.306194e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(86,1.242641e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(87,1.182872e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(88,1.126621e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(89,1.073645e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(90,1.02372e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(91,9.766399e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(92,9.322129e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(93,8.902635e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(94,8.506289e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(95,8.131588e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(96,7.777139e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(97,7.441652e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(98,7.123932e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(99,6.82287e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(100,6.537434e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(1,4.982706);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(1,4.982706,4.982706);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(2,0.206031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(2,0.206031,0.206031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(3,0.0005567311);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(3,0.0005567311,0.0005567311);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(4,4);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(4,4,4);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_10_20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.002065045);
   gre->SetPointError(0,0.04999998,0.0001610697);
   gre->SetPoint(1,0.75,0.001517728);
   gre->SetPointError(1,0.05000001,0.0001134734);
   gre->SetPoint(2,0.85,0.001445959);
   gre->SetPointError(2,0.04999998,0.0001093102);
   gre->SetPoint(3,0.95,0.001407915);
   gre->SetPointError(3,0.05000001,0.0001071712);
   gre->SetPoint(4,1.1,0.001202243);
   gre->SetPointError(4,0.1,0.0001116485);
   gre->SetPoint(5,1.3,0.0008959564);
   gre->SetPointError(5,0.09999996,7.210493e-05);
   gre->SetPoint(6,1.5,0.0007900565);
   gre->SetPointError(6,0.1,7.037912e-05);
   gre->SetPoint(7,1.7,0.0005762443);
   gre->SetPointError(7,0.09999996,6.798886e-05);
   gre->SetPoint(8,1.9,0.0004088754);
   gre->SetPointError(8,0.1,5.241983e-05);
   gre->SetPoint(9,2.1,0.0003513994);
   gre->SetPointError(9,0.1,4.901109e-05);
   gre->SetPoint(10,2.4,0.0001842584);
   gre->SetPointError(10,0.1999999,2.881764e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_10_20_uncor15 = new TH1F("Graph_dNdpT_#bar{d}_10_20_uncor15","V0M 10-20%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetMinimum(0.0001398967);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetMaximum(0.002433182);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetDirectory(0);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_10_20_uncor15);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_10_20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.002065045);
   gre->SetPointError(0,0,0.0001552183);
   gre->SetPoint(1,0.75,0.001517728);
   gre->SetPointError(1,0,0.0001044847);
   gre->SetPoint(2,0.85,0.001445959);
   gre->SetPointError(2,0,8.916167e-05);
   gre->SetPoint(3,0.95,0.001407915);
   gre->SetPointError(3,0,8.061702e-05);
   gre->SetPoint(4,1.1,0.001202243);
   gre->SetPointError(4,0,6.349729e-05);
   gre->SetPoint(5,1.3,0.0008959564);
   gre->SetPointError(5,0,4.89272e-05);
   gre->SetPoint(6,1.5,0.0007900565);
   gre->SetPointError(6,0,4.415385e-05);
   gre->SetPoint(7,1.7,0.0005762443);
   gre->SetPointError(7,0,3.825634e-05);
   gre->SetPoint(8,1.9,0.0004088754);
   gre->SetPointError(8,0,3.231966e-05);
   gre->SetPoint(9,2.1,0.0003513994);
   gre->SetPointError(9,0,3.625268e-05);
   gre->SetPoint(10,2.4,0.0001842584);
   gre->SetPointError(10,0,5.334406e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_10_2016 = new TH1F("Graph_dNdpT_#bar{d}_10_2016","V0M 10-20%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_10_2016->SetMinimum(0.0001178229);
   Graph_dNdpT_#bar{d}_10_2016->SetMaximum(0.002429198);
   Graph_dNdpT_#bar{d}_10_2016->SetDirectory(0);
   Graph_dNdpT_#bar{d}_10_2016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_10_2016->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_10_2016);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=5_multMax=10 = new TF1("*LevyTsallis_#bar{d}_multMin=5_multMax=10",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=5_multMax=10 = new TF1("LevyTsallis_#bar{d}_multMin=5_multMax=10",,0,10,5);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetName("LevyTsallis_#bar{d}_multMin=5_multMax=10");
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetTitle("");
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(1,0.0009296709);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(2,0.00180075);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(3,0.002562271);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(4,0.003176878);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(5,0.00362405);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(6,0.003900256);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(7,0.004016507);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(8,0.003994295);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(9,0.003861017);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(10,0.003645796);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(11,0.003376259);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(12,0.003076455);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(13,0.002765845);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(14,0.002459116);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(15,0.002166548);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(16,0.001894685);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(17,0.001647106);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(18,0.001425171);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(19,0.001228685);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(20,0.001056432);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(21,0.0009065893);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(22,0.0007770276);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(23,0.0006655255);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(24,0.0005699048);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(25,0.0004881168);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(26,0.0004182876);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(27,0.0003587384);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(28,0.0003079877);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(29,0.0002647431);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(30,0.000227887);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(31,0.0001964595);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(32,0.0001696402);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(33,0.0001467309);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(34,0.0001271385);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(35,0.0001103608);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(36,9.597303e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(37,8.361578e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(38,7.298556e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(39,6.382582e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(40,5.591971e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(41,4.908383e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(42,4.316291e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(43,3.802541e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(44,3.355977e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(45,2.967123e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(46,2.627922e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(47,2.331513e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(48,2.072046e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(49,1.844523e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(50,1.644671e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(51,1.468827e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(52,1.31385e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(53,1.17704e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(54,1.05607e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(55,9.489378e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(56,8.53911e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(57,7.694923e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(58,6.943843e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(59,6.274608e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(60,5.677431e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(61,5.143792e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(62,4.666261e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(63,4.238352e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(64,3.854391e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(65,3.509408e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(66,3.199045e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(67,2.919471e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(68,2.667319e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(69,2.43962e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(70,2.233758e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(71,2.047418e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(72,1.878556e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(73,1.72536e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(74,1.586221e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(75,1.459714e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(76,1.344569e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(77,1.239656e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(78,1.143967e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(79,1.056606e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(80,9.767676e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(81,9.037343e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(82,8.368629e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(83,7.755765e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(84,7.193575e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(85,6.677408e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(86,6.203081e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(87,5.766827e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(88,5.365251e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(89,4.995289e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(90,4.654176e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(91,4.33941e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(92,4.048729e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(93,3.780081e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(94,3.531611e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(95,3.30163e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(96,3.088607e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(97,2.891151e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(98,2.707995e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(99,2.537985e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(100,2.380071e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(1,7.675805);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(1,7.675805,7.675805);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(2,0.2480203);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(2,0.2480203,0.2480203);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(3,0.000740632);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(3,0.000740632,0.000740632);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(4,8);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(4,8,8);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_5_10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(32);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004534474);
   gre->SetPointError(0,0.04999998,0.0003530268);
   gre->SetPoint(1,0.75,0.003688883);
   gre->SetPointError(1,0.05000001,0.0002787982);
   gre->SetPoint(2,0.85,0.003942605);
   gre->SetPointError(2,0.04999998,0.0002967799);
   gre->SetPoint(3,0.95,0.003791463);
   gre->SetPointError(3,0.05000001,0.000289388);
   gre->SetPoint(4,1.1,0.003449416);
   gre->SetPointError(4,0.1,0.000281492);
   gre->SetPoint(5,1.3,0.002637489);
   gre->SetPointError(5,0.09999996,0.0002581345);
   gre->SetPoint(6,1.5,0.002045165);
   gre->SetPointError(6,0.1,0.0002072399);
   gre->SetPoint(7,1.7,0.001877285);
   gre->SetPointError(7,0.09999996,0.0002214937);
   gre->SetPoint(8,1.9,0.001300442);
   gre->SetPointError(8,0.1,0.0001572155);
   gre->SetPoint(9,2.1,0.0008982743);
   gre->SetPointError(9,0.1,0.0001446082);
   gre->SetPoint(10,2.4,0.0005328676);
   gre->SetPointError(10,0.1999999,8.333939e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_5_10_uncor17 = new TH1F("Graph_dNdpT_#bar{d}_5_10_uncor17","V0M 5-10%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetMinimum(5.730907e-06);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetMaximum(0.005331298);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetDirectory(0);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_5_10_uncor17);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_5_10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(32);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004534474);
   gre->SetPointError(0,0,0.0004604061);
   gre->SetPoint(1,0.75,0.003688883);
   gre->SetPointError(1,0,0.0003260542);
   gre->SetPoint(2,0.85,0.003942605);
   gre->SetPointError(2,0,0.0002946841);
   gre->SetPoint(3,0.95,0.003791463);
   gre->SetPointError(3,0,0.0002648073);
   gre->SetPoint(4,1.1,0.003449416);
   gre->SetPointError(4,0,0.0002155369);
   gre->SetPoint(5,1.3,0.002637489);
   gre->SetPointError(5,0,0.0001681698);
   gre->SetPoint(6,1.5,0.002045165);
   gre->SetPointError(6,0,0.0001425635);
   gre->SetPoint(7,1.7,0.001877285);
   gre->SetPointError(7,0,0.0001464753);
   gre->SetPoint(8,1.9,0.001300442);
   gre->SetPointError(8,0,0.0001207381);
   gre->SetPoint(9,2.1,0.0008982743);
   gre->SetPointError(9,0,0.0001160447);
   gre->SetPoint(10,2.4,0.0005328676);
   gre->SetPointError(10,0,7.985636e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_5_1018 = new TH1F("Graph_dNdpT_#bar{d}_5_1018","V0M 5-10%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_5_1018->SetMinimum(0.0004077101);
   Graph_dNdpT_#bar{d}_5_1018->SetMaximum(0.005449067);
   Graph_dNdpT_#bar{d}_5_1018->SetDirectory(0);
   Graph_dNdpT_#bar{d}_5_1018->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_5_1018->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_5_1018);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=0_multMax=5 = new TF1("*LevyTsallis_#bar{d}_multMin=0_multMax=5",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=0_multMax=5 = new TF1("LevyTsallis_#bar{d}_multMin=0_multMax=5",,0,10,5);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetName("LevyTsallis_#bar{d}_multMin=0_multMax=5");
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetTitle("");
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(1,0.002464161);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(2,0.00475327);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(3,0.006720242);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(4,0.00826625);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(5,0.009348815);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(6,0.009977677);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(7,0.0102021);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(8,0.01009476);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(9,0.009736581);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(10,0.009205293);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(11,0.008568383);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(12,0.007879993);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(13,0.007180652);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(14,0.00649869);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(15,0.005852411);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(16,0.005252403);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(17,0.004703639);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(18,0.004207217);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(19,0.003761716);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(20,0.003364191);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(21,0.00301088);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(22,0.002697685);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(23,0.002420483);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(24,0.002175315);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(25,0.001958496);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(26,0.001766663);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(27,0.001596797);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(28,0.001446208);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(29,0.001312525);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(30,0.001193664);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(31,0.001087803);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(32,0.0009933503);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(33,0.000908919);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(34,0.0008333021);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(35,0.0007654483);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(36,0.0007044424);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(37,0.0006494868);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(38,0.000599886);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(39,0.000555033);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(40,0.0005143969);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(41,0.0004775132);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(42,0.0004439745);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(43,0.0004134234);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(44,0.0003855451);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(45,0.0003600628);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(46,0.0003367318);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(47,0.0003153359);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(48,0.0002956838);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(49,0.0002776056);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(50,0.0002609504);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(51,0.0002455838);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(52,0.0002313862);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(53,0.0002182506);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(54,0.0002060812);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(55,0.0001947924);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(56,0.000184307);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(57,0.0001745561);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(58,0.0001654772);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(59,0.0001570142);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(60,0.0001491164);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(61,0.000141738);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(62,0.0001348373);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(63,0.0001283768);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(64,0.0001223221);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(65,0.0001166423);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(66,0.000111309);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(67,0.0001062963);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(68,0.0001015807);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(69,9.714066e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(70,9.295642e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(71,8.900993e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(72,8.528464e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(73,8.176531e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(74,7.843798e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(75,7.528976e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(76,7.230881e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(77,6.948419e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(78,6.680581e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(79,6.426434e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(80,6.185116e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(81,5.955828e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(82,5.737831e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(83,5.530439e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(84,5.333014e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(85,5.144965e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(86,4.965742e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(87,4.794831e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(88,4.631758e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(89,4.476076e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(90,4.327371e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(91,4.185256e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(92,4.049369e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(93,3.919371e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(94,3.794947e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(95,3.6758e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(96,3.561653e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(97,3.452244e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(98,3.34733e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(99,3.246682e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(100,3.150083e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(1,3.711642);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(1,3.711642,3.711642);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(2,0.2185607);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(2,0.2185607,0.2185607);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(3,0.001095785);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(3,0.001095785,0.001095785);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(4,16);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(4,16,16);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->Draw("same");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_#bar{d}_0_5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.01056416);
   gre->SetPointError(0,0.04999998,0.0008342077);
   gre->SetPoint(1,0.75,0.01146956);
   gre->SetPointError(1,0.05000001,0.0008497068);
   gre->SetPoint(2,0.85,0.009205543);
   gre->SetPointError(2,0.04999998,0.000705406);
   gre->SetPoint(3,0.95,0.009353905);
   gre->SetPointError(3,0.05000001,0.0007343762);
   gre->SetPoint(4,1.1,0.007761825);
   gre->SetPointError(4,0.1,0.0007058753);
   gre->SetPoint(5,1.3,0.007222429);
   gre->SetPointError(5,0.09999996,0.0006131437);
   gre->SetPoint(6,1.5,0.006334567);
   gre->SetPointError(6,0.1,0.0005486725);
   gre->SetPoint(7,1.7,0.004680109);
   gre->SetPointError(7,0.09999996,0.0004146943);
   gre->SetPoint(8,1.9,0.003578178);
   gre->SetPointError(8,0.1,0.0003938868);
   gre->SetPoint(9,2.1,0.003933459);
   gre->SetPointError(9,0.1,0.0004890983);
   gre->SetPoint(10,2.4,0.00207033);
   gre->SetPointError(10,0.1999999,0.0002726821);
   gre->SetPoint(11,2.8,0.001209558);
   gre->SetPointError(11,0.2,0.0003290769);
   
   TH1F *Graph_dNdpT_#bar{d}_0_5_uncor19 = new TH1F("Graph_dNdpT_#bar{d}_0_5_uncor19","V0M 0-5%",100,0.36,3.24);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetMinimum(0.0007924329);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetMaximum(0.01346314);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetDirectory(0);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_0_5_uncor19);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_#bar{d}_0_5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.01056416);
   gre->SetPointError(0,0,0.0009937925);
   gre->SetPoint(1,0.75,0.01146956);
   gre->SetPointError(1,0,0.0008130553);
   gre->SetPoint(2,0.85,0.009205543);
   gre->SetPointError(2,0,0.0006367607);
   gre->SetPoint(3,0.95,0.009353905);
   gre->SetPointError(3,0,0.000588075);
   gre->SetPoint(4,1.1,0.007761825);
   gre->SetPointError(4,0,0.0004509966);
   gre->SetPoint(5,1.3,0.007222429);
   gre->SetPointError(5,0,0.0003957211);
   gre->SetPoint(6,1.5,0.006334567);
   gre->SetPointError(6,0,0.0003543957);
   gre->SetPoint(7,1.7,0.004680109);
   gre->SetPointError(7,0,0.0003100677);
   gre->SetPoint(8,1.9,0.003578178);
   gre->SetPointError(8,0,0.000270076);
   gre->SetPoint(9,2.1,0.003933459);
   gre->SetPointError(9,0,0.0003644825);
   gre->SetPoint(10,2.4,0.00207033);
   gre->SetPointError(10,0,0.0002393484);
   gre->SetPoint(11,2.8,0.001209558);
   gre->SetPointError(11,0,0.0002335484);
   
   TH1F *Graph_dNdpT_#bar{d}_0_520 = new TH1F("Graph_dNdpT_#bar{d}_0_520","V0M 0-5%",100,0.435,3.015);
   Graph_dNdpT_#bar{d}_0_520->SetMinimum(0.0008784086);
   Graph_dNdpT_#bar{d}_0_520->SetMaximum(0.01341327);
   Graph_dNdpT_#bar{d}_0_520->SetDirectory(0);
   Graph_dNdpT_#bar{d}_0_520->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_0_520->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_0_520);
   
   gre->Draw("pez,");
   
   leg = new TLegend(0.04,0.14,0.24,0.38,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("dNdpT_#bar{d}_0_5_uncor","I+II (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_5_10_uncor","III (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_10_20_uncor","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_20_40_uncor","VI+VII (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_40_100_uncor","VIII+IX+X (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("LevyTsallis_#bar{d}_multMin=0_multMax=100","L#acute{e}vy-Tsallis fit","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   pt = new TPaveText(0.04,0.37,0.19,0.42,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.03);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   
   pt = new TPaveText(0.39,0.15,0.69,0.32,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   text = pt->AddText("anti-deuterons");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("|#it{y}| < 0.5");
   pt->Draw();
   pdR->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/doverp_all.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:27:49 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.6405223,-0.0012,3.934637,0.0068);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetBottomMargin(0.15);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetMinimum(0);
   h->SetMaximum(0.006);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(1,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.5);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(5);
   gre->SetName("doverp_uncor");
   gre->SetTitle("pp, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.001283449);
   gre->SetPointError(0,0.1345161,0.000215048);
   gre->SetPoint(1,7.539474,0.001701064);
   gre->SetPointError(1,0.2289474,0.0002194244);
   gre->SetPoint(2,10.76316,0.001970563);
   gre->SetPointError(2,0.3,0.0002575069);
   gre->SetPoint(3,13.5,0.001947286);
   gre->SetPointError(3,0.4,0.0002606413);
   gre->SetPoint(4,17.47021,0.002206761);
   gre->SetPointError(4,0.5202128,0.0002978742);
   
   TH1F *Graph_doverp_uncor1 = new TH1F("Graph_doverp_uncor1","pp, #sqrt{#it{s}} = 7 TeV",100,1.678022,19.47337);
   Graph_doverp_uncor1->SetMinimum(0.0009247777);
   Graph_doverp_uncor1->SetMaximum(0.002648258);
   Graph_doverp_uncor1->SetDirectory(0);
   Graph_doverp_uncor1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_doverp_uncor1->SetLineColor(ci);
   Graph_doverp_uncor1->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_doverp_uncor1->GetXaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetXaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetXaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetXaxis()->SetTitleOffset(1.3);
   Graph_doverp_uncor1->GetXaxis()->SetTitleFont(42);
   Graph_doverp_uncor1->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   Graph_doverp_uncor1->GetYaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetYaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetYaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetYaxis()->SetTitleOffset(1.8);
   Graph_doverp_uncor1->GetYaxis()->SetTitleFont(42);
   Graph_doverp_uncor1->GetZaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetZaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetZaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_doverp_uncor1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("doverp_stat");
   gre->SetTitle("pp, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.001283449);
   gre->SetPointError(0,0,1.515455e-05);
   gre->SetPoint(1,7.539474,0.001701064);
   gre->SetPointError(1,0,2.026621e-05);
   gre->SetPoint(2,10.76316,0.001970563);
   gre->SetPointError(2,0,2.621776e-05);
   gre->SetPoint(3,13.5,0.001947286);
   gre->SetPointError(3,0,3.531506e-05);
   gre->SetPoint(4,17.47021,0.002206761);
   gre->SetPointError(4,0,3.161472e-05);
   
   TH1F *Graph_doverp_stat2 = new TH1F("Graph_doverp_stat2","pp, #sqrt{#it{s}} = 7 TeV",100,1.878011,18.88769);
   Graph_doverp_stat2->SetMinimum(0.001171286);
   Graph_doverp_stat2->SetMaximum(0.002335383);
   Graph_doverp_stat2->SetDirectory(0);
   Graph_doverp_stat2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_doverp_stat2->SetLineColor(ci);
   Graph_doverp_stat2->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_doverp_stat2->GetXaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetXaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetXaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetXaxis()->SetTitleOffset(1.3);
   Graph_doverp_stat2->GetXaxis()->SetTitleFont(42);
   Graph_doverp_stat2->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   Graph_doverp_stat2->GetYaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetYaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetYaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetYaxis()->SetTitleOffset(1.8);
   Graph_doverp_stat2->GetYaxis()->SetTitleFont(42);
   Graph_doverp_stat2->GetZaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetZaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetZaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_doverp_stat2);
   
   gre->Draw("pez,");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(2.2);
   grae->SetPoint(0,1447.5,0.003354839);
   grae->SetPointError(0,54.5,54.5,0.0005303431,0.0005303431);
   grae->SetPoint(1,966,0.003780952);
   grae->SetPointError(1,37,37,0.0005074546,0.0005074546);
   grae->SetPoint(2,537.5,0.004141667);
   grae->SetPointError(2,19,19,0.0005826271,0.0005826271);
   grae->SetPoint(3,205,0.004123711);
   grae->SetPointError(3,7.5,7.5,0.0006175524,0.0006175524);
   grae->SetPoint(4,55.5,0.003571429);
   grae->SetPointError(4,3,3,0.0006738558,0.0006738558);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV",100,47.25,1646.95);
   Graph_Graph1->SetMinimum(0.002632819);
   Graph_Graph1->SetMaximum(0.004932941);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ALICE_d");
   gre->SetTitle("Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,1447.5,0.003354839);
   gre->SetPointError(0,0,3.225806e-05);
   gre->SetPoint(1,966,0.003780952);
   gre->SetPointError(1,0,2.380952e-05);
   gre->SetPoint(2,537.5,0.004141667);
   gre->SetPointError(2,0,2.5e-05);
   gre->SetPoint(3,205,0.004123711);
   gre->SetPointError(3,0,4.123711e-05);
   gre->SetPoint(4,55.5,0.003571429);
   gre->SetPointError(4,0,7.142857e-05);
   
   TH1F *Graph_ALICE_d3 = new TH1F("Graph_ALICE_d3","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV",100,49.95,1586.7);
   Graph_ALICE_d3->SetMinimum(0.003238172);
   Graph_ALICE_d3->SetMaximum(0.004251075);
   Graph_ALICE_d3->SetDirectory(0);
   Graph_ALICE_d3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ALICE_d3->SetLineColor(ci);
   Graph_ALICE_d3->GetXaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetXaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetXaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetXaxis()->SetTitleFont(42);
   Graph_ALICE_d3->GetYaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetYaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetYaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetYaxis()->SetTitleFont(42);
   Graph_ALICE_d3->GetZaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetZaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetZaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ALICE_d3);
   
   gre->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph1");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 900 GeV");

   ci = TColor::GetColor("#cc6600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,3.81,0.00138);
   grae->SetPointError(0,0.07,0.07,0.00015,0.00015);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","pp INEL, #sqrt{#it{s}} = 900 GeV",100,3.726,3.894);
   Graph_Graph2->SetMinimum(0.0012);
   Graph_Graph2->SetMaximum(0.00156);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph2");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 900 GeV");

   ci = TColor::GetColor("#cc6600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,3.81,0.00138);
   grae->SetPointError(0,0,0,0.00011,0.00011);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","pp INEL, #sqrt{#it{s}} = 900 GeV",100,3.71,4.91);
   Graph_Graph3->SetMinimum(0.001248);
   Graph_Graph3->SetMaximum(0.001512);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph3");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 2.76 TeV");

   ci = TColor::GetColor("#996600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#996600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#996600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,4.88,0.001482);
   grae->SetPointError(0,0.08,0.11,0.00016,0.00016);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","pp INEL, #sqrt{#it{s}} = 2.76 TeV",100,4.781,5.009);
   Graph_Graph4->SetMinimum(0.00129);
   Graph_Graph4->SetMaximum(0.001674);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph4");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 2.76 TeV");

   ci = TColor::GetColor("#996600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#996600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#996600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,4.88,0.001482);
   grae->SetPointError(0,0,0,4.7e-05,4.7e-05);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","pp INEL, #sqrt{#it{s}} = 2.76 TeV",100,4.78,5.98);
   Graph_Graph5->SetMinimum(0.0014256);
   Graph_Graph5->SetMaximum(0.0015384);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph5");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(3);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,6.01,0.001626);
   grae->SetPointError(0,0.12,0.2,0.00017,0.00017);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","pp INEL, #sqrt{#it{s}} = 7 TeV",100,5.858,6.242);
   Graph_Graph6->SetMinimum(0.001422);
   Graph_Graph6->SetMaximum(0.00183);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph6");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,6.01,0.001626);
   grae->SetPointError(0,0,0,1.3e-05,1.3e-05);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","pp INEL, #sqrt{#it{s}} = 7 TeV",100,5.91,7.11);
   Graph_Graph7->SetMinimum(0.0016104);
   Graph_Graph7->SetMaximum(0.0016416);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("pez,");
   
   TLegend *leg = new TLegend(0.16,0.72,0.32,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.034);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("doverp_uncor","pp, #sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(2.2);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.65,0.24,0.74,0.45,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.034);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","pp INEL (d/p)","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","#sqrt{#it{s}} = 900 GeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph3","#sqrt{#it{s}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#996600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph5","#sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.66,0.8,0.89,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> figures/ptmean_d_all.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:02:40 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,850,730);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.180723,0.2148148,24.3253,2.251852);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",10000,0,100);
   h->SetMinimum(0.5);
   h->SetMaximum(2.15);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch}/d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(101,2300);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#LT#it{p}_{T}#GT (GeV/#it{c})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.1);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("ptMeanBW");
   grae->SetTitle("Blast-Wave model (#pi, K, p), mass = 1.876 (rms uncert.)");

   ci = TColor::GetColor("#009900");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3013);

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetPoint(0,21.3,1.716265);
   grae->SetPointError(0,0.004632713,0.004632713,0.06135071,0.06135071);
   grae->SetPoint(1,16.5,1.614294);
   grae->SetPointError(1,0.5,0.5,0.05526559,0.05526559);
   grae->SetPoint(2,13.5,1.526379);
   grae->SetPointError(2,0.4,0.4,0.0536549,0.0536549);
   grae->SetPoint(3,11.5,1.456159);
   grae->SetPointError(3,0.3,0.3,0.05238794,0.05238794);
   grae->SetPoint(4,10.1,1.407171);
   grae->SetPointError(4,0.3,0.3,0.05184068,0.05184068);
   grae->SetPoint(5,8.45,1.344529);
   grae->SetPointError(5,0.25,0.25,0.04913781,0.04913781);
   grae->SetPoint(6,6.72,1.271313);
   grae->SetPointError(6,0.21,0.21,0.04655432,0.04655432);
   grae->SetPoint(7,5.4,1.194009);
   grae->SetPointError(7,0.17,0.17,0.04338625,0.04338625);
   grae->SetPoint(8,3.9,1.104308);
   grae->SetPointError(8,0.14,0.14,0.03959523,0.03959523);
   grae->SetPoint(9,2.26,0.9514167);
   grae->SetPointError(9,0.12,0.12,0.03024805,0.03024805);
   
   TH1F *Graph_ptMeanBW1 = new TH1F("Graph_ptMeanBW1","Blast-Wave model (#pi, K, p), mass = 1.876 (rms uncert.)",100,0.2235367,23.2211);
   Graph_ptMeanBW1->SetMinimum(0.835524);
   Graph_ptMeanBW1->SetMaximum(1.86326);
   Graph_ptMeanBW1->SetDirectory(0);
   Graph_ptMeanBW1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptMeanBW1->SetLineColor(ci);
   Graph_ptMeanBW1->GetXaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetXaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetXaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetXaxis()->SetTitleFont(42);
   Graph_ptMeanBW1->GetYaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetYaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetYaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetYaxis()->SetTitleFont(42);
   Graph_ptMeanBW1->GetZaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetZaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetZaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_ptMeanBW1);
   
   grae->Draw("3,");
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("meanPt_d#bar{d}_coalescence");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66cc66");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66cc66");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,2.26,0.7805746);
   gre->SetPointError(0,0.12,0.02542085);
   gre->SetPoint(1,3.9,0.8887399);
   gre->SetPointError(1,0.14,0.02580119);
   gre->SetPoint(2,5.4,0.9492806);
   gre->SetPointError(2,0.17,0.02637075);
   gre->SetPoint(3,6.72,0.994959);
   gre->SetPointError(3,0.21,0.02850087);
   gre->SetPoint(4,8.45,1.041933);
   gre->SetPointError(4,0.25,0.03103054);
   gre->SetPoint(5,10.1,1.080252);
   gre->SetPointError(5,0.3,0.0330328);
   gre->SetPoint(6,11.5,1.109249);
   gre->SetPointError(6,0.3,0.03474497);
   gre->SetPoint(7,13.5,1.151031);
   gre->SetPointError(7,0.4,0.03706763);
   gre->SetPoint(8,16.5,1.206128);
   gre->SetPointError(8,0.5,0.04068202);
   gre->SetPoint(9,21.3,1.277164);
   gre->SetPointError(9,0.6,0.04626301);
   
   TH1F *Graph_meanPt_d#bar{d}_coalescence1 = new TH1F("Graph_meanPt_d#bar{d}_coalescence1","Graph",100,0.1640001,23.876);
   Graph_meanPt_d#bar{d}_coalescence1->SetMinimum(0.6983264);
   Graph_meanPt_d#bar{d}_coalescence1->SetMaximum(1.380254);
   Graph_meanPt_d#bar{d}_coalescence1->SetDirectory(0);
   Graph_meanPt_d#bar{d}_coalescence1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_meanPt_d#bar{d}_coalescence1->SetLineColor(ci);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitleFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/#it{c})");
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitleFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_meanPt_d#bar{d}_coalescence1);
   
   gre->Draw("3,");
   
   grae = new TGraphAsymmErrors(10);
   grae->SetName("ptMeanBW");
   grae->SetTitle("Blast-Wave model (#pi, K, p), mass = 0.938 (rms uncert.)");

   ci = TColor::GetColor("#0066cc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   grae->SetMarkerColor(ci);
   grae->SetPoint(0,21.3,1.107675);
   grae->SetPointError(0,0.002237689,0.002237689,0.03958345,0.03958345);
   grae->SetPoint(1,16.5,1.049681);
   grae->SetPointError(1,0.5,0.5,0.0349354,0.0349354);
   grae->SetPoint(2,13.5,1.003328);
   grae->SetPointError(2,0.4,0.4,0.03344405,0.03344405);
   grae->SetPoint(3,11.5,0.9677065);
   grae->SetPointError(3,0.3,0.3,0.03223156,0.03223156);
   grae->SetPoint(4,10.1,0.9426772);
   grae->SetPointError(4,0.3,0.3,0.0316404,0.0316404);
   grae->SetPoint(5,8.45,0.9085222);
   grae->SetPointError(5,0.25,0.25,0.02972897,0.02972897);
   grae->SetPoint(6,6.72,0.8692144);
   grae->SetPointError(6,0.21,0.21,0.02782447,0.02782447);
   grae->SetPoint(7,5.4,0.8288807);
   grae->SetPointError(7,0.17,0.17,0.0256417,0.0256417);
   grae->SetPoint(8,3.9,0.7782541);
   grae->SetPointError(8,0.14,0.14,0.02326464,0.02326464);
   grae->SetPoint(9,2.26,0.6879652);
   grae->SetPointError(9,0.12,0.12,0.01765543,0.01765543);
   
   TH1F *Graph_ptMeanBW2 = new TH1F("Graph_ptMeanBW2","Blast-Wave model (#pi, K, p), mass = 0.938 (rms uncert.)",100,0.2237762,23.21846);
   Graph_ptMeanBW2->SetMinimum(0.6226149);
   Graph_ptMeanBW2->SetMaximum(1.194953);
   Graph_ptMeanBW2->SetDirectory(0);
   Graph_ptMeanBW2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptMeanBW2->SetLineColor(ci);
   Graph_ptMeanBW2->GetXaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetXaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetXaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetXaxis()->SetTitleFont(42);
   Graph_ptMeanBW2->GetYaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetYaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetYaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetYaxis()->SetTitleFont(42);
   Graph_ptMeanBW2->GetZaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetZaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetZaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_ptMeanBW2);
   
   grae->Draw("3,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ptmean_sys_d#bar{d}");
   gre->SetTitle("d");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,3.295484,0.8367155);
   gre->SetPointError(0,0.1345161,0.04877185);
   gre->SetPoint(1,7.539474,1.049464);
   gre->SetPointError(1,0.2289474,0.05313032);
   gre->SetPoint(2,10.76316,1.121896);
   gre->SetPointError(2,0.3,0.06465344);
   gre->SetPoint(3,13.5,1.169017);
   gre->SetPointError(3,0.4,0.06153689);
   gre->SetPoint(4,17.47021,1.302741);
   gre->SetPointError(4,0.5202128,0.07380479);
   
   TH1F *Graph_ptmean_sys_d#bar{d}2 = new TH1F("Graph_ptmean_sys_d#bar{d}2","d",100,1.678022,19.47337);
   Graph_ptmean_sys_d#bar{d}2->SetMinimum(0.7290834);
   Graph_ptmean_sys_d#bar{d}2->SetMaximum(1.435406);
   Graph_ptmean_sys_d#bar{d}2->SetDirectory(0);
   Graph_ptmean_sys_d#bar{d}2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_sys_d#bar{d}2->SetLineColor(ci);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_sys_d#bar{d}2);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ptmean_stat_d#bar{d}");
   gre->SetTitle("d");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,3.295484,0.8367155);
   gre->SetPointError(0,0,0.005166643);
   gre->SetPoint(1,7.539474,1.049464);
   gre->SetPointError(1,0,0.006878937);
   gre->SetPoint(2,10.76316,1.121896);
   gre->SetPointError(2,0,0.009194361);
   gre->SetPoint(3,13.5,1.169017);
   gre->SetPointError(3,0,0.01119548);
   gre->SetPoint(4,17.47021,1.302741);
   gre->SetPointError(4,0,0.01175745);
   
   TH1F *Graph_ptmean_stat_d#bar{d}3 = new TH1F("Graph_ptmean_stat_d#bar{d}3","d",100,1.878011,18.88769);
   Graph_ptmean_stat_d#bar{d}3->SetMinimum(0.7832539);
   Graph_ptmean_stat_d#bar{d}3->SetMaximum(1.362794);
   Graph_ptmean_stat_d#bar{d}3->SetDirectory(0);
   Graph_ptmean_stat_d#bar{d}3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_stat_d#bar{d}3->SetLineColor(ci);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_stat_d#bar{d}3);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_uncorReal_p_nicolo");
   gre->SetTitle("p+#bar{p}");

   ci = TColor::GetColor("#3399ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0.12,0.005388624);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0.14,0.006091135);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0.17,0.006484756);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0.21,0.006929051);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0.25,0.007752883);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0.3,0.008197387);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0.3,0.008551429);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0.4,0.009110429);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0.5,0.009819275);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0.6,0.01039323);
   
   TH1F *Graph_ptmean_uncorReal_p_nicolo4 = new TH1F("Graph_ptmean_uncorReal_p_nicolo4","p+#bar{p}",100,0.1640001,23.876);
   Graph_ptmean_uncorReal_p_nicolo4->SetMinimum(0.6106739);
   Graph_ptmean_uncorReal_p_nicolo4->SetMaximum(1.19422);
   Graph_ptmean_uncorReal_p_nicolo4->SetDirectory(0);
   Graph_ptmean_uncorReal_p_nicolo4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_uncorReal_p_nicolo4->SetLineColor(ci);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_uncorReal_p_nicolo4);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_uncor_p_nicolo");
   gre->SetTitle("p+#bar{p}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0.12,0.02198348);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0.14,0.02218158);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0.17,0.01922632);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0.21,0.01956196);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0.25,0.01948814);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0.3,0.02000972);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0.3,0.01966674);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0.4,0.0209527);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0.5,0.02106784);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0.6,0.02179804);
   
   TH1F *Graph_ptmean_uncor_p_nicolo5 = new TH1F("Graph_ptmean_uncor_p_nicolo5","p+#bar{p}",100,0.1640001,23.876);
   Graph_ptmean_uncor_p_nicolo5->SetMinimum(0.5912791);
   Graph_ptmean_uncor_p_nicolo5->SetMaximum(1.208425);
   Graph_ptmean_uncor_p_nicolo5->SetDirectory(0);
   Graph_ptmean_uncor_p_nicolo5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_uncor_p_nicolo5->SetLineColor(ci);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_uncor_p_nicolo5);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_stat_p_nicolo");
   gre->SetTitle("p+#bar{p}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0,0.0004801434);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0,0.0004801434);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0,0.0004801434);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0,0.0004801434);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0,0.0004801434);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0,0.0004801434);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0,0.0004801434);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0,0.0004801434);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0,0.0004801434);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0,0.0004801434);
   
   TH1F *Graph_ptmean_stat_p_nicolo6 = new TH1F("Graph_ptmean_stat_p_nicolo6","p+#bar{p}",100,0.3560001,23.204);
   Graph_ptmean_stat_p_nicolo6->SetMinimum(0.6170645);
   Graph_ptmean_stat_p_nicolo6->SetMaximum(1.182825);
   Graph_ptmean_stat_p_nicolo6->SetDirectory(0);
   Graph_ptmean_stat_p_nicolo6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_stat_p_nicolo6->SetLineColor(ci);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_stat_p_nicolo6);
   
   gre->Draw("pz,");
   
   TLegend *leg = new TLegend(0.15,0.68,0.6,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ptmean_uncor_p_nicolo","p+#bar{p}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#3399ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(2.6);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptMeanBW","Blast-Wave p+#bar{p}","F");

   ci = TColor::GetColor("#0066cc");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#0066cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptmean_sys_d#bar{d}","d+#bar{d}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptMeanBW","Blast-Wave d+#bar{d}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3013);

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("meanPt_d#bar{d}_coalescence","Coalescence d+#bar{d}","F");

   ci = TColor::GetColor("#66cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cc66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.73,0.84,0.93,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.885,0.35,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.034);
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.84,0.35,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.028);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> macros/B2coalFinal_dbar.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Wed Feb 20 18:09:39 2019) by ROOT version5.34/30
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",28,38,1000,730);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n3->Range(-0.02894737,-0.008723684,1.892105,0.05430263);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.14);
   c1_n3->SetBottomMargin(0.14);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",1000,0,20);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.048);
   h->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#it{p}_{T}/#it{A} (GeV/#it{c})");
   h->GetXaxis()->SetRange(13,85);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2}, #it{B'}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetNdivisions(505);
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.4);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(41);
   gre->SetName("B2coalINEL_#bar{d}");
   gre->SetTitle("B_{2} (#bar{d})");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);
   gre->SetLineColor(0);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#ff6666");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.01464572);
   gre->SetPointError(0,0.025,0.0005254699);
   gre->SetPoint(1,0.375,0.01482334);
   gre->SetPointError(1,0.025,0.0005247429);
   gre->SetPoint(2,0.425,0.01493676);
   gre->SetPointError(2,0.025,0.000579217);
   gre->SetPoint(3,0.475,0.01502678);
   gre->SetPointError(3,0.025,0.0005742023);
   gre->SetPoint(4,0.525,0.01524131);
   gre->SetPointError(4,0.025,0.0005702702);
   gre->SetPoint(5,0.575,0.01549617);
   gre->SetPointError(5,0.025,0.0005768202);
   gre->SetPoint(6,0.625,0.01565622);
   gre->SetPointError(6,0.025,0.0006092024);
   gre->SetPoint(7,0.675,0.01590768);
   gre->SetPointError(7,0.025,0.0006552414);
   gre->SetPoint(8,0.725,0.01629544);
   gre->SetPointError(8,0.025,0.0006195378);
   gre->SetPoint(9,0.775,0.01659666);
   gre->SetPointError(9,0.025,0.0006797236);
   gre->SetPoint(10,0.825,0.01697594);
   gre->SetPointError(10,0.025,0.0006991595);
   gre->SetPoint(11,0.875,0.01738493);
   gre->SetPointError(11,0.025,0.0007193946);
   gre->SetPoint(12,0.925,0.01776203);
   gre->SetPointError(12,0.025,0.0007497898);
   gre->SetPoint(13,0.975,0.01813842);
   gre->SetPointError(13,0.025,0.0007513289);
   gre->SetPoint(14,1.05,0.01878548);
   gre->SetPointError(14,0.05,0.0007592684);
   gre->SetPoint(15,1.15,0.01956304);
   gre->SetPointError(15,0.05,0.000827438);
   gre->SetPoint(16,1.25,0.02032697);
   gre->SetPointError(16,0.05,0.0008808597);
   gre->SetPoint(17,1.35,0.02112234);
   gre->SetPointError(17,0.05,0.0008877275);
   gre->SetPoint(18,1.45,0.02181902);
   gre->SetPointError(18,0.05,0.0008825442);
   gre->SetPoint(19,1.55,0.02262996);
   gre->SetPointError(19,0.05,0.0009184778);
   gre->SetPoint(20,1.65,0.02342011);
   gre->SetPointError(20,0.05,0.0008938894);
   gre->SetPoint(21,1.75,0.02402978);
   gre->SetPointError(21,0.05,0.001030174);
   gre->SetPoint(22,1.85,0.02440533);
   gre->SetPointError(22,0.05,0.001090994);
   gre->SetPoint(23,1.95,0.02533532);
   gre->SetPointError(23,0.05,0.0009583416);
   gre->SetPoint(24,2.1,0.0260881);
   gre->SetPointError(24,0.1,0.001058149);
   gre->SetPoint(25,2.3,0.02714737);
   gre->SetPointError(25,0.1,0.001081097);
   gre->SetPoint(26,2.5,0.02780019);
   gre->SetPointError(26,0.1,0.001261326);
   gre->SetPoint(27,2.7,0.02913603);
   gre->SetPointError(27,0.1,0.001148854);
   gre->SetPoint(28,2.9,0.02987174);
   gre->SetPointError(28,0.1,0.001117181);
   gre->SetPoint(29,3.1,0.03077893);
   gre->SetPointError(29,0.1,0.001183049);
   gre->SetPoint(30,3.3,0.03158259);
   gre->SetPointError(30,0.1,0.001283375);
   gre->SetPoint(31,3.5,0.03207565);
   gre->SetPointError(31,0.1,0.001370184);
   gre->SetPoint(32,3.7,0.03234776);
   gre->SetPointError(32,0.1,0.001541271);
   gre->SetPoint(33,3.9,0.03258631);
   gre->SetPointError(33,0.1,0.001637544);
   gre->SetPoint(34,4.25,0.03309358);
   gre->SetPointError(34,0.25,0.001601318);
   gre->SetPoint(35,4.75,0.03363864);
   gre->SetPointError(35,0.25,0.001695574);
   gre->SetPoint(36,5.5,0.03378658);
   gre->SetPointError(36,0.5,0.00174879);
   gre->SetPoint(37,7,0.03367098);
   gre->SetPointError(37,1,0.001783818);
   gre->SetPoint(38,9,0.03315683);
   gre->SetPointError(38,1,0.001906827);
   gre->SetPoint(39,12.5,0.03219059);
   gre->SetPointError(39,2.5,0.001397054);
   gre->SetPoint(40,17.5,0.03044296);
   gre->SetPointError(40,2.5,0.003060371);
   
   TH1F *Graph_B2coalINEL_#bar{d}1 = new TH1F("Graph_B2coalINEL_#bar{d}1","B_{2} (#bar{d})",100,0,21.97);
   Graph_B2coalINEL_#bar{d}1->SetMinimum(0.01197874);
   Graph_B2coalINEL_#bar{d}1->SetMaximum(0.03767688);
   Graph_B2coalINEL_#bar{d}1->SetDirectory(0);
   Graph_B2coalINEL_#bar{d}1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2coalINEL_#bar{d}1->SetLineColor(ci);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetXaxis()->SetTitleFont(42);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetYaxis()->SetTitleFont(42);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetLabelFont(42);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2coalINEL_#bar{d}1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2coalINEL_#bar{d}1);
   
   gre->Draw("3,");
   
   gre = new TGraphErrors(20);
   gre->SetName("B2inel7TeVeulogio_#bar{d}_sys");
   gre->SetTitle("B2inel7TeVeulogio_#bar{d}_sys");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.425,0.01584);
   gre->SetPointError(0,0.025,0.003);
   gre->SetPoint(1,0.475,0.01511);
   gre->SetPointError(1,0.025,0.002);
   gre->SetPoint(2,0.525,0.01538);
   gre->SetPointError(2,0.025,0.002);
   gre->SetPoint(3,0.575,0.01562);
   gre->SetPointError(3,0.025,0.0019);
   gre->SetPoint(4,0.625,0.01665);
   gre->SetPointError(4,0.025,0.0027);
   gre->SetPoint(5,0.675,0.01705);
   gre->SetPointError(5,0.025,0.0028);
   gre->SetPoint(6,0.725,0.0172);
   gre->SetPointError(6,0.025,0.0028);
   gre->SetPoint(7,0.775,0.01781);
   gre->SetPointError(7,0.025,0.0029);
   gre->SetPoint(8,0.825,0.01872);
   gre->SetPointError(8,0.025,0.003);
   gre->SetPoint(9,0.875,0.01896);
   gre->SetPointError(9,0.025,0.003);
   gre->SetPoint(10,0.925,0.01992);
   gre->SetPointError(10,0.025,0.0031);
   gre->SetPoint(11,0.975,0.0214);
   gre->SetPointError(11,0.025,0.0034);
   gre->SetPoint(12,1.025,0.0215);
   gre->SetPointError(12,0.025,0.0034);
   gre->SetPoint(13,1.075,0.0227);
   gre->SetPointError(13,0.025,0.0034);
   gre->SetPoint(14,1.125,0.025);
   gre->SetPointError(14,0.025,0.0042);
   gre->SetPoint(15,1.175,0.0236);
   gre->SetPointError(15,0.025,0.0037);
   gre->SetPoint(16,1.225,0.0224);
   gre->SetPointError(16,0.025,0.004);
   gre->SetPoint(17,1.275,0.0254);
   gre->SetPointError(17,0.025,0.0044);
   gre->SetPoint(18,1.35,0.0311);
   gre->SetPointError(18,0.05,0.0061);
   gre->SetPoint(19,1.45,0.0263);
   gre->SetPointError(19,0.05,0.0064);
   
   TH1F *Graph_B2inel7TeVeulogio_#bar{d}_sys2 = new TH1F("Graph_B2inel7TeVeulogio_#bar{d}_sys2","B2inel7TeVeulogio_#bar{d}_sys",100,0.29,1.61);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetMinimum(0.010404);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetMaximum(0.039636);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetDirectory(0);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->SetLineColor(ci);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetXaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetYaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}_sys2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2inel7TeVeulogio_#bar{d}_sys2);
   
   gre->Draw("epz2");
   
   gre = new TGraphErrors(20);
   gre->SetName("B2inel7TeVeulogio_#bar{d}");
   gre->SetTitle("B2inel7TeVeulogio_#bar{d}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.425,0.01584);
   gre->SetPointError(0,0,0.0004);
   gre->SetPoint(1,0.475,0.01511);
   gre->SetPointError(1,0,0.00036);
   gre->SetPoint(2,0.525,0.01538);
   gre->SetPointError(2,0,0.00047);
   gre->SetPoint(3,0.575,0.01562);
   gre->SetPointError(3,0,0.00047);
   gre->SetPoint(4,0.625,0.01665);
   gre->SetPointError(4,0,0.00052);
   gre->SetPoint(5,0.675,0.01705);
   gre->SetPointError(5,0,0.00055);
   gre->SetPoint(6,0.725,0.0172);
   gre->SetPointError(6,0,0.00058);
   gre->SetPoint(7,0.775,0.01781);
   gre->SetPointError(7,0,0.00063);
   gre->SetPoint(8,0.825,0.01872);
   gre->SetPointError(8,0,0.00071);
   gre->SetPoint(9,0.875,0.01896);
   gre->SetPointError(9,0,0.00079);
   gre->SetPoint(10,0.925,0.01992);
   gre->SetPointError(10,0,0.00089);
   gre->SetPoint(11,0.975,0.0214);
   gre->SetPointError(11,0,0.0011);
   gre->SetPoint(12,1.025,0.0215);
   gre->SetPointError(12,0,0.0012);
   gre->SetPoint(13,1.075,0.0227);
   gre->SetPointError(13,0,0.0015);
   gre->SetPoint(14,1.125,0.025);
   gre->SetPointError(14,0,0.0019);
   gre->SetPoint(15,1.175,0.0236);
   gre->SetPointError(15,0,0.0023);
   gre->SetPoint(16,1.225,0.0224);
   gre->SetPointError(16,0,0.0026);
   gre->SetPoint(17,1.275,0.0254);
   gre->SetPointError(17,0,0.0034);
   gre->SetPoint(18,1.35,0.0311);
   gre->SetPointError(18,0,0.0035);
   gre->SetPoint(19,1.45,0.0263);
   gre->SetPointError(19,0,0.0049);
   
   TH1F *Graph_B2inel7TeVeulogio_#bar{d}3 = new TH1F("Graph_B2inel7TeVeulogio_#bar{d}3","B2inel7TeVeulogio_#bar{d}",100,0.3225,1.5525);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetMinimum(0.012765);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetMaximum(0.036585);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetDirectory(0);
   Graph_B2inel7TeVeulogio_#bar{d}3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2inel7TeVeulogio_#bar{d}3->SetLineColor(ci);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetXaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetYaxis()->SetTitleFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetLabelFont(42);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetLabelSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetTitleSize(0.035);
   Graph_B2inel7TeVeulogio_#bar{d}3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2inel7TeVeulogio_#bar{d}3);
   
   gre->Draw("pz");
   
   TLegend *leg = new TLegend(0.17,0.58,0.35,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2inel7TeVeulogio_#bar{d}_sys","#it{B}_{2}, PRC 97 (2018) 024615","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2coalINEL_#bar{d}","#it{B'}_{2}","F");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.73,0.45,0.78,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.04);
   TText *text = pt->AddText("anti-deuterons, pp INEL, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.79,0.45,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   pt->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
   c1_n3->ToggleToolBar();
}


==> macros/B2rescaled_ddbar.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:14:28 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,800,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.01,0.01,0.99,0.99);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.325,-2.950572,2.036111,0.9967968);
   c1_1->SetFillColor(0);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetLogy();
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.18);
   c1_1->SetBottomMargin(0.14);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",1000,0,2);
   h->SetMinimum(0.004);
   h->SetMaximum(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#it{p}_{T}/#it{A} (GeV/#it{c})");
   h->GetXaxis()->SetRange(51,900);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100_sys");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0.02499999,0.05881744);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0.02500001,0.05030254);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0.02499999,0.04248548);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0.02500001,0.03014814);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0.05000001,0.02762398);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0.04999998,0.02718765);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0.05000001,0.02888691);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0.04999998,0.02921737);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0.05000001,0.03665485);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0.05000001,0.04026845);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0.09999996,0.04632237);
   
   TH1F *Graph_B2_d_plus_#bar{d}_40_100_sys1 = new TH1F("Graph_B2_d_plus_#bar{d}_40_100_sys1","V0M 40-100% (x16)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetMinimum(0.1283282);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetMaximum(0.3047985);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_100_sys1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_40_100_sys1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0,0.009611916);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0,0.007760934);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0,0.006937198);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0,0.006485157);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0,0.005841432);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0,0.006340904);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0,0.00806787);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0,0.009798044);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0,0.01421532);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0,0.02452721);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0,0.03278688);
   
   TH1F *Graph_B2_d_plus_#bar{d}_40_1002 = new TH1F("Graph_B2_d_plus_#bar{d}_40_1002","V0M 40-100% (x16)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_40_1002->SetMinimum(0.1531926);
   Graph_B2_d_plus_#bar{d}_40_1002->SetMaximum(0.2562287);
   Graph_B2_d_plus_#bar{d}_40_1002->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_40_1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_40_1002->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_40_1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_40_1002);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100_sys");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0.02499999,0.05881744);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0.02500001,0.05030254);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0.02499999,0.04248548);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0.02500001,0.03014814);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0.05000001,0.02762398);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0.04999998,0.02718765);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0.05000001,0.02888691);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0.04999998,0.02921737);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0.05000001,0.03665485);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0.05000001,0.04026845);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0.09999996,0.04632237);
   
   TH1F *Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13 = new TH1F("Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13","V0M 40-100% (x16)",100,0.2,1.4);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetMinimum(0.1283282);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetMaximum(0.3047985);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetDirectory(0);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->SetLineColor(ci);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetXaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetYaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_B2_d_plus_#bar{d}_40_100_sys13);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100% (x16)");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.2312752);
   gre->SetPointError(0,0,0.009611916);
   gre->SetPoint(1,0.375,0.2185712);
   gre->SetPointError(1,0,0.007760934);
   gre->SetPoint(2,0.425,0.2033663);
   gre->SetPointError(2,0,0.006937198);
   gre->SetPoint(3,0.475,0.1963985);
   gre->SetPointError(3,0,0.006485157);
   gre->SetPoint(4,0.55,0.1806989);
   gre->SetPointError(4,0,0.005841432);
   gre->SetPoint(5,0.65,0.1840864);
   gre->SetPointError(5,0,0.006340904);
   gre->SetPoint(6,0.75,0.2004635);
   gre->SetPointError(6,0,0.00806787);
   gre->SetPoint(7,0.85,0.1722514);
   gre->SetPointError(7,0,0.009798044);
   gre->SetPoint(8,0.95,0.1977239);
   gre->SetPointError(8,0,0.01421532);
   gre->SetPoint(9,1.05,0.1863062);
   gre->SetPointError(9,0,0.02452721);
   gre->SetPoint(10,1.2,0.2148554);
   gre->SetPointError(10,0,0.03278688);
   
   TH1F *Graph_Graph_B2_d_plus_#bar{d}_40_10024 = new TH1F("Graph_Graph_B2_d_plus_#bar{d}_40_10024","V0M 40-100% (x16)",100,0.2375,1.2875);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetMinimum(0.1531926);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetMaximum(0.2562287);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetDirectory(0);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->SetLineColor(ci);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetXaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetYaxis()->SetTitleFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetLabelFont(42);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_B2_d_plus_#bar{d}_40_10024->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_B2_d_plus_#bar{d}_40_10024);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_20_40_sys");
   gre->SetTitle("V0M 20-40% (x8)");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.09864596);
   gre->SetPointError(0,0.02499999,0.02348376);
   gre->SetPoint(1,0.375,0.08858991);
   gre->SetPointError(1,0.02500001,0.01819673);
   gre->SetPoint(2,0.425,0.08427472);
   gre->SetPointError(2,0.02499999,0.01617053);
   gre->SetPoint(3,0.475,0.08690085);
   gre->SetPointError(3,0.02500001,0.01129815);
   gre->SetPoint(4,0.55,0.0810279);
   gre->SetPointError(4,0.05000001,0.01055098);
   gre->SetPoint(5,0.65,0.07717291);
   gre->SetPointError(5,0.04999998,0.01015071);
   gre->SetPoint(6,0.75,0.08596213);
   gre->SetPointError(6,0.05000001,0.01092719);
   gre->SetPoint(7,0.85,0.08403105);
   gre->SetPointError(7,0.04999998,0.01284178);
   gre->SetPoint(8,0.95,0.09651648);
   gre->SetPointError(8,0.05000001,0.01570711);
   gre->SetPoint(9,1.05,0.09502412);
   gre->SetPointError(9,0.05000001,0.01685297);
   gre->SetPoint(10,1.2,0.09270528);
   gre->SetPointError(10,0.09999996,0.01696009);
   
   TH1F *Graph_B2_d_plus_#bar{d}_20_40_sys5 = new TH1F("Graph_B2_d_plus_#bar{d}_20_40_sys5","V0M 20-40% (x8)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetMinimum(0.06151145);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetMaximum(0.1276405);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_40_sys5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_20_40_sys5);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_20_40");
   gre->SetTitle("V0M 20-40% (x8)");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.09864596);
   gre->SetPointError(0,0,0.004135552);
   gre->SetPoint(1,0.375,0.08858991);
   gre->SetPointError(1,0,0.003239292);
   gre->SetPoint(2,0.425,0.08427472);
   gre->SetPointError(2,0,0.00289807);
   gre->SetPoint(3,0.475,0.08690085);
   gre->SetPointError(3,0,0.002829321);
   gre->SetPoint(4,0.55,0.0810279);
   gre->SetPointError(4,0,0.002479073);
   gre->SetPoint(5,0.65,0.07717291);
   gre->SetPointError(5,0,0.002487546);
   gre->SetPoint(6,0.75,0.08596213);
   gre->SetPointError(6,0,0.002996618);
   gre->SetPoint(7,0.85,0.08403105);
   gre->SetPointError(7,0,0.003549519);
   gre->SetPoint(8,0.95,0.09651648);
   gre->SetPointError(8,0,0.004624719);
   gre->SetPoint(9,1.05,0.09502412);
   gre->SetPointError(9,0,0.006854472);
   gre->SetPoint(10,1.2,0.09270528);
   gre->SetPointError(10,0,0.008750921);
   
   TH1F *Graph_B2_d_plus_#bar{d}_20_406 = new TH1F("Graph_B2_d_plus_#bar{d}_20_406","V0M 20-40% (x8)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_20_406->SetMinimum(0.07187574);
   Graph_B2_d_plus_#bar{d}_20_406->SetMaximum(0.1055911);
   Graph_B2_d_plus_#bar{d}_20_406->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_20_406->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_20_406->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_20_406->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_20_406);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_10_20_sys");
   gre->SetTitle("V0M 10-20% (x4)");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.325,0.04720183);
   gre->SetPointError(0,0.02499999,0.01137019);
   gre->SetPoint(1,0.375,0.03937498);
   gre->SetPointError(1,0.02500001,0.008304642);
   gre->SetPoint(2,0.425,0.03972013);
   gre->SetPointError(2,0.02499999,0.007822055);
   gre->SetPoint(3,0.475,0.04052822);
   gre->SetPointError(3,0.02500001,0.005338361);
   gre->SetPoint(4,0.55,0.03717506);
   gre->SetPointError(4,0.05000001,0.004881144);
   gre->SetPoint(5,0.65,0.03752428);
   gre->SetPointError(5,0.04999998,0.005063045);
   gre->SetPoint(6,0.75,0.03966828);
   gre->SetPointError(6,0.05000001,0.00556312);
   gre->SetPoint(7,0.85,0.03868138);
   gre->SetPointError(7,0.04999998,0.005952252);
   gre->SetPoint(8,0.95,0.03791051);
   gre->SetPointError(8,0.05000001,0.006497062);
   gre->SetPoint(9,1.05,0.04137422);
   gre->SetPointError(9,0.05000001,0.007417662);
   gre->SetPoint(10,1.2,0.04374239);
   gre->SetPointError(10,0.09999996,0.008416831);
   
   TH1F *Graph_B2_d_plus_#bar{d}_10_20_sys7 = new TH1F("Graph_B2_d_plus_#bar{d}_10_20_sys7","V0M 10-20% (x4)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetMinimum(0.02832017);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetMaximum(0.06132219);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_20_sys7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_10_20_sys7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_10_20");
   gre->SetTitle("V0M 10-20% (x4)");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.325,0.04720183);
   gre->SetPointError(0,0,0.002283746);
   gre->SetPoint(1,0.375,0.03937498);
   gre->SetPointError(1,0,0.001735881);
   gre->SetPoint(2,0.425,0.03972013);
   gre->SetPointError(2,0,0.001598067);
   gre->SetPoint(3,0.475,0.04052822);
   gre->SetPointError(3,0,0.001515323);
   gre->SetPoint(4,0.55,0.03717506);
   gre->SetPointError(4,0,0.001305979);
   gre->SetPoint(5,0.65,0.03752428);
   gre->SetPointError(5,0,0.001329041);
   gre->SetPoint(6,0.75,0.03966828);
   gre->SetPointError(6,0,0.001515831);
   gre->SetPoint(7,0.85,0.03868138);
   gre->SetPointError(7,0,0.001761102);
   gre->SetPoint(8,0.95,0.03791051);
   gre->SetPointError(8,0,0.002057418);
   gre->SetPoint(9,1.05,0.04137422);
   gre->SetPointError(9,0,0.003025762);
   gre->SetPoint(10,1.2,0.04374239);
   gre->SetPointError(10,0,0.005146098);
   
   TH1F *Graph_B2_d_plus_#bar{d}_10_208 = new TH1F("Graph_B2_d_plus_#bar{d}_10_208","V0M 10-20% (x4)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_10_208->SetMinimum(0.03448984);
   Graph_B2_d_plus_#bar{d}_10_208->SetMaximum(0.05084883);
   Graph_B2_d_plus_#bar{d}_10_208->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_10_208->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_10_208->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_10_208->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_10_208);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_5_10_sys");
   gre->SetTitle("V0M 5-10% (x2)");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.02184065);
   gre->SetPointError(0,0.02499999,0.005335062);
   gre->SetPoint(1,0.375,0.01755043);
   gre->SetPointError(1,0.02500001,0.003740487);
   gre->SetPoint(2,0.425,0.01633596);
   gre->SetPointError(2,0.02499999,0.003240122);
   gre->SetPoint(3,0.475,0.01901165);
   gre->SetPointError(3,0.02500001,0.002503472);
   gre->SetPoint(4,0.55,0.01977562);
   gre->SetPointError(4,0.05000001,0.002601163);
   gre->SetPoint(5,0.65,0.01762004);
   gre->SetPointError(5,0.04999998,0.002485846);
   gre->SetPoint(6,0.75,0.01888741);
   gre->SetPointError(6,0.05000001,0.002598993);
   gre->SetPoint(7,0.85,0.01767968);
   gre->SetPointError(7,0.04999998,0.002781621);
   gre->SetPoint(8,0.95,0.01840536);
   gre->SetPointError(8,0.05000001,0.003342769);
   gre->SetPoint(9,1.05,0.0182176);
   gre->SetPointError(9,0.05000001,0.003435919);
   gre->SetPoint(10,1.2,0.01974431);
   gre->SetPointError(10,0.09999996,0.003882163);
   
   TH1F *Graph_B2_d_plus_#bar{d}_5_10_sys9 = new TH1F("Graph_B2_d_plus_#bar{d}_5_10_sys9","V0M 5-10% (x2)",100,0.2,1.4);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetMinimum(0.01168786);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetMaximum(0.02858369);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_10_sys9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_5_10_sys9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("B2_d_plus_#bar{d}_5_10");
   gre->SetTitle("V0M 5-10% (x2)");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.325,0.02184065);
   gre->SetPointError(0,0,0.001372019);
   gre->SetPoint(1,0.375,0.01755043);
   gre->SetPointError(1,0,0.001001391);
   gre->SetPoint(2,0.425,0.01633596);
   gre->SetPointError(2,0,0.0008855508);
   gre->SetPoint(3,0.475,0.01901165);
   gre->SetPointError(3,0,0.0009118833);
   gre->SetPoint(4,0.55,0.01977562);
   gre->SetPointError(4,0,0.0008276369);
   gre->SetPoint(5,0.65,0.01762004);
   gre->SetPointError(5,0,0.000777631);
   gre->SetPoint(6,0.75,0.01888741);
   gre->SetPointError(6,0,0.0008844865);
   gre->SetPoint(7,0.85,0.01767968);
   gre->SetPointError(7,0,0.001021622);
   gre->SetPoint(8,0.95,0.01840536);
   gre->SetPointError(8,0,0.00120481);
   gre->SetPoint(9,1.05,0.0182176);
   gre->SetPointError(9,0,0.001676549);
   gre->SetPoint(10,1.2,0.01974431);
   gre->SetPointError(10,0,0.002103459);
   
   TH1F *Graph_B2_d_plus_#bar{d}_5_1010 = new TH1F("Graph_B2_d_plus_#bar{d}_5_1010","V0M 5-10% (x2)",100,0.2375,1.2875);
   Graph_B2_d_plus_#bar{d}_5_1010->SetMinimum(0.01467419);
   Graph_B2_d_plus_#bar{d}_5_1010->SetMaximum(0.02398889);
   Graph_B2_d_plus_#bar{d}_5_1010->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_5_1010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_5_1010->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_5_1010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_5_1010);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(12);
   gre->SetName("B2_d_plus_#bar{d}_0_5_sys");
   gre->SetTitle("V0M 0-5% (x1)");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.325,0.009328356);
   gre->SetPointError(0,0.02499999,0.002345401);
   gre->SetPoint(1,0.375,0.009135504);
   gre->SetPointError(1,0.02500001,0.002016196);
   gre->SetPoint(2,0.425,0.008936579);
   gre->SetPointError(2,0.02499999,0.001856225);
   gre->SetPoint(3,0.475,0.009160223);
   gre->SetPointError(3,0.02500001,0.001233269);
   gre->SetPoint(4,0.55,0.00839646);
   gre->SetPointError(4,0.05000001,0.001141715);
   gre->SetPoint(5,0.65,0.008806019);
   gre->SetPointError(5,0.04999998,0.00120156);
   gre->SetPoint(6,0.75,0.009336069);
   gre->SetPointError(6,0.05000001,0.001227568);
   gre->SetPoint(7,0.85,0.008651929);
   gre->SetPointError(7,0.04999998,0.001328321);
   gre->SetPoint(8,0.95,0.008962851);
   gre->SetPointError(8,0.05000001,0.001477782);
   gre->SetPoint(9,1.05,0.0111263);
   gre->SetPointError(9,0.05000001,0.001903572);
   gre->SetPoint(10,1.2,0.01055425);
   gre->SetPointError(10,0.09999996,0.001928777);
   gre->SetPoint(11,1.4,0.01030807);
   gre->SetPointError(11,0.1,0.00299661);
   
   TH1F *Graph_B2_d_plus_#bar{d}_0_5_sys11 = new TH1F("Graph_B2_d_plus_#bar{d}_0_5_sys11","V0M 0-5% (x1)",100,0.18,1.62);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetMinimum(0.006350783);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetMaximum(0.01393685);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_5_sys11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_0_5_sys11);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("B2_d_plus_#bar{d}_0_5");
   gre->SetTitle("V0M 0-5% (x1)");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.325,0.009328356);
   gre->SetPointError(0,0,0.0005548173);
   gre->SetPoint(1,0.375,0.009135504);
   gre->SetPointError(1,0,0.0004407854);
   gre->SetPoint(2,0.425,0.008936579);
   gre->SetPointError(2,0,0.000405861);
   gre->SetPoint(3,0.475,0.009160223);
   gre->SetPointError(3,0,0.0003808585);
   gre->SetPoint(4,0.55,0.00839646);
   gre->SetPointError(4,0,0.0003200975);
   gre->SetPoint(5,0.65,0.008806019);
   gre->SetPointError(5,0,0.0003291853);
   gre->SetPoint(6,0.75,0.009336069);
   gre->SetPointError(6,0,0.000362355);
   gre->SetPoint(7,0.85,0.008651929);
   gre->SetPointError(7,0,0.0003871874);
   gre->SetPoint(8,0.95,0.008962851);
   gre->SetPointError(8,0,0.0004506594);
   gre->SetPoint(9,1.05,0.0111263);
   gre->SetPointError(9,0,0.0007089844);
   gre->SetPoint(10,1.2,0.01055425);
   gre->SetPointError(10,0,0.0008536843);
   gre->SetPoint(11,1.4,0.01030807);
   gre->SetPointError(11,0,0.001404786);
   
   TH1F *Graph_B2_d_plus_#bar{d}_0_512 = new TH1F("Graph_B2_d_plus_#bar{d}_0_512","V0M 0-5% (x1)",100,0.2175,1.5075);
   Graph_B2_d_plus_#bar{d}_0_512->SetMinimum(0.00770047);
   Graph_B2_d_plus_#bar{d}_0_512->SetMaximum(0.01221118);
   Graph_B2_d_plus_#bar{d}_0_512->SetDirectory(0);
   Graph_B2_d_plus_#bar{d}_0_512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_d_plus_#bar{d}_0_512->SetLineColor(ci);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitle("p_{T}/A (GeV/c)");
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetXaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetYaxis()->SetTitleFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetLabelFont(42);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_d_plus_#bar{d}_0_512->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_d_plus_#bar{d}_0_512);
   
   gre->Draw("pz,");
   
   TLegend *leg = new TLegend(0.22,0.64,0.4,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_d_plus_#bar{d}_0_5_sys","I+II (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_5_10_sys","III (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_10_20_sys","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_20_40_sys","VI+VII (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_d_plus_#bar{d}_40_100_sys","VIII+IX+X (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.55,0.72,0.85,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("d+#bar{d}");
   pt->Draw();
   
   pt = new TPaveText(0.22,0.84,0.4,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.032);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> macros/B2vsColls.C <==
{
//=========Macro generated from canvas: c1_n14/c1_n14
//=========  (Wed Mar 28 09:01:46 2018) by ROOT version5.34/30
   TCanvas *c1_n14 = new TCanvas("c1_n14", "c1_n14",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n14->Range(0,0,1,1);
   c1_n14->SetFillColor(0);
   c1_n14->SetBorderMode(0);
   c1_n14->SetBorderSize(2);
   c1_n14->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_n14_1
   TPad *c1_n14_1 = new TPad("c1_n14_1", "c1_n14_1",0.01,0.01,0.99,0.99);
   c1_n14_1->Draw();
   c1_n14_1->cd();
   c1_n14_1->Range(-0.2840395,-4.460206,3.895028,-1.392166);
   c1_n14_1->SetFillColor(0);
   c1_n14_1->SetBorderMode(0);
   c1_n14_1->SetBorderSize(2);
   c1_n14_1->SetLogx();
   c1_n14_1->SetLogy();
   c1_n14_1->SetTickx(1);
   c1_n14_1->SetTicky(1);
   c1_n14_1->SetLeftMargin(0.14);
   c1_n14_1->SetBottomMargin(0.15);
   c1_n14_1->SetFrameBorderMode(0);
   c1_n14_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetBinContent(1,100);
   h->SetBinContent(2,100);
   h->SetBinContent(3,100);
   h->SetBinContent(4,100);
   h->SetBinContent(5,100);
   h->SetBinContent(6,100);
   h->SetBinContent(7,100);
   h->SetBinContent(8,100);
   h->SetBinContent(9,100);
   h->SetBinContent(10,100);
   h->SetBinContent(11,100);
   h->SetBinContent(12,100);
   h->SetBinContent(13,100);
   h->SetBinContent(14,100);
   h->SetBinContent(15,100);
   h->SetBinContent(16,100);
   h->SetBinContent(17,100);
   h->SetBinContent(18,100);
   h->SetBinContent(19,100);
   h->SetBinContent(20,100);
   h->SetBinContent(21,100);
   h->SetBinContent(22,100);
   h->SetBinContent(23,100);
   h->SetBinContent(24,100);
   h->SetBinContent(25,100);
   h->SetBinContent(26,100);
   h->SetBinContent(27,100);
   h->SetBinContent(28,100);
   h->SetBinContent(29,100);
   h->SetBinContent(30,100);
   h->SetBinContent(31,100);
   h->SetBinContent(32,100);
   h->SetBinContent(33,100);
   h->SetBinContent(34,100);
   h->SetBinContent(35,100);
   h->SetBinContent(36,100);
   h->SetBinContent(37,100);
   h->SetBinContent(38,100);
   h->SetBinContent(39,100);
   h->SetBinContent(40,100);
   h->SetBinContent(41,100);
   h->SetBinContent(42,100);
   h->SetBinContent(43,100);
   h->SetBinContent(44,100);
   h->SetBinContent(45,100);
   h->SetBinContent(46,100);
   h->SetBinContent(47,100);
   h->SetBinContent(48,100);
   h->SetBinContent(49,100);
   h->SetBinContent(50,100);
   h->SetBinContent(51,100);
   h->SetBinContent(52,100);
   h->SetBinContent(53,100);
   h->SetBinContent(54,100);
   h->SetBinContent(55,100);
   h->SetBinContent(56,100);
   h->SetBinContent(57,100);
   h->SetBinContent(58,100);
   h->SetBinContent(59,100);
   h->SetBinContent(60,100);
   h->SetBinContent(61,100);
   h->SetBinContent(62,100);
   h->SetBinContent(63,100);
   h->SetBinContent(64,100);
   h->SetBinContent(65,100);
   h->SetBinContent(66,100);
   h->SetBinContent(67,100);
   h->SetBinContent(68,100);
   h->SetBinContent(69,100);
   h->SetBinContent(70,100);
   h->SetBinContent(71,100);
   h->SetBinContent(72,100);
   h->SetBinContent(73,100);
   h->SetBinContent(74,100);
   h->SetBinContent(75,100);
   h->SetBinContent(76,100);
   h->SetBinContent(77,100);
   h->SetBinContent(78,100);
   h->SetBinContent(79,100);
   h->SetBinContent(80,100);
   h->SetBinContent(81,100);
   h->SetBinContent(82,100);
   h->SetBinContent(83,100);
   h->SetBinContent(84,100);
   h->SetBinContent(85,100);
   h->SetBinContent(86,100);
   h->SetBinContent(87,100);
   h->SetBinContent(88,100);
   h->SetBinContent(89,100);
   h->SetBinContent(90,100);
   h->SetBinContent(91,100);
   h->SetBinContent(92,100);
   h->SetBinContent(93,100);
   h->SetBinContent(94,100);
   h->SetBinContent(95,100);
   h->SetBinContent(96,100);
   h->SetBinContent(97,100);
   h->SetBinContent(98,100);
   h->SetBinContent(99,100);
   h->SetBinContent(100,100);
   h->SetBinContent(101,100);
   h->SetBinContent(102,100);
   h->SetBinContent(103,100);
   h->SetBinContent(104,100);
   h->SetBinContent(105,100);
   h->SetBinContent(106,100);
   h->SetBinContent(107,100);
   h->SetBinContent(108,100);
   h->SetBinContent(109,100);
   h->SetBinContent(110,100);
   h->SetBinContent(111,100);
   h->SetBinContent(112,100);
   h->SetBinContent(113,100);
   h->SetBinContent(114,100);
   h->SetBinContent(115,100);
   h->SetBinContent(116,100);
   h->SetBinContent(117,100);
   h->SetBinContent(118,100);
   h->SetBinContent(119,100);
   h->SetBinContent(120,100);
   h->SetBinContent(121,100);
   h->SetBinContent(122,100);
   h->SetBinContent(123,100);
   h->SetBinContent(124,100);
   h->SetBinContent(125,100);
   h->SetBinContent(126,100);
   h->SetBinContent(127,100);
   h->SetBinContent(128,100);
   h->SetBinContent(129,100);
   h->SetBinContent(130,100);
   h->SetBinContent(131,100);
   h->SetBinContent(132,100);
   h->SetBinContent(133,100);
   h->SetBinContent(134,100);
   h->SetBinContent(135,100);
   h->SetBinContent(136,100);
   h->SetBinContent(137,100);
   h->SetBinContent(138,100);
   h->SetBinContent(139,100);
   h->SetBinContent(140,100);
   h->SetBinContent(141,100);
   h->SetBinContent(142,100);
   h->SetBinContent(143,100);
   h->SetBinContent(144,100);
   h->SetBinContent(145,100);
   h->SetBinContent(146,100);
   h->SetBinContent(147,100);
   h->SetBinContent(148,100);
   h->SetBinContent(149,100);
   h->SetBinContent(150,100);
   h->SetBinContent(151,100);
   h->SetBinContent(152,100);
   h->SetBinContent(153,100);
   h->SetBinContent(154,100);
   h->SetBinContent(155,100);
   h->SetBinContent(156,100);
   h->SetBinContent(157,100);
   h->SetBinContent(158,100);
   h->SetBinContent(159,100);
   h->SetBinContent(160,100);
   h->SetBinContent(161,100);
   h->SetBinContent(162,100);
   h->SetBinContent(163,100);
   h->SetBinContent(164,100);
   h->SetBinContent(165,100);
   h->SetBinContent(166,100);
   h->SetBinContent(167,100);
   h->SetBinContent(168,100);
   h->SetBinContent(169,100);
   h->SetBinContent(170,100);
   h->SetBinContent(171,100);
   h->SetBinContent(172,100);
   h->SetBinContent(173,100);
   h->SetBinContent(174,100);
   h->SetBinContent(175,100);
   h->SetBinContent(176,100);
   h->SetBinContent(177,100);
   h->SetBinContent(178,100);
   h->SetBinContent(179,100);
   h->SetBinContent(180,100);
   h->SetBinContent(181,100);
   h->SetBinContent(182,100);
   h->SetBinContent(183,100);
   h->SetBinContent(184,100);
   h->SetBinContent(185,100);
   h->SetBinContent(186,100);
   h->SetBinContent(187,100);
   h->SetBinContent(188,100);
   h->SetBinContent(189,100);
   h->SetBinContent(190,100);
   h->SetBinContent(191,100);
   h->SetBinContent(192,100);
   h->SetBinContent(193,100);
   h->SetBinContent(194,100);
   h->SetBinContent(195,100);
   h->SetBinContent(196,100);
   h->SetBinContent(197,100);
   h->SetBinContent(198,100);
   h->SetBinContent(199,100);
   h->SetBinContent(200,100);
   h->SetBinContent(201,100);
   h->SetBinContent(202,100);
   h->SetBinContent(203,100);
   h->SetBinContent(204,100);
   h->SetBinContent(205,100);
   h->SetBinContent(206,100);
   h->SetBinContent(207,100);
   h->SetBinContent(208,100);
   h->SetBinContent(209,100);
   h->SetBinContent(210,100);
   h->SetBinContent(211,100);
   h->SetBinContent(212,100);
   h->SetBinContent(213,100);
   h->SetBinContent(214,100);
   h->SetBinContent(215,100);
   h->SetBinContent(216,100);
   h->SetBinContent(217,100);
   h->SetBinContent(218,100);
   h->SetBinContent(219,100);
   h->SetBinContent(220,100);
   h->SetBinContent(221,100);
   h->SetBinContent(222,100);
   h->SetBinContent(223,100);
   h->SetBinContent(224,100);
   h->SetBinContent(225,100);
   h->SetBinContent(226,100);
   h->SetBinContent(227,100);
   h->SetBinContent(228,100);
   h->SetBinContent(229,100);
   h->SetBinContent(230,100);
   h->SetBinContent(231,100);
   h->SetBinContent(232,100);
   h->SetBinContent(233,100);
   h->SetBinContent(234,100);
   h->SetBinContent(235,100);
   h->SetBinContent(236,100);
   h->SetBinContent(237,100);
   h->SetBinContent(238,100);
   h->SetBinContent(239,100);
   h->SetBinContent(240,100);
   h->SetBinContent(241,100);
   h->SetBinContent(242,100);
   h->SetBinContent(243,100);
   h->SetBinContent(244,100);
   h->SetBinContent(245,100);
   h->SetBinContent(246,100);
   h->SetBinContent(247,100);
   h->SetBinContent(248,100);
   h->SetBinContent(249,100);
   h->SetBinContent(250,100);
   h->SetBinContent(251,100);
   h->SetBinContent(252,100);
   h->SetBinContent(253,100);
   h->SetBinContent(254,100);
   h->SetBinContent(255,100);
   h->SetBinContent(256,100);
   h->SetBinContent(257,100);
   h->SetBinContent(258,100);
   h->SetBinContent(259,100);
   h->SetBinContent(260,100);
   h->SetBinContent(261,100);
   h->SetBinContent(262,100);
   h->SetBinContent(263,100);
   h->SetBinContent(264,100);
   h->SetBinContent(265,100);
   h->SetBinContent(266,100);
   h->SetBinContent(267,100);
   h->SetBinContent(268,100);
   h->SetBinContent(269,100);
   h->SetBinContent(270,100);
   h->SetBinContent(271,100);
   h->SetBinContent(272,100);
   h->SetBinContent(273,100);
   h->SetBinContent(274,100);
   h->SetBinContent(275,100);
   h->SetBinContent(276,100);
   h->SetBinContent(277,100);
   h->SetBinContent(278,100);
   h->SetBinContent(279,100);
   h->SetBinContent(280,100);
   h->SetBinContent(281,100);
   h->SetBinContent(282,100);
   h->SetBinContent(283,100);
   h->SetBinContent(284,100);
   h->SetBinContent(285,100);
   h->SetBinContent(286,100);
   h->SetBinContent(287,100);
   h->SetBinContent(288,100);
   h->SetBinContent(289,100);
   h->SetBinContent(290,100);
   h->SetBinContent(291,100);
   h->SetBinContent(292,100);
   h->SetBinContent(293,100);
   h->SetBinContent(294,100);
   h->SetBinContent(295,100);
   h->SetBinContent(296,100);
   h->SetBinContent(297,100);
   h->SetBinContent(298,100);
   h->SetBinContent(299,100);
   h->SetBinContent(300,100);
   h->SetBinContent(301,100);
   h->SetBinContent(302,100);
   h->SetBinContent(303,100);
   h->SetBinContent(304,100);
   h->SetBinContent(305,100);
   h->SetBinContent(306,100);
   h->SetBinContent(307,100);
   h->SetBinContent(308,100);
   h->SetBinContent(309,100);
   h->SetBinContent(310,100);
   h->SetBinContent(311,100);
   h->SetBinContent(312,100);
   h->SetBinContent(313,100);
   h->SetBinContent(314,100);
   h->SetBinContent(315,100);
   h->SetBinContent(316,100);
   h->SetBinContent(317,100);
   h->SetBinContent(318,100);
   h->SetBinContent(319,100);
   h->SetBinContent(320,100);
   h->SetBinContent(321,100);
   h->SetBinContent(322,100);
   h->SetBinContent(323,100);
   h->SetBinContent(324,100);
   h->SetBinContent(325,100);
   h->SetBinContent(326,100);
   h->SetBinContent(327,100);
   h->SetBinContent(328,100);
   h->SetBinContent(329,100);
   h->SetBinContent(330,100);
   h->SetBinContent(331,100);
   h->SetBinContent(332,100);
   h->SetBinContent(333,100);
   h->SetBinContent(334,100);
   h->SetBinContent(335,100);
   h->SetBinContent(336,100);
   h->SetBinContent(337,100);
   h->SetBinContent(338,100);
   h->SetBinContent(339,100);
   h->SetBinContent(340,100);
   h->SetBinContent(341,100);
   h->SetBinContent(342,100);
   h->SetBinContent(343,100);
   h->SetBinContent(344,100);
   h->SetBinContent(345,100);
   h->SetBinContent(346,100);
   h->SetBinContent(347,100);
   h->SetBinContent(348,100);
   h->SetBinContent(349,100);
   h->SetBinContent(350,100);
   h->SetBinContent(351,100);
   h->SetBinContent(352,100);
   h->SetBinContent(353,100);
   h->SetBinContent(354,100);
   h->SetBinContent(355,100);
   h->SetBinContent(356,100);
   h->SetBinContent(357,100);
   h->SetBinContent(358,100);
   h->SetBinContent(359,100);
   h->SetBinContent(360,100);
   h->SetBinContent(361,100);
   h->SetBinContent(362,100);
   h->SetBinContent(363,100);
   h->SetBinContent(364,100);
   h->SetBinContent(365,100);
   h->SetBinContent(366,100);
   h->SetBinContent(367,100);
   h->SetBinContent(368,100);
   h->SetBinContent(369,100);
   h->SetBinContent(370,100);
   h->SetBinContent(371,100);
   h->SetBinContent(372,100);
   h->SetBinContent(373,100);
   h->SetBinContent(374,100);
   h->SetBinContent(375,100);
   h->SetBinContent(376,100);
   h->SetBinContent(377,100);
   h->SetBinContent(378,100);
   h->SetBinContent(379,100);
   h->SetBinContent(380,100);
   h->SetBinContent(381,100);
   h->SetBinContent(382,100);
   h->SetBinContent(383,100);
   h->SetBinContent(384,100);
   h->SetBinContent(385,100);
   h->SetBinContent(386,100);
   h->SetBinContent(387,100);
   h->SetBinContent(388,100);
   h->SetBinContent(389,100);
   h->SetBinContent(390,100);
   h->SetBinContent(391,100);
   h->SetBinContent(392,100);
   h->SetBinContent(393,100);
   h->SetBinContent(394,100);
   h->SetBinContent(395,100);
   h->SetBinContent(396,100);
   h->SetBinContent(397,100);
   h->SetBinContent(398,100);
   h->SetBinContent(399,100);
   h->SetBinContent(400,100);
   h->SetBinContent(401,100);
   h->SetBinContent(402,100);
   h->SetBinContent(403,100);
   h->SetBinContent(404,100);
   h->SetBinContent(405,100);
   h->SetBinContent(406,100);
   h->SetBinContent(407,100);
   h->SetBinContent(408,100);
   h->SetBinContent(409,100);
   h->SetBinContent(410,100);
   h->SetBinContent(411,100);
   h->SetBinContent(412,100);
   h->SetBinContent(413,100);
   h->SetBinContent(414,100);
   h->SetBinContent(415,100);
   h->SetBinContent(416,100);
   h->SetBinContent(417,100);
   h->SetBinContent(418,100);
   h->SetBinContent(419,100);
   h->SetBinContent(420,100);
   h->SetBinContent(421,100);
   h->SetBinContent(422,100);
   h->SetBinContent(423,100);
   h->SetBinContent(424,100);
   h->SetBinContent(425,100);
   h->SetBinContent(426,100);
   h->SetBinContent(427,100);
   h->SetBinContent(428,100);
   h->SetBinContent(429,100);
   h->SetBinContent(430,100);
   h->SetBinContent(431,100);
   h->SetBinContent(432,100);
   h->SetBinContent(433,100);
   h->SetBinContent(434,100);
   h->SetBinContent(435,100);
   h->SetBinContent(436,100);
   h->SetBinContent(437,100);
   h->SetBinContent(438,100);
   h->SetBinContent(439,100);
   h->SetBinContent(440,100);
   h->SetBinContent(441,100);
   h->SetBinContent(442,100);
   h->SetBinContent(443,100);
   h->SetBinContent(444,100);
   h->SetBinContent(445,100);
   h->SetBinContent(446,100);
   h->SetBinContent(447,100);
   h->SetBinContent(448,100);
   h->SetBinContent(449,100);
   h->SetBinContent(450,100);
   h->SetBinContent(451,100);
   h->SetBinContent(452,100);
   h->SetBinContent(453,100);
   h->SetBinContent(454,100);
   h->SetBinContent(455,100);
   h->SetBinContent(456,100);
   h->SetBinContent(457,100);
   h->SetBinContent(458,100);
   h->SetBinContent(459,100);
   h->SetBinContent(460,100);
   h->SetBinContent(461,100);
   h->SetBinContent(462,100);
   h->SetBinContent(463,100);
   h->SetBinContent(464,100);
   h->SetBinContent(465,100);
   h->SetBinContent(466,100);
   h->SetBinContent(467,100);
   h->SetBinContent(468,100);
   h->SetBinContent(469,100);
   h->SetBinContent(470,100);
   h->SetBinContent(471,100);
   h->SetBinContent(472,100);
   h->SetBinContent(473,100);
   h->SetBinContent(474,100);
   h->SetBinContent(475,100);
   h->SetBinContent(476,100);
   h->SetBinContent(477,100);
   h->SetBinContent(478,100);
   h->SetBinContent(479,100);
   h->SetBinContent(480,100);
   h->SetBinContent(481,100);
   h->SetBinContent(482,100);
   h->SetBinContent(483,100);
   h->SetBinContent(484,100);
   h->SetBinContent(485,100);
   h->SetBinContent(486,100);
   h->SetBinContent(487,100);
   h->SetBinContent(488,100);
   h->SetBinContent(489,100);
   h->SetBinContent(490,100);
   h->SetBinContent(491,100);
   h->SetBinContent(492,100);
   h->SetBinContent(493,100);
   h->SetBinContent(494,100);
   h->SetBinContent(495,100);
   h->SetBinContent(496,100);
   h->SetBinContent(497,100);
   h->SetBinContent(498,100);
   h->SetBinContent(499,100);
   h->SetBinContent(500,100);
   h->SetBinContent(501,100);
   h->SetBinContent(502,100);
   h->SetBinContent(503,100);
   h->SetBinContent(504,100);
   h->SetBinContent(505,100);
   h->SetBinContent(506,100);
   h->SetBinContent(507,100);
   h->SetBinContent(508,100);
   h->SetBinContent(509,100);
   h->SetBinContent(510,100);
   h->SetBinContent(511,100);
   h->SetBinContent(512,100);
   h->SetBinContent(513,100);
   h->SetBinContent(514,100);
   h->SetBinContent(515,100);
   h->SetBinContent(516,100);
   h->SetBinContent(517,100);
   h->SetBinContent(518,100);
   h->SetBinContent(519,100);
   h->SetBinContent(520,100);
   h->SetBinContent(521,100);
   h->SetBinContent(522,100);
   h->SetBinContent(523,100);
   h->SetBinContent(524,100);
   h->SetBinContent(525,100);
   h->SetBinContent(526,100);
   h->SetBinContent(527,100);
   h->SetBinContent(528,100);
   h->SetBinContent(529,100);
   h->SetBinContent(530,100);
   h->SetBinContent(531,100);
   h->SetBinContent(532,100);
   h->SetBinContent(533,100);
   h->SetBinContent(534,100);
   h->SetBinContent(535,100);
   h->SetBinContent(536,100);
   h->SetBinContent(537,100);
   h->SetBinContent(538,100);
   h->SetBinContent(539,100);
   h->SetBinContent(540,100);
   h->SetBinContent(541,100);
   h->SetBinContent(542,100);
   h->SetBinContent(543,100);
   h->SetBinContent(544,100);
   h->SetBinContent(545,100);
   h->SetBinContent(546,100);
   h->SetBinContent(547,100);
   h->SetBinContent(548,100);
   h->SetBinContent(549,100);
   h->SetBinContent(550,100);
   h->SetBinContent(551,100);
   h->SetBinContent(552,100);
   h->SetBinContent(553,100);
   h->SetBinContent(554,100);
   h->SetBinContent(555,100);
   h->SetBinContent(556,100);
   h->SetBinContent(557,100);
   h->SetBinContent(558,100);
   h->SetBinContent(559,100);
   h->SetBinContent(560,100);
   h->SetBinContent(561,100);
   h->SetBinContent(562,100);
   h->SetBinContent(563,100);
   h->SetBinContent(564,100);
   h->SetBinContent(565,100);
   h->SetBinContent(566,100);
   h->SetBinContent(567,100);
   h->SetBinContent(568,100);
   h->SetBinContent(569,100);
   h->SetBinContent(570,100);
   h->SetBinContent(571,100);
   h->SetBinContent(572,100);
   h->SetBinContent(573,100);
   h->SetBinContent(574,100);
   h->SetBinContent(575,100);
   h->SetBinContent(576,100);
   h->SetBinContent(577,100);
   h->SetBinContent(578,100);
   h->SetBinContent(579,100);
   h->SetBinContent(580,100);
   h->SetBinContent(581,100);
   h->SetBinContent(582,100);
   h->SetBinContent(583,100);
   h->SetBinContent(584,100);
   h->SetBinContent(585,100);
   h->SetBinContent(586,100);
   h->SetBinContent(587,100);
   h->SetBinContent(588,100);
   h->SetBinContent(589,100);
   h->SetBinContent(590,100);
   h->SetBinContent(591,100);
   h->SetBinContent(592,100);
   h->SetBinContent(593,100);
   h->SetBinContent(594,100);
   h->SetBinContent(595,100);
   h->SetBinContent(596,100);
   h->SetBinContent(597,100);
   h->SetBinContent(598,100);
   h->SetBinContent(599,100);
   h->SetBinContent(600,100);
   h->SetBinContent(601,100);
   h->SetBinContent(602,100);
   h->SetBinContent(603,100);
   h->SetBinContent(604,100);
   h->SetBinContent(605,100);
   h->SetBinContent(606,100);
   h->SetBinContent(607,100);
   h->SetBinContent(608,100);
   h->SetBinContent(609,100);
   h->SetBinContent(610,100);
   h->SetBinContent(611,100);
   h->SetBinContent(612,100);
   h->SetBinContent(613,100);
   h->SetBinContent(614,100);
   h->SetBinContent(615,100);
   h->SetBinContent(616,100);
   h->SetBinContent(617,100);
   h->SetBinContent(618,100);
   h->SetBinContent(619,100);
   h->SetBinContent(620,100);
   h->SetBinContent(621,100);
   h->SetBinContent(622,100);
   h->SetBinContent(623,100);
   h->SetBinContent(624,100);
   h->SetBinContent(625,100);
   h->SetBinContent(626,100);
   h->SetBinContent(627,100);
   h->SetBinContent(628,100);
   h->SetBinContent(629,100);
   h->SetBinContent(630,100);
   h->SetBinContent(631,100);
   h->SetBinContent(632,100);
   h->SetBinContent(633,100);
   h->SetBinContent(634,100);
   h->SetBinContent(635,100);
   h->SetBinContent(636,100);
   h->SetBinContent(637,100);
   h->SetBinContent(638,100);
   h->SetBinContent(639,100);
   h->SetBinContent(640,100);
   h->SetBinContent(641,100);
   h->SetBinContent(642,100);
   h->SetBinContent(643,100);
   h->SetBinContent(644,100);
   h->SetBinContent(645,100);
   h->SetBinContent(646,100);
   h->SetBinContent(647,100);
   h->SetBinContent(648,100);
   h->SetBinContent(649,100);
   h->SetBinContent(650,100);
   h->SetBinContent(651,100);
   h->SetBinContent(652,100);
   h->SetBinContent(653,100);
   h->SetBinContent(654,100);
   h->SetBinContent(655,100);
   h->SetBinContent(656,100);
   h->SetBinContent(657,100);
   h->SetBinContent(658,100);
   h->SetBinContent(659,100);
   h->SetBinContent(660,100);
   h->SetBinContent(661,100);
   h->SetBinContent(662,100);
   h->SetBinContent(663,100);
   h->SetBinContent(664,100);
   h->SetBinContent(665,100);
   h->SetBinContent(666,100);
   h->SetBinContent(667,100);
   h->SetBinContent(668,100);
   h->SetBinContent(669,100);
   h->SetBinContent(670,100);
   h->SetBinContent(671,100);
   h->SetBinContent(672,100);
   h->SetBinContent(673,100);
   h->SetBinContent(674,100);
   h->SetBinContent(675,100);
   h->SetBinContent(676,100);
   h->SetBinContent(677,100);
   h->SetBinContent(678,100);
   h->SetBinContent(679,100);
   h->SetBinContent(680,100);
   h->SetBinContent(681,100);
   h->SetBinContent(682,100);
   h->SetBinContent(683,100);
   h->SetBinContent(684,100);
   h->SetBinContent(685,100);
   h->SetBinContent(686,100);
   h->SetBinContent(687,100);
   h->SetBinContent(688,100);
   h->SetBinContent(689,100);
   h->SetBinContent(690,100);
   h->SetBinContent(691,100);
   h->SetBinContent(692,100);
   h->SetBinContent(693,100);
   h->SetBinContent(694,100);
   h->SetBinContent(695,100);
   h->SetBinContent(696,100);
   h->SetBinContent(697,100);
   h->SetBinContent(698,100);
   h->SetBinContent(699,100);
   h->SetBinContent(700,100);
   h->SetBinContent(701,100);
   h->SetBinContent(702,100);
   h->SetBinContent(703,100);
   h->SetBinContent(704,100);
   h->SetBinContent(705,100);
   h->SetBinContent(706,100);
   h->SetBinContent(707,100);
   h->SetBinContent(708,100);
   h->SetBinContent(709,100);
   h->SetBinContent(710,100);
   h->SetBinContent(711,100);
   h->SetBinContent(712,100);
   h->SetBinContent(713,100);
   h->SetBinContent(714,100);
   h->SetBinContent(715,100);
   h->SetBinContent(716,100);
   h->SetBinContent(717,100);
   h->SetBinContent(718,100);
   h->SetBinContent(719,100);
   h->SetBinContent(720,100);
   h->SetBinContent(721,100);
   h->SetBinContent(722,100);
   h->SetBinContent(723,100);
   h->SetBinContent(724,100);
   h->SetBinContent(725,100);
   h->SetBinContent(726,100);
   h->SetBinContent(727,100);
   h->SetBinContent(728,100);
   h->SetBinContent(729,100);
   h->SetBinContent(730,100);
   h->SetBinContent(731,100);
   h->SetBinContent(732,100);
   h->SetBinContent(733,100);
   h->SetBinContent(734,100);
   h->SetBinContent(735,100);
   h->SetBinContent(736,100);
   h->SetBinContent(737,100);
   h->SetBinContent(738,100);
   h->SetBinContent(739,100);
   h->SetBinContent(740,100);
   h->SetBinContent(741,100);
   h->SetBinContent(742,100);
   h->SetBinContent(743,100);
   h->SetBinContent(744,100);
   h->SetBinContent(745,100);
   h->SetBinContent(746,100);
   h->SetBinContent(747,100);
   h->SetBinContent(748,100);
   h->SetBinContent(749,100);
   h->SetBinContent(750,100);
   h->SetBinContent(751,100);
   h->SetBinContent(752,100);
   h->SetBinContent(753,100);
   h->SetBinContent(754,100);
   h->SetBinContent(755,100);
   h->SetBinContent(756,100);
   h->SetBinContent(757,100);
   h->SetBinContent(758,100);
   h->SetBinContent(759,100);
   h->SetBinContent(760,100);
   h->SetBinContent(761,100);
   h->SetBinContent(762,100);
   h->SetBinContent(763,100);
   h->SetBinContent(764,100);
   h->SetBinContent(765,100);
   h->SetBinContent(766,100);
   h->SetBinContent(767,100);
   h->SetBinContent(768,100);
   h->SetBinContent(769,100);
   h->SetBinContent(770,100);
   h->SetBinContent(771,100);
   h->SetBinContent(772,100);
   h->SetBinContent(773,100);
   h->SetBinContent(774,100);
   h->SetBinContent(775,100);
   h->SetBinContent(776,100);
   h->SetBinContent(777,100);
   h->SetBinContent(778,100);
   h->SetBinContent(779,100);
   h->SetBinContent(780,100);
   h->SetBinContent(781,100);
   h->SetBinContent(782,100);
   h->SetBinContent(783,100);
   h->SetBinContent(784,100);
   h->SetBinContent(785,100);
   h->SetBinContent(786,100);
   h->SetBinContent(787,100);
   h->SetBinContent(788,100);
   h->SetBinContent(789,100);
   h->SetBinContent(790,100);
   h->SetBinContent(791,100);
   h->SetBinContent(792,100);
   h->SetBinContent(793,100);
   h->SetBinContent(794,100);
   h->SetBinContent(795,100);
   h->SetBinContent(796,100);
   h->SetBinContent(797,100);
   h->SetBinContent(798,100);
   h->SetBinContent(799,100);
   h->SetBinContent(800,100);
   h->SetBinContent(801,100);
   h->SetBinContent(802,100);
   h->SetBinContent(803,100);
   h->SetBinContent(804,100);
   h->SetBinContent(805,100);
   h->SetBinContent(806,100);
   h->SetBinContent(807,100);
   h->SetBinContent(808,100);
   h->SetBinContent(809,100);
   h->SetBinContent(810,100);
   h->SetBinContent(811,100);
   h->SetBinContent(812,100);
   h->SetBinContent(813,100);
   h->SetBinContent(814,100);
   h->SetBinContent(815,100);
   h->SetBinContent(816,100);
   h->SetBinContent(817,100);
   h->SetBinContent(818,100);
   h->SetBinContent(819,100);
   h->SetBinContent(820,100);
   h->SetBinContent(821,100);
   h->SetBinContent(822,100);
   h->SetBinContent(823,100);
   h->SetBinContent(824,100);
   h->SetBinContent(825,100);
   h->SetBinContent(826,100);
   h->SetBinContent(827,100);
   h->SetBinContent(828,100);
   h->SetBinContent(829,100);
   h->SetBinContent(830,100);
   h->SetBinContent(831,100);
   h->SetBinContent(832,100);
   h->SetBinContent(833,100);
   h->SetBinContent(834,100);
   h->SetBinContent(835,100);
   h->SetBinContent(836,100);
   h->SetBinContent(837,100);
   h->SetBinContent(838,100);
   h->SetBinContent(839,100);
   h->SetBinContent(840,100);
   h->SetBinContent(841,100);
   h->SetBinContent(842,100);
   h->SetBinContent(843,100);
   h->SetBinContent(844,100);
   h->SetBinContent(845,100);
   h->SetBinContent(846,100);
   h->SetBinContent(847,100);
   h->SetBinContent(848,100);
   h->SetBinContent(849,100);
   h->SetBinContent(850,100);
   h->SetBinContent(851,100);
   h->SetBinContent(852,100);
   h->SetBinContent(853,100);
   h->SetBinContent(854,100);
   h->SetBinContent(855,100);
   h->SetBinContent(856,100);
   h->SetBinContent(857,100);
   h->SetBinContent(858,100);
   h->SetBinContent(859,100);
   h->SetBinContent(860,100);
   h->SetBinContent(861,100);
   h->SetBinContent(862,100);
   h->SetBinContent(863,100);
   h->SetBinContent(864,100);
   h->SetBinContent(865,100);
   h->SetBinContent(866,100);
   h->SetBinContent(867,100);
   h->SetBinContent(868,100);
   h->SetBinContent(869,100);
   h->SetBinContent(870,100);
   h->SetBinContent(871,100);
   h->SetBinContent(872,100);
   h->SetBinContent(873,100);
   h->SetBinContent(874,100);
   h->SetBinContent(875,100);
   h->SetBinContent(876,100);
   h->SetBinContent(877,100);
   h->SetBinContent(878,100);
   h->SetBinContent(879,100);
   h->SetBinContent(880,100);
   h->SetBinContent(881,100);
   h->SetBinContent(882,100);
   h->SetBinContent(883,100);
   h->SetBinContent(884,100);
   h->SetBinContent(885,100);
   h->SetBinContent(886,100);
   h->SetBinContent(887,100);
   h->SetBinContent(888,100);
   h->SetBinContent(889,100);
   h->SetBinContent(890,100);
   h->SetBinContent(891,100);
   h->SetBinContent(892,100);
   h->SetBinContent(893,100);
   h->SetBinContent(894,100);
   h->SetBinContent(895,100);
   h->SetBinContent(896,100);
   h->SetBinContent(897,100);
   h->SetBinContent(898,100);
   h->SetBinContent(899,100);
   h->SetBinContent(900,100);
   h->SetBinContent(901,100);
   h->SetBinContent(902,100);
   h->SetBinContent(903,100);
   h->SetBinContent(904,100);
   h->SetBinContent(905,100);
   h->SetBinContent(906,100);
   h->SetBinContent(907,100);
   h->SetBinContent(908,100);
   h->SetBinContent(909,100);
   h->SetBinContent(910,100);
   h->SetBinContent(911,100);
   h->SetBinContent(912,100);
   h->SetBinContent(913,100);
   h->SetBinContent(914,100);
   h->SetBinContent(915,100);
   h->SetBinContent(916,100);
   h->SetBinContent(917,100);
   h->SetBinContent(918,100);
   h->SetBinContent(919,100);
   h->SetBinContent(920,100);
   h->SetBinContent(921,100);
   h->SetBinContent(922,100);
   h->SetBinContent(923,100);
   h->SetBinContent(924,100);
   h->SetBinContent(925,100);
   h->SetBinContent(926,100);
   h->SetBinContent(927,100);
   h->SetBinContent(928,100);
   h->SetBinContent(929,100);
   h->SetBinContent(930,100);
   h->SetBinContent(931,100);
   h->SetBinContent(932,100);
   h->SetBinContent(933,100);
   h->SetBinContent(934,100);
   h->SetBinContent(935,100);
   h->SetBinContent(936,100);
   h->SetBinContent(937,100);
   h->SetBinContent(938,100);
   h->SetBinContent(939,100);
   h->SetBinContent(940,100);
   h->SetBinContent(941,100);
   h->SetBinContent(942,100);
   h->SetBinContent(943,100);
   h->SetBinContent(944,100);
   h->SetBinContent(945,100);
   h->SetBinContent(946,100);
   h->SetBinContent(947,100);
   h->SetBinContent(948,100);
   h->SetBinContent(949,100);
   h->SetBinContent(950,100);
   h->SetBinContent(951,100);
   h->SetBinContent(952,100);
   h->SetBinContent(953,100);
   h->SetBinContent(954,100);
   h->SetBinContent(955,100);
   h->SetBinContent(956,100);
   h->SetBinContent(957,100);
   h->SetBinContent(958,100);
   h->SetBinContent(959,100);
   h->SetBinContent(960,100);
   h->SetBinContent(961,100);
   h->SetBinContent(962,100);
   h->SetBinContent(963,100);
   h->SetBinContent(964,100);
   h->SetBinContent(965,100);
   h->SetBinContent(966,100);
   h->SetBinContent(967,100);
   h->SetBinContent(968,100);
   h->SetBinContent(969,100);
   h->SetBinContent(970,100);
   h->SetBinContent(971,100);
   h->SetBinContent(972,100);
   h->SetBinContent(973,100);
   h->SetBinContent(974,100);
   h->SetBinContent(975,100);
   h->SetBinContent(976,100);
   h->SetBinContent(977,100);
   h->SetBinContent(978,100);
   h->SetBinContent(979,100);
   h->SetBinContent(980,100);
   h->SetBinContent(981,100);
   h->SetBinContent(982,100);
   h->SetBinContent(983,100);
   h->SetBinContent(984,100);
   h->SetBinContent(985,100);
   h->SetBinContent(986,100);
   h->SetBinContent(987,100);
   h->SetBinContent(988,100);
   h->SetBinContent(989,100);
   h->SetBinContent(990,100);
   h->SetBinContent(991,100);
   h->SetBinContent(992,100);
   h->SetBinContent(993,100);
   h->SetBinContent(994,100);
   h->SetBinContent(995,100);
   h->SetBinContent(996,100);
   h->SetBinContent(997,100);
   h->SetBinContent(998,100);
   h->SetBinContent(999,100);
   h->SetBinContent(1000,100);
   h->SetBinContent(1001,100);
   h->SetBinContent(1002,100);
   h->SetBinContent(1003,100);
   h->SetBinContent(1004,100);
   h->SetBinContent(1005,100);
   h->SetBinContent(1006,100);
   h->SetBinContent(1007,100);
   h->SetBinContent(1008,100);
   h->SetBinContent(1009,100);
   h->SetBinContent(1010,100);
   h->SetBinContent(1011,100);
   h->SetBinContent(1012,100);
   h->SetBinContent(1013,100);
   h->SetBinContent(1014,100);
   h->SetBinContent(1015,100);
   h->SetBinContent(1016,100);
   h->SetBinContent(1017,100);
   h->SetBinContent(1018,100);
   h->SetBinContent(1019,100);
   h->SetBinContent(1020,100);
   h->SetBinContent(1021,100);
   h->SetBinContent(1022,100);
   h->SetBinContent(1023,100);
   h->SetBinContent(1024,100);
   h->SetBinContent(1025,100);
   h->SetBinContent(1026,100);
   h->SetBinContent(1027,100);
   h->SetBinContent(1028,100);
   h->SetBinContent(1029,100);
   h->SetBinContent(1030,100);
   h->SetBinContent(1031,100);
   h->SetBinContent(1032,100);
   h->SetBinContent(1033,100);
   h->SetBinContent(1034,100);
   h->SetBinContent(1035,100);
   h->SetBinContent(1036,100);
   h->SetBinContent(1037,100);
   h->SetBinContent(1038,100);
   h->SetBinContent(1039,100);
   h->SetBinContent(1040,100);
   h->SetBinContent(1041,100);
   h->SetBinContent(1042,100);
   h->SetBinContent(1043,100);
   h->SetBinContent(1044,100);
   h->SetBinContent(1045,100);
   h->SetBinContent(1046,100);
   h->SetBinContent(1047,100);
   h->SetBinContent(1048,100);
   h->SetBinContent(1049,100);
   h->SetBinContent(1050,100);
   h->SetBinContent(1051,100);
   h->SetBinContent(1052,100);
   h->SetBinContent(1053,100);
   h->SetBinContent(1054,100);
   h->SetBinContent(1055,100);
   h->SetBinContent(1056,100);
   h->SetBinContent(1057,100);
   h->SetBinContent(1058,100);
   h->SetBinContent(1059,100);
   h->SetBinContent(1060,100);
   h->SetBinContent(1061,100);
   h->SetBinContent(1062,100);
   h->SetBinContent(1063,100);
   h->SetBinContent(1064,100);
   h->SetBinContent(1065,100);
   h->SetBinContent(1066,100);
   h->SetBinContent(1067,100);
   h->SetBinContent(1068,100);
   h->SetBinContent(1069,100);
   h->SetBinContent(1070,100);
   h->SetBinContent(1071,100);
   h->SetBinContent(1072,100);
   h->SetBinContent(1073,100);
   h->SetBinContent(1074,100);
   h->SetBinContent(1075,100);
   h->SetBinContent(1076,100);
   h->SetBinContent(1077,100);
   h->SetBinContent(1078,100);
   h->SetBinContent(1079,100);
   h->SetBinContent(1080,100);
   h->SetBinContent(1081,100);
   h->SetBinContent(1082,100);
   h->SetBinContent(1083,100);
   h->SetBinContent(1084,100);
   h->SetBinContent(1085,100);
   h->SetBinContent(1086,100);
   h->SetBinContent(1087,100);
   h->SetBinContent(1088,100);
   h->SetBinContent(1089,100);
   h->SetBinContent(1090,100);
   h->SetBinContent(1091,100);
   h->SetBinContent(1092,100);
   h->SetBinContent(1093,100);
   h->SetBinContent(1094,100);
   h->SetBinContent(1095,100);
   h->SetBinContent(1096,100);
   h->SetBinContent(1097,100);
   h->SetBinContent(1098,100);
   h->SetBinContent(1099,100);
   h->SetBinContent(1100,100);
   h->SetBinContent(1101,100);
   h->SetBinContent(1102,100);
   h->SetBinContent(1103,100);
   h->SetBinContent(1104,100);
   h->SetBinContent(1105,100);
   h->SetBinContent(1106,100);
   h->SetBinContent(1107,100);
   h->SetBinContent(1108,100);
   h->SetBinContent(1109,100);
   h->SetBinContent(1110,100);
   h->SetBinContent(1111,100);
   h->SetBinContent(1112,100);
   h->SetBinContent(1113,100);
   h->SetBinContent(1114,100);
   h->SetBinContent(1115,100);
   h->SetBinContent(1116,100);
   h->SetBinContent(1117,100);
   h->SetBinContent(1118,100);
   h->SetBinContent(1119,100);
   h->SetBinContent(1120,100);
   h->SetBinContent(1121,100);
   h->SetBinContent(1122,100);
   h->SetBinContent(1123,100);
   h->SetBinContent(1124,100);
   h->SetBinContent(1125,100);
   h->SetBinContent(1126,100);
   h->SetBinContent(1127,100);
   h->SetBinContent(1128,100);
   h->SetBinContent(1129,100);
   h->SetBinContent(1130,100);
   h->SetBinContent(1131,100);
   h->SetBinContent(1132,100);
   h->SetBinContent(1133,100);
   h->SetBinContent(1134,100);
   h->SetBinContent(1135,100);
   h->SetBinContent(1136,100);
   h->SetBinContent(1137,100);
   h->SetBinContent(1138,100);
   h->SetBinContent(1139,100);
   h->SetBinContent(1140,100);
   h->SetBinContent(1141,100);
   h->SetBinContent(1142,100);
   h->SetBinContent(1143,100);
   h->SetBinContent(1144,100);
   h->SetBinContent(1145,100);
   h->SetBinContent(1146,100);
   h->SetBinContent(1147,100);
   h->SetBinContent(1148,100);
   h->SetBinContent(1149,100);
   h->SetBinContent(1150,100);
   h->SetBinContent(1151,100);
   h->SetBinContent(1152,100);
   h->SetBinContent(1153,100);
   h->SetBinContent(1154,100);
   h->SetBinContent(1155,100);
   h->SetBinContent(1156,100);
   h->SetBinContent(1157,100);
   h->SetBinContent(1158,100);
   h->SetBinContent(1159,100);
   h->SetBinContent(1160,100);
   h->SetBinContent(1161,100);
   h->SetBinContent(1162,100);
   h->SetBinContent(1163,100);
   h->SetBinContent(1164,100);
   h->SetBinContent(1165,100);
   h->SetBinContent(1166,100);
   h->SetBinContent(1167,100);
   h->SetBinContent(1168,100);
   h->SetBinContent(1169,100);
   h->SetBinContent(1170,100);
   h->SetBinContent(1171,100);
   h->SetBinContent(1172,100);
   h->SetBinContent(1173,100);
   h->SetBinContent(1174,100);
   h->SetBinContent(1175,100);
   h->SetBinContent(1176,100);
   h->SetBinContent(1177,100);
   h->SetBinContent(1178,100);
   h->SetBinContent(1179,100);
   h->SetBinContent(1180,100);
   h->SetBinContent(1181,100);
   h->SetBinContent(1182,100);
   h->SetBinContent(1183,100);
   h->SetBinContent(1184,100);
   h->SetBinContent(1185,100);
   h->SetBinContent(1186,100);
   h->SetBinContent(1187,100);
   h->SetBinContent(1188,100);
   h->SetBinContent(1189,100);
   h->SetBinContent(1190,100);
   h->SetBinContent(1191,100);
   h->SetBinContent(1192,100);
   h->SetBinContent(1193,100);
   h->SetBinContent(1194,100);
   h->SetBinContent(1195,100);
   h->SetBinContent(1196,100);
   h->SetBinContent(1197,100);
   h->SetBinContent(1198,100);
   h->SetBinContent(1199,100);
   h->SetBinContent(1200,100);
   h->SetBinContent(1201,100);
   h->SetBinContent(1202,100);
   h->SetBinContent(1203,100);
   h->SetBinContent(1204,100);
   h->SetBinContent(1205,100);
   h->SetBinContent(1206,100);
   h->SetBinContent(1207,100);
   h->SetBinContent(1208,100);
   h->SetBinContent(1209,100);
   h->SetBinContent(1210,100);
   h->SetBinContent(1211,100);
   h->SetBinContent(1212,100);
   h->SetBinContent(1213,100);
   h->SetBinContent(1214,100);
   h->SetBinContent(1215,100);
   h->SetBinContent(1216,100);
   h->SetBinContent(1217,100);
   h->SetBinContent(1218,100);
   h->SetBinContent(1219,100);
   h->SetBinContent(1220,100);
   h->SetBinContent(1221,100);
   h->SetBinContent(1222,100);
   h->SetBinContent(1223,100);
   h->SetBinContent(1224,100);
   h->SetBinContent(1225,100);
   h->SetBinContent(1226,100);
   h->SetBinContent(1227,100);
   h->SetBinContent(1228,100);
   h->SetBinContent(1229,100);
   h->SetBinContent(1230,100);
   h->SetBinContent(1231,100);
   h->SetBinContent(1232,100);
   h->SetBinContent(1233,100);
   h->SetBinContent(1234,100);
   h->SetBinContent(1235,100);
   h->SetBinContent(1236,100);
   h->SetBinContent(1237,100);
   h->SetBinContent(1238,100);
   h->SetBinContent(1239,100);
   h->SetBinContent(1240,100);
   h->SetBinContent(1241,100);
   h->SetBinContent(1242,100);
   h->SetBinContent(1243,100);
   h->SetBinContent(1244,100);
   h->SetBinContent(1245,100);
   h->SetBinContent(1246,100);
   h->SetBinContent(1247,100);
   h->SetBinContent(1248,100);
   h->SetBinContent(1249,100);
   h->SetBinContent(1250,100);
   h->SetBinContent(1251,100);
   h->SetBinContent(1252,100);
   h->SetBinContent(1253,100);
   h->SetBinContent(1254,100);
   h->SetBinContent(1255,100);
   h->SetBinContent(1256,100);
   h->SetBinContent(1257,100);
   h->SetBinContent(1258,100);
   h->SetBinContent(1259,100);
   h->SetBinContent(1260,100);
   h->SetBinContent(1261,100);
   h->SetBinContent(1262,100);
   h->SetBinContent(1263,100);
   h->SetBinContent(1264,100);
   h->SetBinContent(1265,100);
   h->SetBinContent(1266,100);
   h->SetBinContent(1267,100);
   h->SetBinContent(1268,100);
   h->SetBinContent(1269,100);
   h->SetBinContent(1270,100);
   h->SetBinContent(1271,100);
   h->SetBinContent(1272,100);
   h->SetBinContent(1273,100);
   h->SetBinContent(1274,100);
   h->SetBinContent(1275,100);
   h->SetBinContent(1276,100);
   h->SetBinContent(1277,100);
   h->SetBinContent(1278,100);
   h->SetBinContent(1279,100);
   h->SetBinContent(1280,100);
   h->SetBinContent(1281,100);
   h->SetBinContent(1282,100);
   h->SetBinContent(1283,100);
   h->SetBinContent(1284,100);
   h->SetBinContent(1285,100);
   h->SetBinContent(1286,100);
   h->SetBinContent(1287,100);
   h->SetBinContent(1288,100);
   h->SetBinContent(1289,100);
   h->SetBinContent(1290,100);
   h->SetBinContent(1291,100);
   h->SetBinContent(1292,100);
   h->SetBinContent(1293,100);
   h->SetBinContent(1294,100);
   h->SetBinContent(1295,100);
   h->SetBinContent(1296,100);
   h->SetBinContent(1297,100);
   h->SetBinContent(1298,100);
   h->SetBinContent(1299,100);
   h->SetBinContent(1300,100);
   h->SetBinContent(1301,100);
   h->SetBinContent(1302,100);
   h->SetBinContent(1303,100);
   h->SetBinContent(1304,100);
   h->SetBinContent(1305,100);
   h->SetBinContent(1306,100);
   h->SetBinContent(1307,100);
   h->SetBinContent(1308,100);
   h->SetBinContent(1309,100);
   h->SetBinContent(1310,100);
   h->SetBinContent(1311,100);
   h->SetBinContent(1312,100);
   h->SetBinContent(1313,100);
   h->SetBinContent(1314,100);
   h->SetBinContent(1315,100);
   h->SetBinContent(1316,100);
   h->SetBinContent(1317,100);
   h->SetBinContent(1318,100);
   h->SetBinContent(1319,100);
   h->SetBinContent(1320,100);
   h->SetBinContent(1321,100);
   h->SetBinContent(1322,100);
   h->SetBinContent(1323,100);
   h->SetBinContent(1324,100);
   h->SetBinContent(1325,100);
   h->SetBinContent(1326,100);
   h->SetBinContent(1327,100);
   h->SetBinContent(1328,100);
   h->SetBinContent(1329,100);
   h->SetBinContent(1330,100);
   h->SetBinContent(1331,100);
   h->SetBinContent(1332,100);
   h->SetBinContent(1333,100);
   h->SetBinContent(1334,100);
   h->SetBinContent(1335,100);
   h->SetBinContent(1336,100);
   h->SetBinContent(1337,100);
   h->SetBinContent(1338,100);
   h->SetBinContent(1339,100);
   h->SetBinContent(1340,100);
   h->SetBinContent(1341,100);
   h->SetBinContent(1342,100);
   h->SetBinContent(1343,100);
   h->SetBinContent(1344,100);
   h->SetBinContent(1345,100);
   h->SetBinContent(1346,100);
   h->SetBinContent(1347,100);
   h->SetBinContent(1348,100);
   h->SetBinContent(1349,100);
   h->SetBinContent(1350,100);
   h->SetBinContent(1351,100);
   h->SetBinContent(1352,100);
   h->SetBinContent(1353,100);
   h->SetBinContent(1354,100);
   h->SetBinContent(1355,100);
   h->SetBinContent(1356,100);
   h->SetBinContent(1357,100);
   h->SetBinContent(1358,100);
   h->SetBinContent(1359,100);
   h->SetBinContent(1360,100);
   h->SetBinContent(1361,100);
   h->SetBinContent(1362,100);
   h->SetBinContent(1363,100);
   h->SetBinContent(1364,100);
   h->SetBinContent(1365,100);
   h->SetBinContent(1366,100);
   h->SetBinContent(1367,100);
   h->SetBinContent(1368,100);
   h->SetBinContent(1369,100);
   h->SetBinContent(1370,100);
   h->SetBinContent(1371,100);
   h->SetBinContent(1372,100);
   h->SetBinContent(1373,100);
   h->SetBinContent(1374,100);
   h->SetBinContent(1375,100);
   h->SetBinContent(1376,100);
   h->SetBinContent(1377,100);
   h->SetBinContent(1378,100);
   h->SetBinContent(1379,100);
   h->SetBinContent(1380,100);
   h->SetBinContent(1381,100);
   h->SetBinContent(1382,100);
   h->SetBinContent(1383,100);
   h->SetBinContent(1384,100);
   h->SetBinContent(1385,100);
   h->SetBinContent(1386,100);
   h->SetBinContent(1387,100);
   h->SetBinContent(1388,100);
   h->SetBinContent(1389,100);
   h->SetBinContent(1390,100);
   h->SetBinContent(1391,100);
   h->SetBinContent(1392,100);
   h->SetBinContent(1393,100);
   h->SetBinContent(1394,100);
   h->SetBinContent(1395,100);
   h->SetBinContent(1396,100);
   h->SetBinContent(1397,100);
   h->SetBinContent(1398,100);
   h->SetBinContent(1399,100);
   h->SetBinContent(1400,100);
   h->SetBinContent(1401,100);
   h->SetBinContent(1402,100);
   h->SetBinContent(1403,100);
   h->SetBinContent(1404,100);
   h->SetBinContent(1405,100);
   h->SetBinContent(1406,100);
   h->SetBinContent(1407,100);
   h->SetBinContent(1408,100);
   h->SetBinContent(1409,100);
   h->SetBinContent(1410,100);
   h->SetBinContent(1411,100);
   h->SetBinContent(1412,100);
   h->SetBinContent(1413,100);
   h->SetBinContent(1414,100);
   h->SetBinContent(1415,100);
   h->SetBinContent(1416,100);
   h->SetBinContent(1417,100);
   h->SetBinContent(1418,100);
   h->SetBinContent(1419,100);
   h->SetBinContent(1420,100);
   h->SetBinContent(1421,100);
   h->SetBinContent(1422,100);
   h->SetBinContent(1423,100);
   h->SetBinContent(1424,100);
   h->SetBinContent(1425,100);
   h->SetBinContent(1426,100);
   h->SetBinContent(1427,100);
   h->SetBinContent(1428,100);
   h->SetBinContent(1429,100);
   h->SetBinContent(1430,100);
   h->SetBinContent(1431,100);
   h->SetBinContent(1432,100);
   h->SetBinContent(1433,100);
   h->SetBinContent(1434,100);
   h->SetBinContent(1435,100);
   h->SetBinContent(1436,100);
   h->SetBinContent(1437,100);
   h->SetBinContent(1438,100);
   h->SetBinContent(1439,100);
   h->SetBinContent(1440,100);
   h->SetBinContent(1441,100);
   h->SetBinContent(1442,100);
   h->SetBinContent(1443,100);
   h->SetBinContent(1444,100);
   h->SetBinContent(1445,100);
   h->SetBinContent(1446,100);
   h->SetBinContent(1447,100);
   h->SetBinContent(1448,100);
   h->SetBinContent(1449,100);
   h->SetBinContent(1450,100);
   h->SetBinContent(1451,100);
   h->SetBinContent(1452,100);
   h->SetBinContent(1453,100);
   h->SetBinContent(1454,100);
   h->SetBinContent(1455,100);
   h->SetBinContent(1456,100);
   h->SetBinContent(1457,100);
   h->SetBinContent(1458,100);
   h->SetBinContent(1459,100);
   h->SetBinContent(1460,100);
   h->SetBinContent(1461,100);
   h->SetBinContent(1462,100);
   h->SetBinContent(1463,100);
   h->SetBinContent(1464,100);
   h->SetBinContent(1465,100);
   h->SetBinContent(1466,100);
   h->SetBinContent(1467,100);
   h->SetBinContent(1468,100);
   h->SetBinContent(1469,100);
   h->SetBinContent(1470,100);
   h->SetBinContent(1471,100);
   h->SetBinContent(1472,100);
   h->SetBinContent(1473,100);
   h->SetBinContent(1474,100);
   h->SetBinContent(1475,100);
   h->SetBinContent(1476,100);
   h->SetBinContent(1477,100);
   h->SetBinContent(1478,100);
   h->SetBinContent(1479,100);
   h->SetBinContent(1480,100);
   h->SetBinContent(1481,100);
   h->SetBinContent(1482,100);
   h->SetBinContent(1483,100);
   h->SetBinContent(1484,100);
   h->SetBinContent(1485,100);
   h->SetBinContent(1486,100);
   h->SetBinContent(1487,100);
   h->SetBinContent(1488,100);
   h->SetBinContent(1489,100);
   h->SetBinContent(1490,100);
   h->SetBinContent(1491,100);
   h->SetBinContent(1492,100);
   h->SetBinContent(1493,100);
   h->SetBinContent(1494,100);
   h->SetBinContent(1495,100);
   h->SetBinContent(1496,100);
   h->SetBinContent(1497,100);
   h->SetBinContent(1498,100);
   h->SetBinContent(1499,100);
   h->SetBinContent(1500,100);
   h->SetBinContent(1501,100);
   h->SetBinContent(1502,100);
   h->SetBinContent(1503,100);
   h->SetBinContent(1504,100);
   h->SetBinContent(1505,100);
   h->SetBinContent(1506,100);
   h->SetBinContent(1507,100);
   h->SetBinContent(1508,100);
   h->SetBinContent(1509,100);
   h->SetBinContent(1510,100);
   h->SetBinContent(1511,100);
   h->SetBinContent(1512,100);
   h->SetBinContent(1513,100);
   h->SetBinContent(1514,100);
   h->SetBinContent(1515,100);
   h->SetBinContent(1516,100);
   h->SetBinContent(1517,100);
   h->SetBinContent(1518,100);
   h->SetBinContent(1519,100);
   h->SetBinContent(1520,100);
   h->SetBinContent(1521,100);
   h->SetBinContent(1522,100);
   h->SetBinContent(1523,100);
   h->SetBinContent(1524,100);
   h->SetBinContent(1525,100);
   h->SetBinContent(1526,100);
   h->SetBinContent(1527,100);
   h->SetBinContent(1528,100);
   h->SetBinContent(1529,100);
   h->SetBinContent(1530,100);
   h->SetBinContent(1531,100);
   h->SetBinContent(1532,100);
   h->SetBinContent(1533,100);
   h->SetBinContent(1534,100);
   h->SetBinContent(1535,100);
   h->SetBinContent(1536,100);
   h->SetBinContent(1537,100);
   h->SetBinContent(1538,100);
   h->SetBinContent(1539,100);
   h->SetBinContent(1540,100);
   h->SetBinContent(1541,100);
   h->SetBinContent(1542,100);
   h->SetBinContent(1543,100);
   h->SetBinContent(1544,100);
   h->SetBinContent(1545,100);
   h->SetBinContent(1546,100);
   h->SetBinContent(1547,100);
   h->SetBinContent(1548,100);
   h->SetBinContent(1549,100);
   h->SetBinContent(1550,100);
   h->SetBinContent(1551,100);
   h->SetBinContent(1552,100);
   h->SetBinContent(1553,100);
   h->SetBinContent(1554,100);
   h->SetBinContent(1555,100);
   h->SetBinContent(1556,100);
   h->SetBinContent(1557,100);
   h->SetBinContent(1558,100);
   h->SetBinContent(1559,100);
   h->SetBinContent(1560,100);
   h->SetBinContent(1561,100);
   h->SetBinContent(1562,100);
   h->SetBinContent(1563,100);
   h->SetBinContent(1564,100);
   h->SetBinContent(1565,100);
   h->SetBinContent(1566,100);
   h->SetBinContent(1567,100);
   h->SetBinContent(1568,100);
   h->SetBinContent(1569,100);
   h->SetBinContent(1570,100);
   h->SetBinContent(1571,100);
   h->SetBinContent(1572,100);
   h->SetBinContent(1573,100);
   h->SetBinContent(1574,100);
   h->SetBinContent(1575,100);
   h->SetBinContent(1576,100);
   h->SetBinContent(1577,100);
   h->SetBinContent(1578,100);
   h->SetBinContent(1579,100);
   h->SetBinContent(1580,100);
   h->SetBinContent(1581,100);
   h->SetBinContent(1582,100);
   h->SetBinContent(1583,100);
   h->SetBinContent(1584,100);
   h->SetBinContent(1585,100);
   h->SetBinContent(1586,100);
   h->SetBinContent(1587,100);
   h->SetBinContent(1588,100);
   h->SetBinContent(1589,100);
   h->SetBinContent(1590,100);
   h->SetBinContent(1591,100);
   h->SetBinContent(1592,100);
   h->SetBinContent(1593,100);
   h->SetBinContent(1594,100);
   h->SetBinContent(1595,100);
   h->SetBinContent(1596,100);
   h->SetBinContent(1597,100);
   h->SetBinContent(1598,100);
   h->SetBinContent(1599,100);
   h->SetBinContent(1600,100);
   h->SetBinContent(1601,100);
   h->SetBinContent(1602,100);
   h->SetBinContent(1603,100);
   h->SetBinContent(1604,100);
   h->SetBinContent(1605,100);
   h->SetBinContent(1606,100);
   h->SetBinContent(1607,100);
   h->SetBinContent(1608,100);
   h->SetBinContent(1609,100);
   h->SetBinContent(1610,100);
   h->SetBinContent(1611,100);
   h->SetBinContent(1612,100);
   h->SetBinContent(1613,100);
   h->SetBinContent(1614,100);
   h->SetBinContent(1615,100);
   h->SetBinContent(1616,100);
   h->SetBinContent(1617,100);
   h->SetBinContent(1618,100);
   h->SetBinContent(1619,100);
   h->SetBinContent(1620,100);
   h->SetBinContent(1621,100);
   h->SetBinContent(1622,100);
   h->SetBinContent(1623,100);
   h->SetBinContent(1624,100);
   h->SetBinContent(1625,100);
   h->SetBinContent(1626,100);
   h->SetBinContent(1627,100);
   h->SetBinContent(1628,100);
   h->SetBinContent(1629,100);
   h->SetBinContent(1630,100);
   h->SetBinContent(1631,100);
   h->SetBinContent(1632,100);
   h->SetBinContent(1633,100);
   h->SetBinContent(1634,100);
   h->SetBinContent(1635,100);
   h->SetBinContent(1636,100);
   h->SetBinContent(1637,100);
   h->SetBinContent(1638,100);
   h->SetBinContent(1639,100);
   h->SetBinContent(1640,100);
   h->SetBinContent(1641,100);
   h->SetBinContent(1642,100);
   h->SetBinContent(1643,100);
   h->SetBinContent(1644,100);
   h->SetBinContent(1645,100);
   h->SetBinContent(1646,100);
   h->SetBinContent(1647,100);
   h->SetBinContent(1648,100);
   h->SetBinContent(1649,100);
   h->SetBinContent(1650,100);
   h->SetBinContent(1651,100);
   h->SetBinContent(1652,100);
   h->SetBinContent(1653,100);
   h->SetBinContent(1654,100);
   h->SetBinContent(1655,100);
   h->SetBinContent(1656,100);
   h->SetBinContent(1657,100);
   h->SetBinContent(1658,100);
   h->SetBinContent(1659,100);
   h->SetBinContent(1660,100);
   h->SetBinContent(1661,100);
   h->SetBinContent(1662,100);
   h->SetBinContent(1663,100);
   h->SetBinContent(1664,100);
   h->SetBinContent(1665,100);
   h->SetBinContent(1666,100);
   h->SetBinContent(1667,100);
   h->SetBinContent(1668,100);
   h->SetBinContent(1669,100);
   h->SetBinContent(1670,100);
   h->SetBinContent(1671,100);
   h->SetBinContent(1672,100);
   h->SetBinContent(1673,100);
   h->SetBinContent(1674,100);
   h->SetBinContent(1675,100);
   h->SetBinContent(1676,100);
   h->SetBinContent(1677,100);
   h->SetBinContent(1678,100);
   h->SetBinContent(1679,100);
   h->SetBinContent(1680,100);
   h->SetBinContent(1681,100);
   h->SetBinContent(1682,100);
   h->SetBinContent(1683,100);
   h->SetBinContent(1684,100);
   h->SetBinContent(1685,100);
   h->SetBinContent(1686,100);
   h->SetBinContent(1687,100);
   h->SetBinContent(1688,100);
   h->SetBinContent(1689,100);
   h->SetBinContent(1690,100);
   h->SetBinContent(1691,100);
   h->SetBinContent(1692,100);
   h->SetBinContent(1693,100);
   h->SetBinContent(1694,100);
   h->SetBinContent(1695,100);
   h->SetBinContent(1696,100);
   h->SetBinContent(1697,100);
   h->SetBinContent(1698,100);
   h->SetBinContent(1699,100);
   h->SetBinContent(1700,100);
   h->SetBinContent(1701,100);
   h->SetBinContent(1702,100);
   h->SetBinContent(1703,100);
   h->SetBinContent(1704,100);
   h->SetBinContent(1705,100);
   h->SetBinContent(1706,100);
   h->SetBinContent(1707,100);
   h->SetBinContent(1708,100);
   h->SetBinContent(1709,100);
   h->SetBinContent(1710,100);
   h->SetBinContent(1711,100);
   h->SetBinContent(1712,100);
   h->SetBinContent(1713,100);
   h->SetBinContent(1714,100);
   h->SetBinContent(1715,100);
   h->SetBinContent(1716,100);
   h->SetBinContent(1717,100);
   h->SetBinContent(1718,100);
   h->SetBinContent(1719,100);
   h->SetBinContent(1720,100);
   h->SetBinContent(1721,100);
   h->SetBinContent(1722,100);
   h->SetBinContent(1723,100);
   h->SetBinContent(1724,100);
   h->SetBinContent(1725,100);
   h->SetBinContent(1726,100);
   h->SetBinContent(1727,100);
   h->SetBinContent(1728,100);
   h->SetBinContent(1729,100);
   h->SetBinContent(1730,100);
   h->SetBinContent(1731,100);
   h->SetBinContent(1732,100);
   h->SetBinContent(1733,100);
   h->SetBinContent(1734,100);
   h->SetBinContent(1735,100);
   h->SetBinContent(1736,100);
   h->SetBinContent(1737,100);
   h->SetBinContent(1738,100);
   h->SetBinContent(1739,100);
   h->SetBinContent(1740,100);
   h->SetBinContent(1741,100);
   h->SetBinContent(1742,100);
   h->SetBinContent(1743,100);
   h->SetBinContent(1744,100);
   h->SetBinContent(1745,100);
   h->SetBinContent(1746,100);
   h->SetBinContent(1747,100);
   h->SetBinContent(1748,100);
   h->SetBinContent(1749,100);
   h->SetBinContent(1750,100);
   h->SetBinContent(1751,100);
   h->SetBinContent(1752,100);
   h->SetBinContent(1753,100);
   h->SetBinContent(1754,100);
   h->SetBinContent(1755,100);
   h->SetBinContent(1756,100);
   h->SetBinContent(1757,100);
   h->SetBinContent(1758,100);
   h->SetBinContent(1759,100);
   h->SetBinContent(1760,100);
   h->SetBinContent(1761,100);
   h->SetBinContent(1762,100);
   h->SetBinContent(1763,100);
   h->SetBinContent(1764,100);
   h->SetBinContent(1765,100);
   h->SetBinContent(1766,100);
   h->SetBinContent(1767,100);
   h->SetBinContent(1768,100);
   h->SetBinContent(1769,100);
   h->SetBinContent(1770,100);
   h->SetBinContent(1771,100);
   h->SetBinContent(1772,100);
   h->SetBinContent(1773,100);
   h->SetBinContent(1774,100);
   h->SetBinContent(1775,100);
   h->SetBinContent(1776,100);
   h->SetBinContent(1777,100);
   h->SetBinContent(1778,100);
   h->SetBinContent(1779,100);
   h->SetBinContent(1780,100);
   h->SetBinContent(1781,100);
   h->SetBinContent(1782,100);
   h->SetBinContent(1783,100);
   h->SetBinContent(1784,100);
   h->SetBinContent(1785,100);
   h->SetBinContent(1786,100);
   h->SetBinContent(1787,100);
   h->SetBinContent(1788,100);
   h->SetBinContent(1789,100);
   h->SetBinContent(1790,100);
   h->SetBinContent(1791,100);
   h->SetBinContent(1792,100);
   h->SetBinContent(1793,100);
   h->SetBinContent(1794,100);
   h->SetBinContent(1795,100);
   h->SetBinContent(1796,100);
   h->SetBinContent(1797,100);
   h->SetBinContent(1798,100);
   h->SetBinContent(1799,100);
   h->SetBinContent(1800,100);
   h->SetBinContent(1801,100);
   h->SetBinContent(1802,100);
   h->SetBinContent(1803,100);
   h->SetBinContent(1804,100);
   h->SetBinContent(1805,100);
   h->SetBinContent(1806,100);
   h->SetBinContent(1807,100);
   h->SetBinContent(1808,100);
   h->SetBinContent(1809,100);
   h->SetBinContent(1810,100);
   h->SetBinContent(1811,100);
   h->SetBinContent(1812,100);
   h->SetBinContent(1813,100);
   h->SetBinContent(1814,100);
   h->SetBinContent(1815,100);
   h->SetBinContent(1816,100);
   h->SetBinContent(1817,100);
   h->SetBinContent(1818,100);
   h->SetBinContent(1819,100);
   h->SetBinContent(1820,100);
   h->SetBinContent(1821,100);
   h->SetBinContent(1822,100);
   h->SetBinContent(1823,100);
   h->SetBinContent(1824,100);
   h->SetBinContent(1825,100);
   h->SetBinContent(1826,100);
   h->SetBinContent(1827,100);
   h->SetBinContent(1828,100);
   h->SetBinContent(1829,100);
   h->SetBinContent(1830,100);
   h->SetBinContent(1831,100);
   h->SetBinContent(1832,100);
   h->SetBinContent(1833,100);
   h->SetBinContent(1834,100);
   h->SetBinContent(1835,100);
   h->SetBinContent(1836,100);
   h->SetBinContent(1837,100);
   h->SetBinContent(1838,100);
   h->SetBinContent(1839,100);
   h->SetBinContent(1840,100);
   h->SetBinContent(1841,100);
   h->SetBinContent(1842,100);
   h->SetBinContent(1843,100);
   h->SetBinContent(1844,100);
   h->SetBinContent(1845,100);
   h->SetBinContent(1846,100);
   h->SetBinContent(1847,100);
   h->SetBinContent(1848,100);
   h->SetBinContent(1849,100);
   h->SetBinContent(1850,100);
   h->SetBinContent(1851,100);
   h->SetBinContent(1852,100);
   h->SetBinContent(1853,100);
   h->SetBinContent(1854,100);
   h->SetBinContent(1855,100);
   h->SetBinContent(1856,100);
   h->SetBinContent(1857,100);
   h->SetBinContent(1858,100);
   h->SetBinContent(1859,100);
   h->SetBinContent(1860,100);
   h->SetBinContent(1861,100);
   h->SetBinContent(1862,100);
   h->SetBinContent(1863,100);
   h->SetBinContent(1864,100);
   h->SetBinContent(1865,100);
   h->SetBinContent(1866,100);
   h->SetBinContent(1867,100);
   h->SetBinContent(1868,100);
   h->SetBinContent(1869,100);
   h->SetBinContent(1870,100);
   h->SetBinContent(1871,100);
   h->SetBinContent(1872,100);
   h->SetBinContent(1873,100);
   h->SetBinContent(1874,100);
   h->SetBinContent(1875,100);
   h->SetBinContent(1876,100);
   h->SetBinContent(1877,100);
   h->SetBinContent(1878,100);
   h->SetBinContent(1879,100);
   h->SetBinContent(1880,100);
   h->SetBinContent(1881,100);
   h->SetBinContent(1882,100);
   h->SetBinContent(1883,100);
   h->SetBinContent(1884,100);
   h->SetBinContent(1885,100);
   h->SetBinContent(1886,100);
   h->SetBinContent(1887,100);
   h->SetBinContent(1888,100);
   h->SetBinContent(1889,100);
   h->SetBinContent(1890,100);
   h->SetBinContent(1891,100);
   h->SetBinContent(1892,100);
   h->SetBinContent(1893,100);
   h->SetBinContent(1894,100);
   h->SetBinContent(1895,100);
   h->SetBinContent(1896,100);
   h->SetBinContent(1897,100);
   h->SetBinContent(1898,100);
   h->SetBinContent(1899,100);
   h->SetBinContent(1900,100);
   h->SetBinContent(1901,100);
   h->SetBinContent(1902,100);
   h->SetBinContent(1903,100);
   h->SetBinContent(1904,100);
   h->SetBinContent(1905,100);
   h->SetBinContent(1906,100);
   h->SetBinContent(1907,100);
   h->SetBinContent(1908,100);
   h->SetBinContent(1909,100);
   h->SetBinContent(1910,100);
   h->SetBinContent(1911,100);
   h->SetBinContent(1912,100);
   h->SetBinContent(1913,100);
   h->SetBinContent(1914,100);
   h->SetBinContent(1915,100);
   h->SetBinContent(1916,100);
   h->SetBinContent(1917,100);
   h->SetBinContent(1918,100);
   h->SetBinContent(1919,100);
   h->SetBinContent(1920,100);
   h->SetBinContent(1921,100);
   h->SetBinContent(1922,100);
   h->SetBinContent(1923,100);
   h->SetBinContent(1924,100);
   h->SetBinContent(1925,100);
   h->SetBinContent(1926,100);
   h->SetBinContent(1927,100);
   h->SetBinContent(1928,100);
   h->SetBinContent(1929,100);
   h->SetBinContent(1930,100);
   h->SetBinContent(1931,100);
   h->SetBinContent(1932,100);
   h->SetBinContent(1933,100);
   h->SetBinContent(1934,100);
   h->SetBinContent(1935,100);
   h->SetBinContent(1936,100);
   h->SetBinContent(1937,100);
   h->SetBinContent(1938,100);
   h->SetBinContent(1939,100);
   h->SetBinContent(1940,100);
   h->SetBinContent(1941,100);
   h->SetBinContent(1942,100);
   h->SetBinContent(1943,100);
   h->SetBinContent(1944,100);
   h->SetBinContent(1945,100);
   h->SetBinContent(1946,100);
   h->SetBinContent(1947,100);
   h->SetBinContent(1948,100);
   h->SetBinContent(1949,100);
   h->SetBinContent(1950,100);
   h->SetBinContent(1951,100);
   h->SetBinContent(1952,100);
   h->SetBinContent(1953,100);
   h->SetBinContent(1954,100);
   h->SetBinContent(1955,100);
   h->SetBinContent(1956,100);
   h->SetBinContent(1957,100);
   h->SetBinContent(1958,100);
   h->SetBinContent(1959,100);
   h->SetBinContent(1960,100);
   h->SetBinContent(1961,100);
   h->SetBinContent(1962,100);
   h->SetBinContent(1963,100);
   h->SetBinContent(1964,100);
   h->SetBinContent(1965,100);
   h->SetBinContent(1966,100);
   h->SetBinContent(1967,100);
   h->SetBinContent(1968,100);
   h->SetBinContent(1969,100);
   h->SetBinContent(1970,100);
   h->SetBinContent(1971,100);
   h->SetBinContent(1972,100);
   h->SetBinContent(1973,100);
   h->SetBinContent(1974,100);
   h->SetBinContent(1975,100);
   h->SetBinContent(1976,100);
   h->SetBinContent(1977,100);
   h->SetBinContent(1978,100);
   h->SetBinContent(1979,100);
   h->SetBinContent(1980,100);
   h->SetBinContent(1981,100);
   h->SetBinContent(1982,100);
   h->SetBinContent(1983,100);
   h->SetBinContent(1984,100);
   h->SetBinContent(1985,100);
   h->SetBinContent(1986,100);
   h->SetBinContent(1987,100);
   h->SetBinContent(1988,100);
   h->SetBinContent(1989,100);
   h->SetBinContent(1990,100);
   h->SetBinContent(1991,100);
   h->SetBinContent(1992,100);
   h->SetBinContent(1993,100);
   h->SetBinContent(1994,100);
   h->SetBinContent(1995,100);
   h->SetBinContent(1996,100);
   h->SetBinContent(1997,100);
   h->SetBinContent(1998,100);
   h->SetBinContent(1999,100);
   h->SetBinContent(2000,100);
   h->SetBinContent(2001,100);
   h->SetBinContent(2002,100);
   h->SetBinContent(2003,100);
   h->SetBinContent(2004,100);
   h->SetBinContent(2005,100);
   h->SetBinContent(2006,100);
   h->SetBinContent(2007,100);
   h->SetBinContent(2008,100);
   h->SetBinContent(2009,100);
   h->SetBinContent(2010,100);
   h->SetBinContent(2011,100);
   h->SetBinContent(2012,100);
   h->SetBinContent(2013,100);
   h->SetBinContent(2014,100);
   h->SetBinContent(2015,100);
   h->SetBinContent(2016,100);
   h->SetBinContent(2017,100);
   h->SetBinContent(2018,100);
   h->SetBinContent(2019,100);
   h->SetBinContent(2020,100);
   h->SetBinContent(2021,100);
   h->SetBinContent(2022,100);
   h->SetBinContent(2023,100);
   h->SetBinContent(2024,100);
   h->SetBinContent(2025,100);
   h->SetBinContent(2026,100);
   h->SetBinContent(2027,100);
   h->SetBinContent(2028,100);
   h->SetBinContent(2029,100);
   h->SetBinContent(2030,100);
   h->SetBinContent(2031,100);
   h->SetBinContent(2032,100);
   h->SetBinContent(2033,100);
   h->SetBinContent(2034,100);
   h->SetBinContent(2035,100);
   h->SetBinContent(2036,100);
   h->SetBinContent(2037,100);
   h->SetBinContent(2038,100);
   h->SetBinContent(2039,100);
   h->SetBinContent(2040,100);
   h->SetBinContent(2041,100);
   h->SetBinContent(2042,100);
   h->SetBinContent(2043,100);
   h->SetBinContent(2044,100);
   h->SetBinContent(2045,100);
   h->SetBinContent(2046,100);
   h->SetBinContent(2047,100);
   h->SetBinContent(2048,100);
   h->SetBinContent(2049,100);
   h->SetBinContent(2050,100);
   h->SetBinContent(2051,100);
   h->SetBinContent(2052,100);
   h->SetBinContent(2053,100);
   h->SetBinContent(2054,100);
   h->SetBinContent(2055,100);
   h->SetBinContent(2056,100);
   h->SetBinContent(2057,100);
   h->SetBinContent(2058,100);
   h->SetBinContent(2059,100);
   h->SetBinContent(2060,100);
   h->SetBinContent(2061,100);
   h->SetBinContent(2062,100);
   h->SetBinContent(2063,100);
   h->SetBinContent(2064,100);
   h->SetBinContent(2065,100);
   h->SetBinContent(2066,100);
   h->SetBinContent(2067,100);
   h->SetBinContent(2068,100);
   h->SetBinContent(2069,100);
   h->SetBinContent(2070,100);
   h->SetBinContent(2071,100);
   h->SetBinContent(2072,100);
   h->SetBinContent(2073,100);
   h->SetBinContent(2074,100);
   h->SetBinContent(2075,100);
   h->SetBinContent(2076,100);
   h->SetBinContent(2077,100);
   h->SetBinContent(2078,100);
   h->SetBinContent(2079,100);
   h->SetBinContent(2080,100);
   h->SetBinContent(2081,100);
   h->SetBinContent(2082,100);
   h->SetBinContent(2083,100);
   h->SetBinContent(2084,100);
   h->SetBinContent(2085,100);
   h->SetBinContent(2086,100);
   h->SetBinContent(2087,100);
   h->SetBinContent(2088,100);
   h->SetBinContent(2089,100);
   h->SetBinContent(2090,100);
   h->SetBinContent(2091,100);
   h->SetBinContent(2092,100);
   h->SetBinContent(2093,100);
   h->SetBinContent(2094,100);
   h->SetBinContent(2095,100);
   h->SetBinContent(2096,100);
   h->SetBinContent(2097,100);
   h->SetBinContent(2098,100);
   h->SetBinContent(2099,100);
   h->SetBinContent(2100,100);
   h->SetBinContent(2101,100);
   h->SetBinContent(2102,100);
   h->SetBinContent(2103,100);
   h->SetBinContent(2104,100);
   h->SetBinContent(2105,100);
   h->SetBinContent(2106,100);
   h->SetBinContent(2107,100);
   h->SetBinContent(2108,100);
   h->SetBinContent(2109,100);
   h->SetBinContent(2110,100);
   h->SetBinContent(2111,100);
   h->SetBinContent(2112,100);
   h->SetBinContent(2113,100);
   h->SetBinContent(2114,100);
   h->SetBinContent(2115,100);
   h->SetBinContent(2116,100);
   h->SetBinContent(2117,100);
   h->SetBinContent(2118,100);
   h->SetBinContent(2119,100);
   h->SetBinContent(2120,100);
   h->SetBinContent(2121,100);
   h->SetBinContent(2122,100);
   h->SetBinContent(2123,100);
   h->SetBinContent(2124,100);
   h->SetBinContent(2125,100);
   h->SetBinContent(2126,100);
   h->SetBinContent(2127,100);
   h->SetBinContent(2128,100);
   h->SetBinContent(2129,100);
   h->SetBinContent(2130,100);
   h->SetBinContent(2131,100);
   h->SetBinContent(2132,100);
   h->SetBinContent(2133,100);
   h->SetBinContent(2134,100);
   h->SetBinContent(2135,100);
   h->SetBinContent(2136,100);
   h->SetBinContent(2137,100);
   h->SetBinContent(2138,100);
   h->SetBinContent(2139,100);
   h->SetBinContent(2140,100);
   h->SetBinContent(2141,100);
   h->SetBinContent(2142,100);
   h->SetBinContent(2143,100);
   h->SetBinContent(2144,100);
   h->SetBinContent(2145,100);
   h->SetBinContent(2146,100);
   h->SetBinContent(2147,100);
   h->SetBinContent(2148,100);
   h->SetBinContent(2149,100);
   h->SetBinContent(2150,100);
   h->SetBinContent(2151,100);
   h->SetBinContent(2152,100);
   h->SetBinContent(2153,100);
   h->SetBinContent(2154,100);
   h->SetBinContent(2155,100);
   h->SetBinContent(2156,100);
   h->SetBinContent(2157,100);
   h->SetBinContent(2158,100);
   h->SetBinContent(2159,100);
   h->SetBinContent(2160,100);
   h->SetBinContent(2161,100);
   h->SetBinContent(2162,100);
   h->SetBinContent(2163,100);
   h->SetBinContent(2164,100);
   h->SetBinContent(2165,100);
   h->SetBinContent(2166,100);
   h->SetBinContent(2167,100);
   h->SetBinContent(2168,100);
   h->SetBinContent(2169,100);
   h->SetBinContent(2170,100);
   h->SetBinContent(2171,100);
   h->SetBinContent(2172,100);
   h->SetBinContent(2173,100);
   h->SetBinContent(2174,100);
   h->SetBinContent(2175,100);
   h->SetBinContent(2176,100);
   h->SetBinContent(2177,100);
   h->SetBinContent(2178,100);
   h->SetBinContent(2179,100);
   h->SetBinContent(2180,100);
   h->SetBinContent(2181,100);
   h->SetBinContent(2182,100);
   h->SetBinContent(2183,100);
   h->SetBinContent(2184,100);
   h->SetBinContent(2185,100);
   h->SetBinContent(2186,100);
   h->SetBinContent(2187,100);
   h->SetBinContent(2188,100);
   h->SetBinContent(2189,100);
   h->SetBinContent(2190,100);
   h->SetBinContent(2191,100);
   h->SetBinContent(2192,100);
   h->SetBinContent(2193,100);
   h->SetBinContent(2194,100);
   h->SetBinContent(2195,100);
   h->SetBinContent(2196,100);
   h->SetBinContent(2197,100);
   h->SetBinContent(2198,100);
   h->SetBinContent(2199,100);
   h->SetBinContent(2200,100);
   h->SetBinContent(2201,100);
   h->SetBinContent(2202,100);
   h->SetBinContent(2203,100);
   h->SetBinContent(2204,100);
   h->SetBinContent(2205,100);
   h->SetBinContent(2206,100);
   h->SetBinContent(2207,100);
   h->SetBinContent(2208,100);
   h->SetBinContent(2209,100);
   h->SetBinContent(2210,100);
   h->SetBinContent(2211,100);
   h->SetBinContent(2212,100);
   h->SetBinContent(2213,100);
   h->SetBinContent(2214,100);
   h->SetBinContent(2215,100);
   h->SetBinContent(2216,100);
   h->SetBinContent(2217,100);
   h->SetBinContent(2218,100);
   h->SetBinContent(2219,100);
   h->SetBinContent(2220,100);
   h->SetBinContent(2221,100);
   h->SetBinContent(2222,100);
   h->SetBinContent(2223,100);
   h->SetBinContent(2224,100);
   h->SetBinContent(2225,100);
   h->SetBinContent(2226,100);
   h->SetBinContent(2227,100);
   h->SetBinContent(2228,100);
   h->SetBinContent(2229,100);
   h->SetBinContent(2230,100);
   h->SetBinContent(2231,100);
   h->SetBinContent(2232,100);
   h->SetBinContent(2233,100);
   h->SetBinContent(2234,100);
   h->SetBinContent(2235,100);
   h->SetBinContent(2236,100);
   h->SetBinContent(2237,100);
   h->SetBinContent(2238,100);
   h->SetBinContent(2239,100);
   h->SetBinContent(2240,100);
   h->SetBinContent(2241,100);
   h->SetBinContent(2242,100);
   h->SetBinContent(2243,100);
   h->SetBinContent(2244,100);
   h->SetBinContent(2245,100);
   h->SetBinContent(2246,100);
   h->SetBinContent(2247,100);
   h->SetBinContent(2248,100);
   h->SetBinContent(2249,100);
   h->SetBinContent(2250,100);
   h->SetBinContent(2251,100);
   h->SetBinContent(2252,100);
   h->SetBinContent(2253,100);
   h->SetBinContent(2254,100);
   h->SetBinContent(2255,100);
   h->SetBinContent(2256,100);
   h->SetBinContent(2257,100);
   h->SetBinContent(2258,100);
   h->SetBinContent(2259,100);
   h->SetBinContent(2260,100);
   h->SetBinContent(2261,100);
   h->SetBinContent(2262,100);
   h->SetBinContent(2263,100);
   h->SetBinContent(2264,100);
   h->SetBinContent(2265,100);
   h->SetBinContent(2266,100);
   h->SetBinContent(2267,100);
   h->SetBinContent(2268,100);
   h->SetBinContent(2269,100);
   h->SetBinContent(2270,100);
   h->SetBinContent(2271,100);
   h->SetBinContent(2272,100);
   h->SetBinContent(2273,100);
   h->SetBinContent(2274,100);
   h->SetBinContent(2275,100);
   h->SetBinContent(2276,100);
   h->SetBinContent(2277,100);
   h->SetBinContent(2278,100);
   h->SetBinContent(2279,100);
   h->SetBinContent(2280,100);
   h->SetBinContent(2281,100);
   h->SetBinContent(2282,100);
   h->SetBinContent(2283,100);
   h->SetBinContent(2284,100);
   h->SetBinContent(2285,100);
   h->SetBinContent(2286,100);
   h->SetBinContent(2287,100);
   h->SetBinContent(2288,100);
   h->SetBinContent(2289,100);
   h->SetBinContent(2290,100);
   h->SetBinContent(2291,100);
   h->SetBinContent(2292,100);
   h->SetBinContent(2293,100);
   h->SetBinContent(2294,100);
   h->SetBinContent(2295,100);
   h->SetBinContent(2296,100);
   h->SetBinContent(2297,100);
   h->SetBinContent(2298,100);
   h->SetBinContent(2299,100);
   h->SetBinContent(2300,100);
   h->SetBinContent(2301,100);
   h->SetBinContent(2302,100);
   h->SetBinContent(2303,100);
   h->SetBinContent(2304,100);
   h->SetBinContent(2305,100);
   h->SetBinContent(2306,100);
   h->SetBinContent(2307,100);
   h->SetBinContent(2308,100);
   h->SetBinContent(2309,100);
   h->SetBinContent(2310,100);
   h->SetBinContent(2311,100);
   h->SetBinContent(2312,100);
   h->SetBinContent(2313,100);
   h->SetBinContent(2314,100);
   h->SetBinContent(2315,100);
   h->SetBinContent(2316,100);
   h->SetBinContent(2317,100);
   h->SetBinContent(2318,100);
   h->SetBinContent(2319,100);
   h->SetBinContent(2320,100);
   h->SetBinContent(2321,100);
   h->SetBinContent(2322,100);
   h->SetBinContent(2323,100);
   h->SetBinContent(2324,100);
   h->SetBinContent(2325,100);
   h->SetBinContent(2326,100);
   h->SetBinContent(2327,100);
   h->SetBinContent(2328,100);
   h->SetBinContent(2329,100);
   h->SetBinContent(2330,100);
   h->SetBinContent(2331,100);
   h->SetBinContent(2332,100);
   h->SetBinContent(2333,100);
   h->SetBinContent(2334,100);
   h->SetBinContent(2335,100);
   h->SetBinContent(2336,100);
   h->SetBinContent(2337,100);
   h->SetBinContent(2338,100);
   h->SetBinContent(2339,100);
   h->SetBinContent(2340,100);
   h->SetBinContent(2341,100);
   h->SetBinContent(2342,100);
   h->SetBinContent(2343,100);
   h->SetBinContent(2344,100);
   h->SetBinContent(2345,100);
   h->SetBinContent(2346,100);
   h->SetBinContent(2347,100);
   h->SetBinContent(2348,100);
   h->SetBinContent(2349,100);
   h->SetBinContent(2350,100);
   h->SetBinContent(2351,100);
   h->SetBinContent(2352,100);
   h->SetBinContent(2353,100);
   h->SetBinContent(2354,100);
   h->SetBinContent(2355,100);
   h->SetBinContent(2356,100);
   h->SetBinContent(2357,100);
   h->SetBinContent(2358,100);
   h->SetBinContent(2359,100);
   h->SetBinContent(2360,100);
   h->SetBinContent(2361,100);
   h->SetBinContent(2362,100);
   h->SetBinContent(2363,100);
   h->SetBinContent(2364,100);
   h->SetBinContent(2365,100);
   h->SetBinContent(2366,100);
   h->SetBinContent(2367,100);
   h->SetBinContent(2368,100);
   h->SetBinContent(2369,100);
   h->SetBinContent(2370,100);
   h->SetBinContent(2371,100);
   h->SetBinContent(2372,100);
   h->SetBinContent(2373,100);
   h->SetBinContent(2374,100);
   h->SetBinContent(2375,100);
   h->SetBinContent(2376,100);
   h->SetBinContent(2377,100);
   h->SetBinContent(2378,100);
   h->SetBinContent(2379,100);
   h->SetBinContent(2380,100);
   h->SetBinContent(2381,100);
   h->SetBinContent(2382,100);
   h->SetBinContent(2383,100);
   h->SetBinContent(2384,100);
   h->SetBinContent(2385,100);
   h->SetBinContent(2386,100);
   h->SetBinContent(2387,100);
   h->SetBinContent(2388,100);
   h->SetBinContent(2389,100);
   h->SetBinContent(2390,100);
   h->SetBinContent(2391,100);
   h->SetBinContent(2392,100);
   h->SetBinContent(2393,100);
   h->SetBinContent(2394,100);
   h->SetBinContent(2395,100);
   h->SetBinContent(2396,100);
   h->SetBinContent(2397,100);
   h->SetBinContent(2398,100);
   h->SetBinContent(2399,100);
   h->SetBinContent(2400,100);
   h->SetBinContent(2401,100);
   h->SetBinContent(2402,100);
   h->SetBinContent(2403,100);
   h->SetBinContent(2404,100);
   h->SetBinContent(2405,100);
   h->SetBinContent(2406,100);
   h->SetBinContent(2407,100);
   h->SetBinContent(2408,100);
   h->SetBinContent(2409,100);
   h->SetBinContent(2410,100);
   h->SetBinContent(2411,100);
   h->SetBinContent(2412,100);
   h->SetBinContent(2413,100);
   h->SetBinContent(2414,100);
   h->SetBinContent(2415,100);
   h->SetBinContent(2416,100);
   h->SetBinContent(2417,100);
   h->SetBinContent(2418,100);
   h->SetBinContent(2419,100);
   h->SetBinContent(2420,100);
   h->SetBinContent(2421,100);
   h->SetBinContent(2422,100);
   h->SetBinContent(2423,100);
   h->SetBinContent(2424,100);
   h->SetBinContent(2425,100);
   h->SetBinContent(2426,100);
   h->SetBinContent(2427,100);
   h->SetBinContent(2428,100);
   h->SetBinContent(2429,100);
   h->SetBinContent(2430,100);
   h->SetBinContent(2431,100);
   h->SetBinContent(2432,100);
   h->SetBinContent(2433,100);
   h->SetBinContent(2434,100);
   h->SetBinContent(2435,100);
   h->SetBinContent(2436,100);
   h->SetBinContent(2437,100);
   h->SetBinContent(2438,100);
   h->SetBinContent(2439,100);
   h->SetBinContent(2440,100);
   h->SetBinContent(2441,100);
   h->SetBinContent(2442,100);
   h->SetBinContent(2443,100);
   h->SetBinContent(2444,100);
   h->SetBinContent(2445,100);
   h->SetBinContent(2446,100);
   h->SetBinContent(2447,100);
   h->SetBinContent(2448,100);
   h->SetBinContent(2449,100);
   h->SetBinContent(2450,100);
   h->SetBinContent(2451,100);
   h->SetBinContent(2452,100);
   h->SetBinContent(2453,100);
   h->SetBinContent(2454,100);
   h->SetBinContent(2455,100);
   h->SetBinContent(2456,100);
   h->SetBinContent(2457,100);
   h->SetBinContent(2458,100);
   h->SetBinContent(2459,100);
   h->SetBinContent(2460,100);
   h->SetBinContent(2461,100);
   h->SetBinContent(2462,100);
   h->SetBinContent(2463,100);
   h->SetBinContent(2464,100);
   h->SetBinContent(2465,100);
   h->SetBinContent(2466,100);
   h->SetBinContent(2467,100);
   h->SetBinContent(2468,100);
   h->SetBinContent(2469,100);
   h->SetBinContent(2470,100);
   h->SetBinContent(2471,100);
   h->SetBinContent(2472,100);
   h->SetBinContent(2473,100);
   h->SetBinContent(2474,100);
   h->SetBinContent(2475,100);
   h->SetBinContent(2476,100);
   h->SetBinContent(2477,100);
   h->SetBinContent(2478,100);
   h->SetBinContent(2479,100);
   h->SetBinContent(2480,100);
   h->SetBinContent(2481,100);
   h->SetBinContent(2482,100);
   h->SetBinContent(2483,100);
   h->SetBinContent(2484,100);
   h->SetBinContent(2485,100);
   h->SetBinContent(2486,100);
   h->SetBinContent(2487,100);
   h->SetBinContent(2488,100);
   h->SetBinContent(2489,100);
   h->SetBinContent(2490,100);
   h->SetBinContent(2491,100);
   h->SetBinContent(2492,100);
   h->SetBinContent(2493,100);
   h->SetBinContent(2494,100);
   h->SetBinContent(2495,100);
   h->SetBinContent(2496,100);
   h->SetBinContent(2497,100);
   h->SetBinContent(2498,100);
   h->SetBinContent(2499,100);
   h->SetBinContent(2500,100);
   h->SetBinContent(2501,100);
   h->SetBinContent(2502,100);
   h->SetBinContent(2503,100);
   h->SetBinContent(2504,100);
   h->SetBinContent(2505,100);
   h->SetBinContent(2506,100);
   h->SetBinContent(2507,100);
   h->SetBinContent(2508,100);
   h->SetBinContent(2509,100);
   h->SetBinContent(2510,100);
   h->SetBinContent(2511,100);
   h->SetBinContent(2512,100);
   h->SetBinContent(2513,100);
   h->SetBinContent(2514,100);
   h->SetBinContent(2515,100);
   h->SetBinContent(2516,100);
   h->SetBinContent(2517,100);
   h->SetBinContent(2518,100);
   h->SetBinContent(2519,100);
   h->SetBinContent(2520,100);
   h->SetBinContent(2521,100);
   h->SetBinContent(2522,100);
   h->SetBinContent(2523,100);
   h->SetBinContent(2524,100);
   h->SetBinContent(2525,100);
   h->SetBinContent(2526,100);
   h->SetBinContent(2527,100);
   h->SetBinContent(2528,100);
   h->SetBinContent(2529,100);
   h->SetBinContent(2530,100);
   h->SetBinContent(2531,100);
   h->SetBinContent(2532,100);
   h->SetBinContent(2533,100);
   h->SetBinContent(2534,100);
   h->SetBinContent(2535,100);
   h->SetBinContent(2536,100);
   h->SetBinContent(2537,100);
   h->SetBinContent(2538,100);
   h->SetBinContent(2539,100);
   h->SetBinContent(2540,100);
   h->SetBinContent(2541,100);
   h->SetBinContent(2542,100);
   h->SetBinContent(2543,100);
   h->SetBinContent(2544,100);
   h->SetBinContent(2545,100);
   h->SetBinContent(2546,100);
   h->SetBinContent(2547,100);
   h->SetBinContent(2548,100);
   h->SetBinContent(2549,100);
   h->SetBinContent(2550,100);
   h->SetBinContent(2551,100);
   h->SetBinContent(2552,100);
   h->SetBinContent(2553,100);
   h->SetBinContent(2554,100);
   h->SetBinContent(2555,100);
   h->SetBinContent(2556,100);
   h->SetBinContent(2557,100);
   h->SetBinContent(2558,100);
   h->SetBinContent(2559,100);
   h->SetBinContent(2560,100);
   h->SetBinContent(2561,100);
   h->SetBinContent(2562,100);
   h->SetBinContent(2563,100);
   h->SetBinContent(2564,100);
   h->SetBinContent(2565,100);
   h->SetBinContent(2566,100);
   h->SetBinContent(2567,100);
   h->SetBinContent(2568,100);
   h->SetBinContent(2569,100);
   h->SetBinContent(2570,100);
   h->SetBinContent(2571,100);
   h->SetBinContent(2572,100);
   h->SetBinContent(2573,100);
   h->SetBinContent(2574,100);
   h->SetBinContent(2575,100);
   h->SetBinContent(2576,100);
   h->SetBinContent(2577,100);
   h->SetBinContent(2578,100);
   h->SetBinContent(2579,100);
   h->SetBinContent(2580,100);
   h->SetBinContent(2581,100);
   h->SetBinContent(2582,100);
   h->SetBinContent(2583,100);
   h->SetBinContent(2584,100);
   h->SetBinContent(2585,100);
   h->SetBinContent(2586,100);
   h->SetBinContent(2587,100);
   h->SetBinContent(2588,100);
   h->SetBinContent(2589,100);
   h->SetBinContent(2590,100);
   h->SetBinContent(2591,100);
   h->SetBinContent(2592,100);
   h->SetBinContent(2593,100);
   h->SetBinContent(2594,100);
   h->SetBinContent(2595,100);
   h->SetBinContent(2596,100);
   h->SetBinContent(2597,100);
   h->SetBinContent(2598,100);
   h->SetBinContent(2599,100);
   h->SetBinContent(2600,100);
   h->SetBinContent(2601,100);
   h->SetBinContent(2602,100);
   h->SetBinContent(2603,100);
   h->SetBinContent(2604,100);
   h->SetBinContent(2605,100);
   h->SetBinContent(2606,100);
   h->SetBinContent(2607,100);
   h->SetBinContent(2608,100);
   h->SetBinContent(2609,100);
   h->SetBinContent(2610,100);
   h->SetBinContent(2611,100);
   h->SetBinContent(2612,100);
   h->SetBinContent(2613,100);
   h->SetBinContent(2614,100);
   h->SetBinContent(2615,100);
   h->SetBinContent(2616,100);
   h->SetBinContent(2617,100);
   h->SetBinContent(2618,100);
   h->SetBinContent(2619,100);
   h->SetBinContent(2620,100);
   h->SetBinContent(2621,100);
   h->SetBinContent(2622,100);
   h->SetBinContent(2623,100);
   h->SetBinContent(2624,100);
   h->SetBinContent(2625,100);
   h->SetBinContent(2626,100);
   h->SetBinContent(2627,100);
   h->SetBinContent(2628,100);
   h->SetBinContent(2629,100);
   h->SetBinContent(2630,100);
   h->SetBinContent(2631,100);
   h->SetBinContent(2632,100);
   h->SetBinContent(2633,100);
   h->SetBinContent(2634,100);
   h->SetBinContent(2635,100);
   h->SetBinContent(2636,100);
   h->SetBinContent(2637,100);
   h->SetBinContent(2638,100);
   h->SetBinContent(2639,100);
   h->SetBinContent(2640,100);
   h->SetBinContent(2641,100);
   h->SetBinContent(2642,100);
   h->SetBinContent(2643,100);
   h->SetBinContent(2644,100);
   h->SetBinContent(2645,100);
   h->SetBinContent(2646,100);
   h->SetBinContent(2647,100);
   h->SetBinContent(2648,100);
   h->SetBinContent(2649,100);
   h->SetBinContent(2650,100);
   h->SetBinContent(2651,100);
   h->SetBinContent(2652,100);
   h->SetBinContent(2653,100);
   h->SetBinContent(2654,100);
   h->SetBinContent(2655,100);
   h->SetBinContent(2656,100);
   h->SetBinContent(2657,100);
   h->SetBinContent(2658,100);
   h->SetBinContent(2659,100);
   h->SetBinContent(2660,100);
   h->SetBinContent(2661,100);
   h->SetBinContent(2662,100);
   h->SetBinContent(2663,100);
   h->SetBinContent(2664,100);
   h->SetBinContent(2665,100);
   h->SetBinContent(2666,100);
   h->SetBinContent(2667,100);
   h->SetBinContent(2668,100);
   h->SetBinContent(2669,100);
   h->SetBinContent(2670,100);
   h->SetBinContent(2671,100);
   h->SetBinContent(2672,100);
   h->SetBinContent(2673,100);
   h->SetBinContent(2674,100);
   h->SetBinContent(2675,100);
   h->SetBinContent(2676,100);
   h->SetBinContent(2677,100);
   h->SetBinContent(2678,100);
   h->SetBinContent(2679,100);
   h->SetBinContent(2680,100);
   h->SetBinContent(2681,100);
   h->SetBinContent(2682,100);
   h->SetBinContent(2683,100);
   h->SetBinContent(2684,100);
   h->SetBinContent(2685,100);
   h->SetBinContent(2686,100);
   h->SetBinContent(2687,100);
   h->SetBinContent(2688,100);
   h->SetBinContent(2689,100);
   h->SetBinContent(2690,100);
   h->SetBinContent(2691,100);
   h->SetBinContent(2692,100);
   h->SetBinContent(2693,100);
   h->SetBinContent(2694,100);
   h->SetBinContent(2695,100);
   h->SetBinContent(2696,100);
   h->SetBinContent(2697,100);
   h->SetBinContent(2698,100);
   h->SetBinContent(2699,100);
   h->SetBinContent(2700,100);
   h->SetBinContent(2701,100);
   h->SetBinContent(2702,100);
   h->SetBinContent(2703,100);
   h->SetBinContent(2704,100);
   h->SetBinContent(2705,100);
   h->SetBinContent(2706,100);
   h->SetBinContent(2707,100);
   h->SetBinContent(2708,100);
   h->SetBinContent(2709,100);
   h->SetBinContent(2710,100);
   h->SetBinContent(2711,100);
   h->SetBinContent(2712,100);
   h->SetBinContent(2713,100);
   h->SetBinContent(2714,100);
   h->SetBinContent(2715,100);
   h->SetBinContent(2716,100);
   h->SetBinContent(2717,100);
   h->SetBinContent(2718,100);
   h->SetBinContent(2719,100);
   h->SetBinContent(2720,100);
   h->SetBinContent(2721,100);
   h->SetBinContent(2722,100);
   h->SetBinContent(2723,100);
   h->SetBinContent(2724,100);
   h->SetBinContent(2725,100);
   h->SetBinContent(2726,100);
   h->SetBinContent(2727,100);
   h->SetBinContent(2728,100);
   h->SetBinContent(2729,100);
   h->SetBinContent(2730,100);
   h->SetBinContent(2731,100);
   h->SetBinContent(2732,100);
   h->SetBinContent(2733,100);
   h->SetBinContent(2734,100);
   h->SetBinContent(2735,100);
   h->SetBinContent(2736,100);
   h->SetBinContent(2737,100);
   h->SetBinContent(2738,100);
   h->SetBinContent(2739,100);
   h->SetBinContent(2740,100);
   h->SetBinContent(2741,100);
   h->SetBinContent(2742,100);
   h->SetBinContent(2743,100);
   h->SetBinContent(2744,100);
   h->SetBinContent(2745,100);
   h->SetBinContent(2746,100);
   h->SetBinContent(2747,100);
   h->SetBinContent(2748,100);
   h->SetBinContent(2749,100);
   h->SetBinContent(2750,100);
   h->SetBinContent(2751,100);
   h->SetBinContent(2752,100);
   h->SetBinContent(2753,100);
   h->SetBinContent(2754,100);
   h->SetBinContent(2755,100);
   h->SetBinContent(2756,100);
   h->SetBinContent(2757,100);
   h->SetBinContent(2758,100);
   h->SetBinContent(2759,100);
   h->SetBinContent(2760,100);
   h->SetBinContent(2761,100);
   h->SetBinContent(2762,100);
   h->SetBinContent(2763,100);
   h->SetBinContent(2764,100);
   h->SetBinContent(2765,100);
   h->SetBinContent(2766,100);
   h->SetBinContent(2767,100);
   h->SetBinContent(2768,100);
   h->SetBinContent(2769,100);
   h->SetBinContent(2770,100);
   h->SetBinContent(2771,100);
   h->SetBinContent(2772,100);
   h->SetBinContent(2773,100);
   h->SetBinContent(2774,100);
   h->SetBinContent(2775,100);
   h->SetBinContent(2776,100);
   h->SetBinContent(2777,100);
   h->SetBinContent(2778,100);
   h->SetBinContent(2779,100);
   h->SetBinContent(2780,100);
   h->SetBinContent(2781,100);
   h->SetBinContent(2782,100);
   h->SetBinContent(2783,100);
   h->SetBinContent(2784,100);
   h->SetBinContent(2785,100);
   h->SetBinContent(2786,100);
   h->SetBinContent(2787,100);
   h->SetBinContent(2788,100);
   h->SetBinContent(2789,100);
   h->SetBinContent(2790,100);
   h->SetBinContent(2791,100);
   h->SetBinContent(2792,100);
   h->SetBinContent(2793,100);
   h->SetBinContent(2794,100);
   h->SetBinContent(2795,100);
   h->SetBinContent(2796,100);
   h->SetBinContent(2797,100);
   h->SetBinContent(2798,100);
   h->SetBinContent(2799,100);
   h->SetBinContent(2800,100);
   h->SetBinContent(2801,100);
   h->SetBinContent(2802,100);
   h->SetBinContent(2803,100);
   h->SetBinContent(2804,100);
   h->SetBinContent(2805,100);
   h->SetBinContent(2806,100);
   h->SetBinContent(2807,100);
   h->SetBinContent(2808,100);
   h->SetBinContent(2809,100);
   h->SetBinContent(2810,100);
   h->SetBinContent(2811,100);
   h->SetBinContent(2812,100);
   h->SetBinContent(2813,100);
   h->SetBinContent(2814,100);
   h->SetBinContent(2815,100);
   h->SetBinContent(2816,100);
   h->SetBinContent(2817,100);
   h->SetBinContent(2818,100);
   h->SetBinContent(2819,100);
   h->SetBinContent(2820,100);
   h->SetBinContent(2821,100);
   h->SetBinContent(2822,100);
   h->SetBinContent(2823,100);
   h->SetBinContent(2824,100);
   h->SetBinContent(2825,100);
   h->SetBinContent(2826,100);
   h->SetBinContent(2827,100);
   h->SetBinContent(2828,100);
   h->SetBinContent(2829,100);
   h->SetBinContent(2830,100);
   h->SetBinContent(2831,100);
   h->SetBinContent(2832,100);
   h->SetBinContent(2833,100);
   h->SetBinContent(2834,100);
   h->SetBinContent(2835,100);
   h->SetBinContent(2836,100);
   h->SetBinContent(2837,100);
   h->SetBinContent(2838,100);
   h->SetBinContent(2839,100);
   h->SetBinContent(2840,100);
   h->SetBinContent(2841,100);
   h->SetBinContent(2842,100);
   h->SetBinContent(2843,100);
   h->SetBinContent(2844,100);
   h->SetBinContent(2845,100);
   h->SetBinContent(2846,100);
   h->SetBinContent(2847,100);
   h->SetBinContent(2848,100);
   h->SetBinContent(2849,100);
   h->SetBinContent(2850,100);
   h->SetBinContent(2851,100);
   h->SetBinContent(2852,100);
   h->SetBinContent(2853,100);
   h->SetBinContent(2854,100);
   h->SetBinContent(2855,100);
   h->SetBinContent(2856,100);
   h->SetBinContent(2857,100);
   h->SetBinContent(2858,100);
   h->SetBinContent(2859,100);
   h->SetBinContent(2860,100);
   h->SetBinContent(2861,100);
   h->SetBinContent(2862,100);
   h->SetBinContent(2863,100);
   h->SetBinContent(2864,100);
   h->SetBinContent(2865,100);
   h->SetBinContent(2866,100);
   h->SetBinContent(2867,100);
   h->SetBinContent(2868,100);
   h->SetBinContent(2869,100);
   h->SetBinContent(2870,100);
   h->SetBinContent(2871,100);
   h->SetBinContent(2872,100);
   h->SetBinContent(2873,100);
   h->SetBinContent(2874,100);
   h->SetBinContent(2875,100);
   h->SetBinContent(2876,100);
   h->SetBinContent(2877,100);
   h->SetBinContent(2878,100);
   h->SetBinContent(2879,100);
   h->SetBinContent(2880,100);
   h->SetBinContent(2881,100);
   h->SetBinContent(2882,100);
   h->SetBinContent(2883,100);
   h->SetBinContent(2884,100);
   h->SetBinContent(2885,100);
   h->SetBinContent(2886,100);
   h->SetBinContent(2887,100);
   h->SetBinContent(2888,100);
   h->SetBinContent(2889,100);
   h->SetBinContent(2890,100);
   h->SetBinContent(2891,100);
   h->SetBinContent(2892,100);
   h->SetBinContent(2893,100);
   h->SetBinContent(2894,100);
   h->SetBinContent(2895,100);
   h->SetBinContent(2896,100);
   h->SetBinContent(2897,100);
   h->SetBinContent(2898,100);
   h->SetBinContent(2899,100);
   h->SetBinContent(2900,100);
   h->SetBinContent(2901,100);
   h->SetBinContent(2902,100);
   h->SetBinContent(2903,100);
   h->SetBinContent(2904,100);
   h->SetBinContent(2905,100);
   h->SetBinContent(2906,100);
   h->SetBinContent(2907,100);
   h->SetBinContent(2908,100);
   h->SetBinContent(2909,100);
   h->SetBinContent(2910,100);
   h->SetBinContent(2911,100);
   h->SetBinContent(2912,100);
   h->SetBinContent(2913,100);
   h->SetBinContent(2914,100);
   h->SetBinContent(2915,100);
   h->SetBinContent(2916,100);
   h->SetBinContent(2917,100);
   h->SetBinContent(2918,100);
   h->SetBinContent(2919,100);
   h->SetBinContent(2920,100);
   h->SetBinContent(2921,100);
   h->SetBinContent(2922,100);
   h->SetBinContent(2923,100);
   h->SetBinContent(2924,100);
   h->SetBinContent(2925,100);
   h->SetBinContent(2926,100);
   h->SetBinContent(2927,100);
   h->SetBinContent(2928,100);
   h->SetBinContent(2929,100);
   h->SetBinContent(2930,100);
   h->SetBinContent(2931,100);
   h->SetBinContent(2932,100);
   h->SetBinContent(2933,100);
   h->SetBinContent(2934,100);
   h->SetBinContent(2935,100);
   h->SetBinContent(2936,100);
   h->SetBinContent(2937,100);
   h->SetBinContent(2938,100);
   h->SetBinContent(2939,100);
   h->SetBinContent(2940,100);
   h->SetBinContent(2941,100);
   h->SetBinContent(2942,100);
   h->SetBinContent(2943,100);
   h->SetBinContent(2944,100);
   h->SetBinContent(2945,100);
   h->SetBinContent(2946,100);
   h->SetBinContent(2947,100);
   h->SetBinContent(2948,100);
   h->SetBinContent(2949,100);
   h->SetBinContent(2950,100);
   h->SetBinContent(2951,100);
   h->SetBinContent(2952,100);
   h->SetBinContent(2953,100);
   h->SetBinContent(2954,100);
   h->SetBinContent(2955,100);
   h->SetBinContent(2956,100);
   h->SetBinContent(2957,100);
   h->SetBinContent(2958,100);
   h->SetBinContent(2959,100);
   h->SetBinContent(2960,100);
   h->SetBinContent(2961,100);
   h->SetBinContent(2962,100);
   h->SetBinContent(2963,100);
   h->SetBinContent(2964,100);
   h->SetBinContent(2965,100);
   h->SetBinContent(2966,100);
   h->SetBinContent(2967,100);
   h->SetBinContent(2968,100);
   h->SetBinContent(2969,100);
   h->SetBinContent(2970,100);
   h->SetBinContent(2971,100);
   h->SetBinContent(2972,100);
   h->SetBinContent(2973,100);
   h->SetBinContent(2974,100);
   h->SetBinContent(2975,100);
   h->SetBinContent(2976,100);
   h->SetBinContent(2977,100);
   h->SetBinContent(2978,100);
   h->SetBinContent(2979,100);
   h->SetBinContent(2980,100);
   h->SetBinContent(2981,100);
   h->SetBinContent(2982,100);
   h->SetBinContent(2983,100);
   h->SetBinContent(2984,100);
   h->SetBinContent(2985,100);
   h->SetBinContent(2986,100);
   h->SetBinContent(2987,100);
   h->SetBinContent(2988,100);
   h->SetBinContent(2989,100);
   h->SetBinContent(2990,100);
   h->SetBinContent(2991,100);
   h->SetBinContent(2992,100);
   h->SetBinContent(2993,100);
   h->SetBinContent(2994,100);
   h->SetBinContent(2995,100);
   h->SetBinContent(2996,100);
   h->SetBinContent(2997,100);
   h->SetBinContent(2998,100);
   h->SetBinContent(2999,100);
   h->SetBinContent(3000,100);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.02);
   h->SetEntries(3000);
   h->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(2,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.550_sys");
   gre->SetTitle("p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.01129368);
   gre->SetPointError(0,0.1345161,0.001726499);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01012849);
   gre->SetPointError(2,0.2289474,0.001318872);
   gre->SetPoint(3,10.76316,0.009293764);
   gre->SetPointError(3,0.3,0.001220286);
   gre->SetPoint(4,13.5,0.00988781);
   gre->SetPointError(4,0.4,0.001300582);
   gre->SetPoint(5,17.47021,0.00839646);
   gre->SetPointError(5,0.5202128,0.001141715);
   
   TH1F *Graph_B2_pToA=0.550_sys7 = new TH1F("Graph_B2_pToA=0.550_sys7","p_{T}/A = 0.550 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.550_sys7->SetMinimum(0);
   Graph_B2_pToA=0.550_sys7->SetMaximum(0.01432219);
   Graph_B2_pToA=0.550_sys7->SetDirectory(0);
   Graph_B2_pToA=0.550_sys7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.550_sys7->SetLineColor(ci);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.550_sys7->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.550_sys7->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.550_sys7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.550_sys7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.550");
   gre->SetTitle("p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.01129368);
   gre->SetPointError(0,0,0.0003650895);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01012849);
   gre->SetPointError(2,0,0.0003098841);
   gre->SetPoint(3,10.76316,0.009293764);
   gre->SetPointError(3,0,0.0003264949);
   gre->SetPoint(4,13.5,0.00988781);
   gre->SetPointError(4,0,0.0004138184);
   gre->SetPoint(5,17.47021,0.00839646);
   gre->SetPointError(5,0,0.0003200975);
   
   TH1F *Graph_B2_pToA=0.5508 = new TH1F("Graph_B2_pToA=0.5508","p_{T}/A = 0.550 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.5508->SetMinimum(0);
   Graph_B2_pToA=0.5508->SetMaximum(0.01282464);
   Graph_B2_pToA=0.5508->SetDirectory(0);
   Graph_B2_pToA=0.5508->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.5508->SetLineColor(ci);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.5508->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.5508->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.5508->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.5508->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.5508->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.5508->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.5508->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.5508->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.5508);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.550_sys");
   gre->SetTitle("p-Pb, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,7.1,0.01212687);
   gre->SetPointError(0,0.2,0.001352293);
   gre->SetPoint(1,16.1,0.009323596);
   gre->SetPointError(1,0.4,0.001073835);
   gre->SetPoint(2,23.2,0.008554559);
   gre->SetPointError(2,0.5,0.0009871316);
   gre->SetPoint(3,30.5,0.008007131);
   gre->SetPointError(3,0.7,0.0009277879);
   gre->SetPoint(4,40.6,0.007129464);
   gre->SetPointError(4,0.9,0.0007922664);
   
   TH1F *Graph_B2_pPb_pToA=0.550_sys9 = new TH1F("Graph_B2_pPb_pToA=0.550_sys9","p-Pb, p_{T}/A = 0.550 GeV/c",100,3.44,44.96);
   Graph_B2_pPb_pToA=0.550_sys9->SetMinimum(0.005623002);
   Graph_B2_pPb_pToA=0.550_sys9->SetMaximum(0.01419336);
   Graph_B2_pPb_pToA=0.550_sys9->SetDirectory(0);
   Graph_B2_pPb_pToA=0.550_sys9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.550_sys9->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.550_sys9->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.550_sys9->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.550_sys9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.550_sys9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.550");
   gre->SetTitle("p-Pb, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,7.1,0.01212687);
   gre->SetPointError(0,0,0.0003005094);
   gre->SetPoint(1,16.1,0.009323596);
   gre->SetPointError(1,0,0.000206528);
   gre->SetPoint(2,23.2,0.008554559);
   gre->SetPointError(2,0,0.0001625787);
   gre->SetPoint(3,30.5,0.008007131);
   gre->SetPointError(3,0,0.000180104);
   gre->SetPoint(4,40.6,0.007129464);
   gre->SetPointError(4,0,0.0001429055);
   
   TH1F *Graph_B2_pPb_pToA=0.55010 = new TH1F("Graph_B2_pPb_pToA=0.55010","p-Pb, p_{T}/A = 0.550 GeV/c",100,3.75,43.95);
   Graph_B2_pPb_pToA=0.55010->SetMinimum(0.006442477);
   Graph_B2_pPb_pToA=0.55010->SetMaximum(0.01297146);
   Graph_B2_pPb_pToA=0.55010->SetDirectory(0);
   Graph_B2_pPb_pToA=0.55010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.55010->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.55010->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.55010->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.55010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.55010);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.550_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,55.5,0.00438747);
   gre->SetPointError(0,3,0.0009314804);
   gre->SetPoint(1,205,0.001879969);
   gre->SetPointError(1,7.5,0.000398966);
   gre->SetPoint(2,537.5,0.0008829831);
   gre->SetPointError(2,19,0.0001870503);
   gre->SetPoint(3,966,0.0004788221);
   gre->SetPointError(3,37,0.0001015287);
   gre->SetPoint(4,1447.5,0.0002955848);
   gre->SetPointError(4,54.5,6.260131e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.550_sys11 = new TH1F("Graph_B2_PbPb10_pToA=0.550_sys11","Pb-Pb 2010, p_{T}/A = 0.550 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetMaximum(0.005827548);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.550_sys11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.550_sys11->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.550_sys11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.550_sys11);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.550");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.550 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,55.5,0.00438747);
   gre->SetPointError(0,0,0.0001588461);
   gre->SetPoint(1,205,0.001879969);
   gre->SetPointError(1,0,3.744596e-05);
   gre->SetPoint(2,537.5,0.0008829831);
   gre->SetPointError(2,0,1.234394e-05);
   gre->SetPoint(3,966,0.0004788221);
   gre->SetPointError(3,0,9.173662e-06);
   gre->SetPoint(4,1447.5,0.0002955848);
   gre->SetPointError(4,0,4.837427e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.55012 = new TH1F("Graph_B2_PbPb10_pToA=0.55012","Pb-Pb 2010, p_{T}/A = 0.550 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.55012->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.55012->SetMaximum(0.004971873);
   Graph_B2_PbPb10_pToA=0.55012->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.55012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.55012->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.55012->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.55012->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.55012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.55012);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750_sys");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0.1345161,0.001805432);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0.2289474,0.001365899);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0.3,0.00139078);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0.4,0.001299496);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0.5202128,0.001227568);
   
   TH1F *Graph_B2_pToA=0.750_sys13 = new TH1F("Graph_B2_pToA=0.750_sys13","p_{T}/A = 0.750 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.750_sys13->SetMinimum(0);
   Graph_B2_pToA=0.750_sys13->SetMaximum(0.01576784);
   Graph_B2_pToA=0.750_sys13->SetDirectory(0);
   Graph_B2_pToA=0.750_sys13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.750_sys13->SetLineColor(ci);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys13->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys13->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.750_sys13);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0,0.0005042418);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0,0.0003745772);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0,0.0003789578);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0,0.0004422433);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0,0.000362355);
   
   TH1F *Graph_B2_pToA=0.75014 = new TH1F("Graph_B2_pToA=0.75014","p_{T}/A = 0.750 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.75014->SetMinimum(0);
   Graph_B2_pToA=0.75014->SetMaximum(0.01433653);
   Graph_B2_pToA=0.75014->SetDirectory(0);
   Graph_B2_pToA=0.75014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.75014->SetLineColor(ci);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.75014->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.75014->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.75014->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.75014->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.75014->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.75014->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.75014->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.75014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.75014);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.750_sys");
   gre->SetTitle("p-Pb, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,7.1,0.01197922);
   gre->SetPointError(0,0.2,0.001049624);
   gre->SetPoint(1,16.1,0.008687186);
   gre->SetPointError(1,0.4,0.0008305604);
   gre->SetPoint(2,23.2,0.007626815);
   gre->SetPointError(2,0.5,0.0007377561);
   gre->SetPoint(3,30.5,0.00714809);
   gre->SetPointError(3,0.7,0.0006911839);
   gre->SetPoint(4,40.6,0.006547142);
   gre->SetPointError(4,0.9,0.0005667569);
   
   TH1F *Graph_B2_pPb_pToA=0.750_sys15 = new TH1F("Graph_B2_pPb_pToA=0.750_sys15","p-Pb, p_{T}/A = 0.750 GeV/c",100,3.44,44.96);
   Graph_B2_pPb_pToA=0.750_sys15->SetMinimum(0.005275539);
   Graph_B2_pPb_pToA=0.750_sys15->SetMaximum(0.01373369);
   Graph_B2_pPb_pToA=0.750_sys15->SetDirectory(0);
   Graph_B2_pPb_pToA=0.750_sys15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.750_sys15->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.750_sys15->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.750_sys15->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.750_sys15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.750_sys15);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_pPb_pToA=0.750");
   gre->SetTitle("p-Pb, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,7.1,0.01197922);
   gre->SetPointError(0,0,0.0003575233);
   gre->SetPoint(1,16.1,0.008687186);
   gre->SetPointError(1,0,0.0002179412);
   gre->SetPoint(2,23.2,0.007626815);
   gre->SetPointError(2,0,0.0001585406);
   gre->SetPoint(3,30.5,0.00714809);
   gre->SetPointError(3,0,0.0001719967);
   gre->SetPoint(4,40.6,0.006547142);
   gre->SetPointError(4,0,0.0001344342);
   
   TH1F *Graph_B2_pPb_pToA=0.75016 = new TH1F("Graph_B2_pPb_pToA=0.75016","p-Pb, p_{T}/A = 0.750 GeV/c",100,3.75,43.95);
   Graph_B2_pPb_pToA=0.75016->SetMinimum(0.005820305);
   Graph_B2_pPb_pToA=0.75016->SetMaximum(0.01292915);
   Graph_B2_pPb_pToA=0.75016->SetDirectory(0);
   Graph_B2_pPb_pToA=0.75016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pPb_pToA=0.75016->SetLineColor(ci);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.75016->GetXaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pPb_pToA=0.75016->GetYaxis()->SetTitleFont(42);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetLabelFont(42);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pPb_pToA=0.75016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pPb_pToA=0.75016);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.65);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,3,0.00110059);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,7.5,0.00046234);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,19,0.00020256);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,37,0.00011083);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,54.5,6.976e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.750_sys17 = new TH1F("Graph_B2_PbPb10_pToA=0.750_sys17","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetMaximum(0.006484611);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.750_sys17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.750_sys17->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.750_sys17);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.65);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,0,0.00019398);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,0,4.117e-05);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,0,1.225e-05);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,0,7.9e-06);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,0,4.35e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.75018 = new TH1F("Graph_B2_PbPb10_pToA=0.75018","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.75018->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.75018->SetMaximum(0.005480799);
   Graph_B2_PbPb10_pToA=0.75018->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.75018->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.75018->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.75018->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.75018->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.75018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.75018);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.17,0.26,0.32,0.49,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_pPb_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.550_sys"," ","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.2,0.26,0.35,0.49,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("B2_pToA=0.750_sys","d+#bar{d}, pp, #sqrt{#it{s}} = 7 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_pPb_pToA=0.750_sys","d+#bar{d}, p-Pb, #sqrt{#it{s}_{NN}} = 5.02 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0A Multiplicity Classes (Pb-side)","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.750_sys","d, Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","PF");
   entry->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.65);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.55,0.77,0.85,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.76,0.93,0.82,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.15,0.55,0.3,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("(full) open points: p_{T}/#it{A} = (0.55) 0.75 GeV/#it{c}");
   pt->Draw();
   c1_n14_1->Modified();
   c1_n14->cd();
   c1_n14->Modified();
   c1_n14->cd();
   c1_n14->SetSelected(c1_n14);
   c1_n14->ToggleToolBar();
}


==> macros/B2vsColls_pToA_75.C <==
{
//=========Macro generated from canvas: c1_n5/c1_n5
//=========  (Wed Feb 20 18:05:39 2019) by ROOT version5.34/30
   TCanvas *c1_n5 = new TCanvas("c1_n5", "c1_n5",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n5->Range(0,0,1,1);
   c1_n5->SetFillColor(0);
   c1_n5->SetBorderMode(0);
   c1_n5->SetBorderSize(2);
   c1_n5->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_n5_1
   TPad *c1_n5_1 = new TPad("c1_n5_1", "c1_n5_1",0.01,0.01,0.99,0.99);
   c1_n5_1->Draw();
   c1_n5_1->cd();
   c1_n5_1->Range(-0.6405223,-4.460206,3.934637,-1.392166);
   c1_n5_1->SetFillColor(0);
   c1_n5_1->SetBorderMode(0);
   c1_n5_1->SetBorderSize(2);
   c1_n5_1->SetLogx();
   c1_n5_1->SetLogy();
   c1_n5_1->SetTickx(1);
   c1_n5_1->SetTicky(1);
   c1_n5_1->SetLeftMargin(0.14);
   c1_n5_1->SetBottomMargin(0.15);
   c1_n5_1->SetFrameBorderMode(0);
   c1_n5_1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetBinContent(1,100);
   h->SetBinContent(2,100);
   h->SetBinContent(3,100);
   h->SetBinContent(4,100);
   h->SetBinContent(5,100);
   h->SetBinContent(6,100);
   h->SetBinContent(7,100);
   h->SetBinContent(8,100);
   h->SetBinContent(9,100);
   h->SetBinContent(10,100);
   h->SetBinContent(11,100);
   h->SetBinContent(12,100);
   h->SetBinContent(13,100);
   h->SetBinContent(14,100);
   h->SetBinContent(15,100);
   h->SetBinContent(16,100);
   h->SetBinContent(17,100);
   h->SetBinContent(18,100);
   h->SetBinContent(19,100);
   h->SetBinContent(20,100);
   h->SetBinContent(21,100);
   h->SetBinContent(22,100);
   h->SetBinContent(23,100);
   h->SetBinContent(24,100);
   h->SetBinContent(25,100);
   h->SetBinContent(26,100);
   h->SetBinContent(27,100);
   h->SetBinContent(28,100);
   h->SetBinContent(29,100);
   h->SetBinContent(30,100);
   h->SetBinContent(31,100);
   h->SetBinContent(32,100);
   h->SetBinContent(33,100);
   h->SetBinContent(34,100);
   h->SetBinContent(35,100);
   h->SetBinContent(36,100);
   h->SetBinContent(37,100);
   h->SetBinContent(38,100);
   h->SetBinContent(39,100);
   h->SetBinContent(40,100);
   h->SetBinContent(41,100);
   h->SetBinContent(42,100);
   h->SetBinContent(43,100);
   h->SetBinContent(44,100);
   h->SetBinContent(45,100);
   h->SetBinContent(46,100);
   h->SetBinContent(47,100);
   h->SetBinContent(48,100);
   h->SetBinContent(49,100);
   h->SetBinContent(50,100);
   h->SetBinContent(51,100);
   h->SetBinContent(52,100);
   h->SetBinContent(53,100);
   h->SetBinContent(54,100);
   h->SetBinContent(55,100);
   h->SetBinContent(56,100);
   h->SetBinContent(57,100);
   h->SetBinContent(58,100);
   h->SetBinContent(59,100);
   h->SetBinContent(60,100);
   h->SetBinContent(61,100);
   h->SetBinContent(62,100);
   h->SetBinContent(63,100);
   h->SetBinContent(64,100);
   h->SetBinContent(65,100);
   h->SetBinContent(66,100);
   h->SetBinContent(67,100);
   h->SetBinContent(68,100);
   h->SetBinContent(69,100);
   h->SetBinContent(70,100);
   h->SetBinContent(71,100);
   h->SetBinContent(72,100);
   h->SetBinContent(73,100);
   h->SetBinContent(74,100);
   h->SetBinContent(75,100);
   h->SetBinContent(76,100);
   h->SetBinContent(77,100);
   h->SetBinContent(78,100);
   h->SetBinContent(79,100);
   h->SetBinContent(80,100);
   h->SetBinContent(81,100);
   h->SetBinContent(82,100);
   h->SetBinContent(83,100);
   h->SetBinContent(84,100);
   h->SetBinContent(85,100);
   h->SetBinContent(86,100);
   h->SetBinContent(87,100);
   h->SetBinContent(88,100);
   h->SetBinContent(89,100);
   h->SetBinContent(90,100);
   h->SetBinContent(91,100);
   h->SetBinContent(92,100);
   h->SetBinContent(93,100);
   h->SetBinContent(94,100);
   h->SetBinContent(95,100);
   h->SetBinContent(96,100);
   h->SetBinContent(97,100);
   h->SetBinContent(98,100);
   h->SetBinContent(99,100);
   h->SetBinContent(100,100);
   h->SetBinContent(101,100);
   h->SetBinContent(102,100);
   h->SetBinContent(103,100);
   h->SetBinContent(104,100);
   h->SetBinContent(105,100);
   h->SetBinContent(106,100);
   h->SetBinContent(107,100);
   h->SetBinContent(108,100);
   h->SetBinContent(109,100);
   h->SetBinContent(110,100);
   h->SetBinContent(111,100);
   h->SetBinContent(112,100);
   h->SetBinContent(113,100);
   h->SetBinContent(114,100);
   h->SetBinContent(115,100);
   h->SetBinContent(116,100);
   h->SetBinContent(117,100);
   h->SetBinContent(118,100);
   h->SetBinContent(119,100);
   h->SetBinContent(120,100);
   h->SetBinContent(121,100);
   h->SetBinContent(122,100);
   h->SetBinContent(123,100);
   h->SetBinContent(124,100);
   h->SetBinContent(125,100);
   h->SetBinContent(126,100);
   h->SetBinContent(127,100);
   h->SetBinContent(128,100);
   h->SetBinContent(129,100);
   h->SetBinContent(130,100);
   h->SetBinContent(131,100);
   h->SetBinContent(132,100);
   h->SetBinContent(133,100);
   h->SetBinContent(134,100);
   h->SetBinContent(135,100);
   h->SetBinContent(136,100);
   h->SetBinContent(137,100);
   h->SetBinContent(138,100);
   h->SetBinContent(139,100);
   h->SetBinContent(140,100);
   h->SetBinContent(141,100);
   h->SetBinContent(142,100);
   h->SetBinContent(143,100);
   h->SetBinContent(144,100);
   h->SetBinContent(145,100);
   h->SetBinContent(146,100);
   h->SetBinContent(147,100);
   h->SetBinContent(148,100);
   h->SetBinContent(149,100);
   h->SetBinContent(150,100);
   h->SetBinContent(151,100);
   h->SetBinContent(152,100);
   h->SetBinContent(153,100);
   h->SetBinContent(154,100);
   h->SetBinContent(155,100);
   h->SetBinContent(156,100);
   h->SetBinContent(157,100);
   h->SetBinContent(158,100);
   h->SetBinContent(159,100);
   h->SetBinContent(160,100);
   h->SetBinContent(161,100);
   h->SetBinContent(162,100);
   h->SetBinContent(163,100);
   h->SetBinContent(164,100);
   h->SetBinContent(165,100);
   h->SetBinContent(166,100);
   h->SetBinContent(167,100);
   h->SetBinContent(168,100);
   h->SetBinContent(169,100);
   h->SetBinContent(170,100);
   h->SetBinContent(171,100);
   h->SetBinContent(172,100);
   h->SetBinContent(173,100);
   h->SetBinContent(174,100);
   h->SetBinContent(175,100);
   h->SetBinContent(176,100);
   h->SetBinContent(177,100);
   h->SetBinContent(178,100);
   h->SetBinContent(179,100);
   h->SetBinContent(180,100);
   h->SetBinContent(181,100);
   h->SetBinContent(182,100);
   h->SetBinContent(183,100);
   h->SetBinContent(184,100);
   h->SetBinContent(185,100);
   h->SetBinContent(186,100);
   h->SetBinContent(187,100);
   h->SetBinContent(188,100);
   h->SetBinContent(189,100);
   h->SetBinContent(190,100);
   h->SetBinContent(191,100);
   h->SetBinContent(192,100);
   h->SetBinContent(193,100);
   h->SetBinContent(194,100);
   h->SetBinContent(195,100);
   h->SetBinContent(196,100);
   h->SetBinContent(197,100);
   h->SetBinContent(198,100);
   h->SetBinContent(199,100);
   h->SetBinContent(200,100);
   h->SetBinContent(201,100);
   h->SetBinContent(202,100);
   h->SetBinContent(203,100);
   h->SetBinContent(204,100);
   h->SetBinContent(205,100);
   h->SetBinContent(206,100);
   h->SetBinContent(207,100);
   h->SetBinContent(208,100);
   h->SetBinContent(209,100);
   h->SetBinContent(210,100);
   h->SetBinContent(211,100);
   h->SetBinContent(212,100);
   h->SetBinContent(213,100);
   h->SetBinContent(214,100);
   h->SetBinContent(215,100);
   h->SetBinContent(216,100);
   h->SetBinContent(217,100);
   h->SetBinContent(218,100);
   h->SetBinContent(219,100);
   h->SetBinContent(220,100);
   h->SetBinContent(221,100);
   h->SetBinContent(222,100);
   h->SetBinContent(223,100);
   h->SetBinContent(224,100);
   h->SetBinContent(225,100);
   h->SetBinContent(226,100);
   h->SetBinContent(227,100);
   h->SetBinContent(228,100);
   h->SetBinContent(229,100);
   h->SetBinContent(230,100);
   h->SetBinContent(231,100);
   h->SetBinContent(232,100);
   h->SetBinContent(233,100);
   h->SetBinContent(234,100);
   h->SetBinContent(235,100);
   h->SetBinContent(236,100);
   h->SetBinContent(237,100);
   h->SetBinContent(238,100);
   h->SetBinContent(239,100);
   h->SetBinContent(240,100);
   h->SetBinContent(241,100);
   h->SetBinContent(242,100);
   h->SetBinContent(243,100);
   h->SetBinContent(244,100);
   h->SetBinContent(245,100);
   h->SetBinContent(246,100);
   h->SetBinContent(247,100);
   h->SetBinContent(248,100);
   h->SetBinContent(249,100);
   h->SetBinContent(250,100);
   h->SetBinContent(251,100);
   h->SetBinContent(252,100);
   h->SetBinContent(253,100);
   h->SetBinContent(254,100);
   h->SetBinContent(255,100);
   h->SetBinContent(256,100);
   h->SetBinContent(257,100);
   h->SetBinContent(258,100);
   h->SetBinContent(259,100);
   h->SetBinContent(260,100);
   h->SetBinContent(261,100);
   h->SetBinContent(262,100);
   h->SetBinContent(263,100);
   h->SetBinContent(264,100);
   h->SetBinContent(265,100);
   h->SetBinContent(266,100);
   h->SetBinContent(267,100);
   h->SetBinContent(268,100);
   h->SetBinContent(269,100);
   h->SetBinContent(270,100);
   h->SetBinContent(271,100);
   h->SetBinContent(272,100);
   h->SetBinContent(273,100);
   h->SetBinContent(274,100);
   h->SetBinContent(275,100);
   h->SetBinContent(276,100);
   h->SetBinContent(277,100);
   h->SetBinContent(278,100);
   h->SetBinContent(279,100);
   h->SetBinContent(280,100);
   h->SetBinContent(281,100);
   h->SetBinContent(282,100);
   h->SetBinContent(283,100);
   h->SetBinContent(284,100);
   h->SetBinContent(285,100);
   h->SetBinContent(286,100);
   h->SetBinContent(287,100);
   h->SetBinContent(288,100);
   h->SetBinContent(289,100);
   h->SetBinContent(290,100);
   h->SetBinContent(291,100);
   h->SetBinContent(292,100);
   h->SetBinContent(293,100);
   h->SetBinContent(294,100);
   h->SetBinContent(295,100);
   h->SetBinContent(296,100);
   h->SetBinContent(297,100);
   h->SetBinContent(298,100);
   h->SetBinContent(299,100);
   h->SetBinContent(300,100);
   h->SetBinContent(301,100);
   h->SetBinContent(302,100);
   h->SetBinContent(303,100);
   h->SetBinContent(304,100);
   h->SetBinContent(305,100);
   h->SetBinContent(306,100);
   h->SetBinContent(307,100);
   h->SetBinContent(308,100);
   h->SetBinContent(309,100);
   h->SetBinContent(310,100);
   h->SetBinContent(311,100);
   h->SetBinContent(312,100);
   h->SetBinContent(313,100);
   h->SetBinContent(314,100);
   h->SetBinContent(315,100);
   h->SetBinContent(316,100);
   h->SetBinContent(317,100);
   h->SetBinContent(318,100);
   h->SetBinContent(319,100);
   h->SetBinContent(320,100);
   h->SetBinContent(321,100);
   h->SetBinContent(322,100);
   h->SetBinContent(323,100);
   h->SetBinContent(324,100);
   h->SetBinContent(325,100);
   h->SetBinContent(326,100);
   h->SetBinContent(327,100);
   h->SetBinContent(328,100);
   h->SetBinContent(329,100);
   h->SetBinContent(330,100);
   h->SetBinContent(331,100);
   h->SetBinContent(332,100);
   h->SetBinContent(333,100);
   h->SetBinContent(334,100);
   h->SetBinContent(335,100);
   h->SetBinContent(336,100);
   h->SetBinContent(337,100);
   h->SetBinContent(338,100);
   h->SetBinContent(339,100);
   h->SetBinContent(340,100);
   h->SetBinContent(341,100);
   h->SetBinContent(342,100);
   h->SetBinContent(343,100);
   h->SetBinContent(344,100);
   h->SetBinContent(345,100);
   h->SetBinContent(346,100);
   h->SetBinContent(347,100);
   h->SetBinContent(348,100);
   h->SetBinContent(349,100);
   h->SetBinContent(350,100);
   h->SetBinContent(351,100);
   h->SetBinContent(352,100);
   h->SetBinContent(353,100);
   h->SetBinContent(354,100);
   h->SetBinContent(355,100);
   h->SetBinContent(356,100);
   h->SetBinContent(357,100);
   h->SetBinContent(358,100);
   h->SetBinContent(359,100);
   h->SetBinContent(360,100);
   h->SetBinContent(361,100);
   h->SetBinContent(362,100);
   h->SetBinContent(363,100);
   h->SetBinContent(364,100);
   h->SetBinContent(365,100);
   h->SetBinContent(366,100);
   h->SetBinContent(367,100);
   h->SetBinContent(368,100);
   h->SetBinContent(369,100);
   h->SetBinContent(370,100);
   h->SetBinContent(371,100);
   h->SetBinContent(372,100);
   h->SetBinContent(373,100);
   h->SetBinContent(374,100);
   h->SetBinContent(375,100);
   h->SetBinContent(376,100);
   h->SetBinContent(377,100);
   h->SetBinContent(378,100);
   h->SetBinContent(379,100);
   h->SetBinContent(380,100);
   h->SetBinContent(381,100);
   h->SetBinContent(382,100);
   h->SetBinContent(383,100);
   h->SetBinContent(384,100);
   h->SetBinContent(385,100);
   h->SetBinContent(386,100);
   h->SetBinContent(387,100);
   h->SetBinContent(388,100);
   h->SetBinContent(389,100);
   h->SetBinContent(390,100);
   h->SetBinContent(391,100);
   h->SetBinContent(392,100);
   h->SetBinContent(393,100);
   h->SetBinContent(394,100);
   h->SetBinContent(395,100);
   h->SetBinContent(396,100);
   h->SetBinContent(397,100);
   h->SetBinContent(398,100);
   h->SetBinContent(399,100);
   h->SetBinContent(400,100);
   h->SetBinContent(401,100);
   h->SetBinContent(402,100);
   h->SetBinContent(403,100);
   h->SetBinContent(404,100);
   h->SetBinContent(405,100);
   h->SetBinContent(406,100);
   h->SetBinContent(407,100);
   h->SetBinContent(408,100);
   h->SetBinContent(409,100);
   h->SetBinContent(410,100);
   h->SetBinContent(411,100);
   h->SetBinContent(412,100);
   h->SetBinContent(413,100);
   h->SetBinContent(414,100);
   h->SetBinContent(415,100);
   h->SetBinContent(416,100);
   h->SetBinContent(417,100);
   h->SetBinContent(418,100);
   h->SetBinContent(419,100);
   h->SetBinContent(420,100);
   h->SetBinContent(421,100);
   h->SetBinContent(422,100);
   h->SetBinContent(423,100);
   h->SetBinContent(424,100);
   h->SetBinContent(425,100);
   h->SetBinContent(426,100);
   h->SetBinContent(427,100);
   h->SetBinContent(428,100);
   h->SetBinContent(429,100);
   h->SetBinContent(430,100);
   h->SetBinContent(431,100);
   h->SetBinContent(432,100);
   h->SetBinContent(433,100);
   h->SetBinContent(434,100);
   h->SetBinContent(435,100);
   h->SetBinContent(436,100);
   h->SetBinContent(437,100);
   h->SetBinContent(438,100);
   h->SetBinContent(439,100);
   h->SetBinContent(440,100);
   h->SetBinContent(441,100);
   h->SetBinContent(442,100);
   h->SetBinContent(443,100);
   h->SetBinContent(444,100);
   h->SetBinContent(445,100);
   h->SetBinContent(446,100);
   h->SetBinContent(447,100);
   h->SetBinContent(448,100);
   h->SetBinContent(449,100);
   h->SetBinContent(450,100);
   h->SetBinContent(451,100);
   h->SetBinContent(452,100);
   h->SetBinContent(453,100);
   h->SetBinContent(454,100);
   h->SetBinContent(455,100);
   h->SetBinContent(456,100);
   h->SetBinContent(457,100);
   h->SetBinContent(458,100);
   h->SetBinContent(459,100);
   h->SetBinContent(460,100);
   h->SetBinContent(461,100);
   h->SetBinContent(462,100);
   h->SetBinContent(463,100);
   h->SetBinContent(464,100);
   h->SetBinContent(465,100);
   h->SetBinContent(466,100);
   h->SetBinContent(467,100);
   h->SetBinContent(468,100);
   h->SetBinContent(469,100);
   h->SetBinContent(470,100);
   h->SetBinContent(471,100);
   h->SetBinContent(472,100);
   h->SetBinContent(473,100);
   h->SetBinContent(474,100);
   h->SetBinContent(475,100);
   h->SetBinContent(476,100);
   h->SetBinContent(477,100);
   h->SetBinContent(478,100);
   h->SetBinContent(479,100);
   h->SetBinContent(480,100);
   h->SetBinContent(481,100);
   h->SetBinContent(482,100);
   h->SetBinContent(483,100);
   h->SetBinContent(484,100);
   h->SetBinContent(485,100);
   h->SetBinContent(486,100);
   h->SetBinContent(487,100);
   h->SetBinContent(488,100);
   h->SetBinContent(489,100);
   h->SetBinContent(490,100);
   h->SetBinContent(491,100);
   h->SetBinContent(492,100);
   h->SetBinContent(493,100);
   h->SetBinContent(494,100);
   h->SetBinContent(495,100);
   h->SetBinContent(496,100);
   h->SetBinContent(497,100);
   h->SetBinContent(498,100);
   h->SetBinContent(499,100);
   h->SetBinContent(500,100);
   h->SetBinContent(501,100);
   h->SetBinContent(502,100);
   h->SetBinContent(503,100);
   h->SetBinContent(504,100);
   h->SetBinContent(505,100);
   h->SetBinContent(506,100);
   h->SetBinContent(507,100);
   h->SetBinContent(508,100);
   h->SetBinContent(509,100);
   h->SetBinContent(510,100);
   h->SetBinContent(511,100);
   h->SetBinContent(512,100);
   h->SetBinContent(513,100);
   h->SetBinContent(514,100);
   h->SetBinContent(515,100);
   h->SetBinContent(516,100);
   h->SetBinContent(517,100);
   h->SetBinContent(518,100);
   h->SetBinContent(519,100);
   h->SetBinContent(520,100);
   h->SetBinContent(521,100);
   h->SetBinContent(522,100);
   h->SetBinContent(523,100);
   h->SetBinContent(524,100);
   h->SetBinContent(525,100);
   h->SetBinContent(526,100);
   h->SetBinContent(527,100);
   h->SetBinContent(528,100);
   h->SetBinContent(529,100);
   h->SetBinContent(530,100);
   h->SetBinContent(531,100);
   h->SetBinContent(532,100);
   h->SetBinContent(533,100);
   h->SetBinContent(534,100);
   h->SetBinContent(535,100);
   h->SetBinContent(536,100);
   h->SetBinContent(537,100);
   h->SetBinContent(538,100);
   h->SetBinContent(539,100);
   h->SetBinContent(540,100);
   h->SetBinContent(541,100);
   h->SetBinContent(542,100);
   h->SetBinContent(543,100);
   h->SetBinContent(544,100);
   h->SetBinContent(545,100);
   h->SetBinContent(546,100);
   h->SetBinContent(547,100);
   h->SetBinContent(548,100);
   h->SetBinContent(549,100);
   h->SetBinContent(550,100);
   h->SetBinContent(551,100);
   h->SetBinContent(552,100);
   h->SetBinContent(553,100);
   h->SetBinContent(554,100);
   h->SetBinContent(555,100);
   h->SetBinContent(556,100);
   h->SetBinContent(557,100);
   h->SetBinContent(558,100);
   h->SetBinContent(559,100);
   h->SetBinContent(560,100);
   h->SetBinContent(561,100);
   h->SetBinContent(562,100);
   h->SetBinContent(563,100);
   h->SetBinContent(564,100);
   h->SetBinContent(565,100);
   h->SetBinContent(566,100);
   h->SetBinContent(567,100);
   h->SetBinContent(568,100);
   h->SetBinContent(569,100);
   h->SetBinContent(570,100);
   h->SetBinContent(571,100);
   h->SetBinContent(572,100);
   h->SetBinContent(573,100);
   h->SetBinContent(574,100);
   h->SetBinContent(575,100);
   h->SetBinContent(576,100);
   h->SetBinContent(577,100);
   h->SetBinContent(578,100);
   h->SetBinContent(579,100);
   h->SetBinContent(580,100);
   h->SetBinContent(581,100);
   h->SetBinContent(582,100);
   h->SetBinContent(583,100);
   h->SetBinContent(584,100);
   h->SetBinContent(585,100);
   h->SetBinContent(586,100);
   h->SetBinContent(587,100);
   h->SetBinContent(588,100);
   h->SetBinContent(589,100);
   h->SetBinContent(590,100);
   h->SetBinContent(591,100);
   h->SetBinContent(592,100);
   h->SetBinContent(593,100);
   h->SetBinContent(594,100);
   h->SetBinContent(595,100);
   h->SetBinContent(596,100);
   h->SetBinContent(597,100);
   h->SetBinContent(598,100);
   h->SetBinContent(599,100);
   h->SetBinContent(600,100);
   h->SetBinContent(601,100);
   h->SetBinContent(602,100);
   h->SetBinContent(603,100);
   h->SetBinContent(604,100);
   h->SetBinContent(605,100);
   h->SetBinContent(606,100);
   h->SetBinContent(607,100);
   h->SetBinContent(608,100);
   h->SetBinContent(609,100);
   h->SetBinContent(610,100);
   h->SetBinContent(611,100);
   h->SetBinContent(612,100);
   h->SetBinContent(613,100);
   h->SetBinContent(614,100);
   h->SetBinContent(615,100);
   h->SetBinContent(616,100);
   h->SetBinContent(617,100);
   h->SetBinContent(618,100);
   h->SetBinContent(619,100);
   h->SetBinContent(620,100);
   h->SetBinContent(621,100);
   h->SetBinContent(622,100);
   h->SetBinContent(623,100);
   h->SetBinContent(624,100);
   h->SetBinContent(625,100);
   h->SetBinContent(626,100);
   h->SetBinContent(627,100);
   h->SetBinContent(628,100);
   h->SetBinContent(629,100);
   h->SetBinContent(630,100);
   h->SetBinContent(631,100);
   h->SetBinContent(632,100);
   h->SetBinContent(633,100);
   h->SetBinContent(634,100);
   h->SetBinContent(635,100);
   h->SetBinContent(636,100);
   h->SetBinContent(637,100);
   h->SetBinContent(638,100);
   h->SetBinContent(639,100);
   h->SetBinContent(640,100);
   h->SetBinContent(641,100);
   h->SetBinContent(642,100);
   h->SetBinContent(643,100);
   h->SetBinContent(644,100);
   h->SetBinContent(645,100);
   h->SetBinContent(646,100);
   h->SetBinContent(647,100);
   h->SetBinContent(648,100);
   h->SetBinContent(649,100);
   h->SetBinContent(650,100);
   h->SetBinContent(651,100);
   h->SetBinContent(652,100);
   h->SetBinContent(653,100);
   h->SetBinContent(654,100);
   h->SetBinContent(655,100);
   h->SetBinContent(656,100);
   h->SetBinContent(657,100);
   h->SetBinContent(658,100);
   h->SetBinContent(659,100);
   h->SetBinContent(660,100);
   h->SetBinContent(661,100);
   h->SetBinContent(662,100);
   h->SetBinContent(663,100);
   h->SetBinContent(664,100);
   h->SetBinContent(665,100);
   h->SetBinContent(666,100);
   h->SetBinContent(667,100);
   h->SetBinContent(668,100);
   h->SetBinContent(669,100);
   h->SetBinContent(670,100);
   h->SetBinContent(671,100);
   h->SetBinContent(672,100);
   h->SetBinContent(673,100);
   h->SetBinContent(674,100);
   h->SetBinContent(675,100);
   h->SetBinContent(676,100);
   h->SetBinContent(677,100);
   h->SetBinContent(678,100);
   h->SetBinContent(679,100);
   h->SetBinContent(680,100);
   h->SetBinContent(681,100);
   h->SetBinContent(682,100);
   h->SetBinContent(683,100);
   h->SetBinContent(684,100);
   h->SetBinContent(685,100);
   h->SetBinContent(686,100);
   h->SetBinContent(687,100);
   h->SetBinContent(688,100);
   h->SetBinContent(689,100);
   h->SetBinContent(690,100);
   h->SetBinContent(691,100);
   h->SetBinContent(692,100);
   h->SetBinContent(693,100);
   h->SetBinContent(694,100);
   h->SetBinContent(695,100);
   h->SetBinContent(696,100);
   h->SetBinContent(697,100);
   h->SetBinContent(698,100);
   h->SetBinContent(699,100);
   h->SetBinContent(700,100);
   h->SetBinContent(701,100);
   h->SetBinContent(702,100);
   h->SetBinContent(703,100);
   h->SetBinContent(704,100);
   h->SetBinContent(705,100);
   h->SetBinContent(706,100);
   h->SetBinContent(707,100);
   h->SetBinContent(708,100);
   h->SetBinContent(709,100);
   h->SetBinContent(710,100);
   h->SetBinContent(711,100);
   h->SetBinContent(712,100);
   h->SetBinContent(713,100);
   h->SetBinContent(714,100);
   h->SetBinContent(715,100);
   h->SetBinContent(716,100);
   h->SetBinContent(717,100);
   h->SetBinContent(718,100);
   h->SetBinContent(719,100);
   h->SetBinContent(720,100);
   h->SetBinContent(721,100);
   h->SetBinContent(722,100);
   h->SetBinContent(723,100);
   h->SetBinContent(724,100);
   h->SetBinContent(725,100);
   h->SetBinContent(726,100);
   h->SetBinContent(727,100);
   h->SetBinContent(728,100);
   h->SetBinContent(729,100);
   h->SetBinContent(730,100);
   h->SetBinContent(731,100);
   h->SetBinContent(732,100);
   h->SetBinContent(733,100);
   h->SetBinContent(734,100);
   h->SetBinContent(735,100);
   h->SetBinContent(736,100);
   h->SetBinContent(737,100);
   h->SetBinContent(738,100);
   h->SetBinContent(739,100);
   h->SetBinContent(740,100);
   h->SetBinContent(741,100);
   h->SetBinContent(742,100);
   h->SetBinContent(743,100);
   h->SetBinContent(744,100);
   h->SetBinContent(745,100);
   h->SetBinContent(746,100);
   h->SetBinContent(747,100);
   h->SetBinContent(748,100);
   h->SetBinContent(749,100);
   h->SetBinContent(750,100);
   h->SetBinContent(751,100);
   h->SetBinContent(752,100);
   h->SetBinContent(753,100);
   h->SetBinContent(754,100);
   h->SetBinContent(755,100);
   h->SetBinContent(756,100);
   h->SetBinContent(757,100);
   h->SetBinContent(758,100);
   h->SetBinContent(759,100);
   h->SetBinContent(760,100);
   h->SetBinContent(761,100);
   h->SetBinContent(762,100);
   h->SetBinContent(763,100);
   h->SetBinContent(764,100);
   h->SetBinContent(765,100);
   h->SetBinContent(766,100);
   h->SetBinContent(767,100);
   h->SetBinContent(768,100);
   h->SetBinContent(769,100);
   h->SetBinContent(770,100);
   h->SetBinContent(771,100);
   h->SetBinContent(772,100);
   h->SetBinContent(773,100);
   h->SetBinContent(774,100);
   h->SetBinContent(775,100);
   h->SetBinContent(776,100);
   h->SetBinContent(777,100);
   h->SetBinContent(778,100);
   h->SetBinContent(779,100);
   h->SetBinContent(780,100);
   h->SetBinContent(781,100);
   h->SetBinContent(782,100);
   h->SetBinContent(783,100);
   h->SetBinContent(784,100);
   h->SetBinContent(785,100);
   h->SetBinContent(786,100);
   h->SetBinContent(787,100);
   h->SetBinContent(788,100);
   h->SetBinContent(789,100);
   h->SetBinContent(790,100);
   h->SetBinContent(791,100);
   h->SetBinContent(792,100);
   h->SetBinContent(793,100);
   h->SetBinContent(794,100);
   h->SetBinContent(795,100);
   h->SetBinContent(796,100);
   h->SetBinContent(797,100);
   h->SetBinContent(798,100);
   h->SetBinContent(799,100);
   h->SetBinContent(800,100);
   h->SetBinContent(801,100);
   h->SetBinContent(802,100);
   h->SetBinContent(803,100);
   h->SetBinContent(804,100);
   h->SetBinContent(805,100);
   h->SetBinContent(806,100);
   h->SetBinContent(807,100);
   h->SetBinContent(808,100);
   h->SetBinContent(809,100);
   h->SetBinContent(810,100);
   h->SetBinContent(811,100);
   h->SetBinContent(812,100);
   h->SetBinContent(813,100);
   h->SetBinContent(814,100);
   h->SetBinContent(815,100);
   h->SetBinContent(816,100);
   h->SetBinContent(817,100);
   h->SetBinContent(818,100);
   h->SetBinContent(819,100);
   h->SetBinContent(820,100);
   h->SetBinContent(821,100);
   h->SetBinContent(822,100);
   h->SetBinContent(823,100);
   h->SetBinContent(824,100);
   h->SetBinContent(825,100);
   h->SetBinContent(826,100);
   h->SetBinContent(827,100);
   h->SetBinContent(828,100);
   h->SetBinContent(829,100);
   h->SetBinContent(830,100);
   h->SetBinContent(831,100);
   h->SetBinContent(832,100);
   h->SetBinContent(833,100);
   h->SetBinContent(834,100);
   h->SetBinContent(835,100);
   h->SetBinContent(836,100);
   h->SetBinContent(837,100);
   h->SetBinContent(838,100);
   h->SetBinContent(839,100);
   h->SetBinContent(840,100);
   h->SetBinContent(841,100);
   h->SetBinContent(842,100);
   h->SetBinContent(843,100);
   h->SetBinContent(844,100);
   h->SetBinContent(845,100);
   h->SetBinContent(846,100);
   h->SetBinContent(847,100);
   h->SetBinContent(848,100);
   h->SetBinContent(849,100);
   h->SetBinContent(850,100);
   h->SetBinContent(851,100);
   h->SetBinContent(852,100);
   h->SetBinContent(853,100);
   h->SetBinContent(854,100);
   h->SetBinContent(855,100);
   h->SetBinContent(856,100);
   h->SetBinContent(857,100);
   h->SetBinContent(858,100);
   h->SetBinContent(859,100);
   h->SetBinContent(860,100);
   h->SetBinContent(861,100);
   h->SetBinContent(862,100);
   h->SetBinContent(863,100);
   h->SetBinContent(864,100);
   h->SetBinContent(865,100);
   h->SetBinContent(866,100);
   h->SetBinContent(867,100);
   h->SetBinContent(868,100);
   h->SetBinContent(869,100);
   h->SetBinContent(870,100);
   h->SetBinContent(871,100);
   h->SetBinContent(872,100);
   h->SetBinContent(873,100);
   h->SetBinContent(874,100);
   h->SetBinContent(875,100);
   h->SetBinContent(876,100);
   h->SetBinContent(877,100);
   h->SetBinContent(878,100);
   h->SetBinContent(879,100);
   h->SetBinContent(880,100);
   h->SetBinContent(881,100);
   h->SetBinContent(882,100);
   h->SetBinContent(883,100);
   h->SetBinContent(884,100);
   h->SetBinContent(885,100);
   h->SetBinContent(886,100);
   h->SetBinContent(887,100);
   h->SetBinContent(888,100);
   h->SetBinContent(889,100);
   h->SetBinContent(890,100);
   h->SetBinContent(891,100);
   h->SetBinContent(892,100);
   h->SetBinContent(893,100);
   h->SetBinContent(894,100);
   h->SetBinContent(895,100);
   h->SetBinContent(896,100);
   h->SetBinContent(897,100);
   h->SetBinContent(898,100);
   h->SetBinContent(899,100);
   h->SetBinContent(900,100);
   h->SetBinContent(901,100);
   h->SetBinContent(902,100);
   h->SetBinContent(903,100);
   h->SetBinContent(904,100);
   h->SetBinContent(905,100);
   h->SetBinContent(906,100);
   h->SetBinContent(907,100);
   h->SetBinContent(908,100);
   h->SetBinContent(909,100);
   h->SetBinContent(910,100);
   h->SetBinContent(911,100);
   h->SetBinContent(912,100);
   h->SetBinContent(913,100);
   h->SetBinContent(914,100);
   h->SetBinContent(915,100);
   h->SetBinContent(916,100);
   h->SetBinContent(917,100);
   h->SetBinContent(918,100);
   h->SetBinContent(919,100);
   h->SetBinContent(920,100);
   h->SetBinContent(921,100);
   h->SetBinContent(922,100);
   h->SetBinContent(923,100);
   h->SetBinContent(924,100);
   h->SetBinContent(925,100);
   h->SetBinContent(926,100);
   h->SetBinContent(927,100);
   h->SetBinContent(928,100);
   h->SetBinContent(929,100);
   h->SetBinContent(930,100);
   h->SetBinContent(931,100);
   h->SetBinContent(932,100);
   h->SetBinContent(933,100);
   h->SetBinContent(934,100);
   h->SetBinContent(935,100);
   h->SetBinContent(936,100);
   h->SetBinContent(937,100);
   h->SetBinContent(938,100);
   h->SetBinContent(939,100);
   h->SetBinContent(940,100);
   h->SetBinContent(941,100);
   h->SetBinContent(942,100);
   h->SetBinContent(943,100);
   h->SetBinContent(944,100);
   h->SetBinContent(945,100);
   h->SetBinContent(946,100);
   h->SetBinContent(947,100);
   h->SetBinContent(948,100);
   h->SetBinContent(949,100);
   h->SetBinContent(950,100);
   h->SetBinContent(951,100);
   h->SetBinContent(952,100);
   h->SetBinContent(953,100);
   h->SetBinContent(954,100);
   h->SetBinContent(955,100);
   h->SetBinContent(956,100);
   h->SetBinContent(957,100);
   h->SetBinContent(958,100);
   h->SetBinContent(959,100);
   h->SetBinContent(960,100);
   h->SetBinContent(961,100);
   h->SetBinContent(962,100);
   h->SetBinContent(963,100);
   h->SetBinContent(964,100);
   h->SetBinContent(965,100);
   h->SetBinContent(966,100);
   h->SetBinContent(967,100);
   h->SetBinContent(968,100);
   h->SetBinContent(969,100);
   h->SetBinContent(970,100);
   h->SetBinContent(971,100);
   h->SetBinContent(972,100);
   h->SetBinContent(973,100);
   h->SetBinContent(974,100);
   h->SetBinContent(975,100);
   h->SetBinContent(976,100);
   h->SetBinContent(977,100);
   h->SetBinContent(978,100);
   h->SetBinContent(979,100);
   h->SetBinContent(980,100);
   h->SetBinContent(981,100);
   h->SetBinContent(982,100);
   h->SetBinContent(983,100);
   h->SetBinContent(984,100);
   h->SetBinContent(985,100);
   h->SetBinContent(986,100);
   h->SetBinContent(987,100);
   h->SetBinContent(988,100);
   h->SetBinContent(989,100);
   h->SetBinContent(990,100);
   h->SetBinContent(991,100);
   h->SetBinContent(992,100);
   h->SetBinContent(993,100);
   h->SetBinContent(994,100);
   h->SetBinContent(995,100);
   h->SetBinContent(996,100);
   h->SetBinContent(997,100);
   h->SetBinContent(998,100);
   h->SetBinContent(999,100);
   h->SetBinContent(1000,100);
   h->SetBinContent(1001,100);
   h->SetBinContent(1002,100);
   h->SetBinContent(1003,100);
   h->SetBinContent(1004,100);
   h->SetBinContent(1005,100);
   h->SetBinContent(1006,100);
   h->SetBinContent(1007,100);
   h->SetBinContent(1008,100);
   h->SetBinContent(1009,100);
   h->SetBinContent(1010,100);
   h->SetBinContent(1011,100);
   h->SetBinContent(1012,100);
   h->SetBinContent(1013,100);
   h->SetBinContent(1014,100);
   h->SetBinContent(1015,100);
   h->SetBinContent(1016,100);
   h->SetBinContent(1017,100);
   h->SetBinContent(1018,100);
   h->SetBinContent(1019,100);
   h->SetBinContent(1020,100);
   h->SetBinContent(1021,100);
   h->SetBinContent(1022,100);
   h->SetBinContent(1023,100);
   h->SetBinContent(1024,100);
   h->SetBinContent(1025,100);
   h->SetBinContent(1026,100);
   h->SetBinContent(1027,100);
   h->SetBinContent(1028,100);
   h->SetBinContent(1029,100);
   h->SetBinContent(1030,100);
   h->SetBinContent(1031,100);
   h->SetBinContent(1032,100);
   h->SetBinContent(1033,100);
   h->SetBinContent(1034,100);
   h->SetBinContent(1035,100);
   h->SetBinContent(1036,100);
   h->SetBinContent(1037,100);
   h->SetBinContent(1038,100);
   h->SetBinContent(1039,100);
   h->SetBinContent(1040,100);
   h->SetBinContent(1041,100);
   h->SetBinContent(1042,100);
   h->SetBinContent(1043,100);
   h->SetBinContent(1044,100);
   h->SetBinContent(1045,100);
   h->SetBinContent(1046,100);
   h->SetBinContent(1047,100);
   h->SetBinContent(1048,100);
   h->SetBinContent(1049,100);
   h->SetBinContent(1050,100);
   h->SetBinContent(1051,100);
   h->SetBinContent(1052,100);
   h->SetBinContent(1053,100);
   h->SetBinContent(1054,100);
   h->SetBinContent(1055,100);
   h->SetBinContent(1056,100);
   h->SetBinContent(1057,100);
   h->SetBinContent(1058,100);
   h->SetBinContent(1059,100);
   h->SetBinContent(1060,100);
   h->SetBinContent(1061,100);
   h->SetBinContent(1062,100);
   h->SetBinContent(1063,100);
   h->SetBinContent(1064,100);
   h->SetBinContent(1065,100);
   h->SetBinContent(1066,100);
   h->SetBinContent(1067,100);
   h->SetBinContent(1068,100);
   h->SetBinContent(1069,100);
   h->SetBinContent(1070,100);
   h->SetBinContent(1071,100);
   h->SetBinContent(1072,100);
   h->SetBinContent(1073,100);
   h->SetBinContent(1074,100);
   h->SetBinContent(1075,100);
   h->SetBinContent(1076,100);
   h->SetBinContent(1077,100);
   h->SetBinContent(1078,100);
   h->SetBinContent(1079,100);
   h->SetBinContent(1080,100);
   h->SetBinContent(1081,100);
   h->SetBinContent(1082,100);
   h->SetBinContent(1083,100);
   h->SetBinContent(1084,100);
   h->SetBinContent(1085,100);
   h->SetBinContent(1086,100);
   h->SetBinContent(1087,100);
   h->SetBinContent(1088,100);
   h->SetBinContent(1089,100);
   h->SetBinContent(1090,100);
   h->SetBinContent(1091,100);
   h->SetBinContent(1092,100);
   h->SetBinContent(1093,100);
   h->SetBinContent(1094,100);
   h->SetBinContent(1095,100);
   h->SetBinContent(1096,100);
   h->SetBinContent(1097,100);
   h->SetBinContent(1098,100);
   h->SetBinContent(1099,100);
   h->SetBinContent(1100,100);
   h->SetBinContent(1101,100);
   h->SetBinContent(1102,100);
   h->SetBinContent(1103,100);
   h->SetBinContent(1104,100);
   h->SetBinContent(1105,100);
   h->SetBinContent(1106,100);
   h->SetBinContent(1107,100);
   h->SetBinContent(1108,100);
   h->SetBinContent(1109,100);
   h->SetBinContent(1110,100);
   h->SetBinContent(1111,100);
   h->SetBinContent(1112,100);
   h->SetBinContent(1113,100);
   h->SetBinContent(1114,100);
   h->SetBinContent(1115,100);
   h->SetBinContent(1116,100);
   h->SetBinContent(1117,100);
   h->SetBinContent(1118,100);
   h->SetBinContent(1119,100);
   h->SetBinContent(1120,100);
   h->SetBinContent(1121,100);
   h->SetBinContent(1122,100);
   h->SetBinContent(1123,100);
   h->SetBinContent(1124,100);
   h->SetBinContent(1125,100);
   h->SetBinContent(1126,100);
   h->SetBinContent(1127,100);
   h->SetBinContent(1128,100);
   h->SetBinContent(1129,100);
   h->SetBinContent(1130,100);
   h->SetBinContent(1131,100);
   h->SetBinContent(1132,100);
   h->SetBinContent(1133,100);
   h->SetBinContent(1134,100);
   h->SetBinContent(1135,100);
   h->SetBinContent(1136,100);
   h->SetBinContent(1137,100);
   h->SetBinContent(1138,100);
   h->SetBinContent(1139,100);
   h->SetBinContent(1140,100);
   h->SetBinContent(1141,100);
   h->SetBinContent(1142,100);
   h->SetBinContent(1143,100);
   h->SetBinContent(1144,100);
   h->SetBinContent(1145,100);
   h->SetBinContent(1146,100);
   h->SetBinContent(1147,100);
   h->SetBinContent(1148,100);
   h->SetBinContent(1149,100);
   h->SetBinContent(1150,100);
   h->SetBinContent(1151,100);
   h->SetBinContent(1152,100);
   h->SetBinContent(1153,100);
   h->SetBinContent(1154,100);
   h->SetBinContent(1155,100);
   h->SetBinContent(1156,100);
   h->SetBinContent(1157,100);
   h->SetBinContent(1158,100);
   h->SetBinContent(1159,100);
   h->SetBinContent(1160,100);
   h->SetBinContent(1161,100);
   h->SetBinContent(1162,100);
   h->SetBinContent(1163,100);
   h->SetBinContent(1164,100);
   h->SetBinContent(1165,100);
   h->SetBinContent(1166,100);
   h->SetBinContent(1167,100);
   h->SetBinContent(1168,100);
   h->SetBinContent(1169,100);
   h->SetBinContent(1170,100);
   h->SetBinContent(1171,100);
   h->SetBinContent(1172,100);
   h->SetBinContent(1173,100);
   h->SetBinContent(1174,100);
   h->SetBinContent(1175,100);
   h->SetBinContent(1176,100);
   h->SetBinContent(1177,100);
   h->SetBinContent(1178,100);
   h->SetBinContent(1179,100);
   h->SetBinContent(1180,100);
   h->SetBinContent(1181,100);
   h->SetBinContent(1182,100);
   h->SetBinContent(1183,100);
   h->SetBinContent(1184,100);
   h->SetBinContent(1185,100);
   h->SetBinContent(1186,100);
   h->SetBinContent(1187,100);
   h->SetBinContent(1188,100);
   h->SetBinContent(1189,100);
   h->SetBinContent(1190,100);
   h->SetBinContent(1191,100);
   h->SetBinContent(1192,100);
   h->SetBinContent(1193,100);
   h->SetBinContent(1194,100);
   h->SetBinContent(1195,100);
   h->SetBinContent(1196,100);
   h->SetBinContent(1197,100);
   h->SetBinContent(1198,100);
   h->SetBinContent(1199,100);
   h->SetBinContent(1200,100);
   h->SetBinContent(1201,100);
   h->SetBinContent(1202,100);
   h->SetBinContent(1203,100);
   h->SetBinContent(1204,100);
   h->SetBinContent(1205,100);
   h->SetBinContent(1206,100);
   h->SetBinContent(1207,100);
   h->SetBinContent(1208,100);
   h->SetBinContent(1209,100);
   h->SetBinContent(1210,100);
   h->SetBinContent(1211,100);
   h->SetBinContent(1212,100);
   h->SetBinContent(1213,100);
   h->SetBinContent(1214,100);
   h->SetBinContent(1215,100);
   h->SetBinContent(1216,100);
   h->SetBinContent(1217,100);
   h->SetBinContent(1218,100);
   h->SetBinContent(1219,100);
   h->SetBinContent(1220,100);
   h->SetBinContent(1221,100);
   h->SetBinContent(1222,100);
   h->SetBinContent(1223,100);
   h->SetBinContent(1224,100);
   h->SetBinContent(1225,100);
   h->SetBinContent(1226,100);
   h->SetBinContent(1227,100);
   h->SetBinContent(1228,100);
   h->SetBinContent(1229,100);
   h->SetBinContent(1230,100);
   h->SetBinContent(1231,100);
   h->SetBinContent(1232,100);
   h->SetBinContent(1233,100);
   h->SetBinContent(1234,100);
   h->SetBinContent(1235,100);
   h->SetBinContent(1236,100);
   h->SetBinContent(1237,100);
   h->SetBinContent(1238,100);
   h->SetBinContent(1239,100);
   h->SetBinContent(1240,100);
   h->SetBinContent(1241,100);
   h->SetBinContent(1242,100);
   h->SetBinContent(1243,100);
   h->SetBinContent(1244,100);
   h->SetBinContent(1245,100);
   h->SetBinContent(1246,100);
   h->SetBinContent(1247,100);
   h->SetBinContent(1248,100);
   h->SetBinContent(1249,100);
   h->SetBinContent(1250,100);
   h->SetBinContent(1251,100);
   h->SetBinContent(1252,100);
   h->SetBinContent(1253,100);
   h->SetBinContent(1254,100);
   h->SetBinContent(1255,100);
   h->SetBinContent(1256,100);
   h->SetBinContent(1257,100);
   h->SetBinContent(1258,100);
   h->SetBinContent(1259,100);
   h->SetBinContent(1260,100);
   h->SetBinContent(1261,100);
   h->SetBinContent(1262,100);
   h->SetBinContent(1263,100);
   h->SetBinContent(1264,100);
   h->SetBinContent(1265,100);
   h->SetBinContent(1266,100);
   h->SetBinContent(1267,100);
   h->SetBinContent(1268,100);
   h->SetBinContent(1269,100);
   h->SetBinContent(1270,100);
   h->SetBinContent(1271,100);
   h->SetBinContent(1272,100);
   h->SetBinContent(1273,100);
   h->SetBinContent(1274,100);
   h->SetBinContent(1275,100);
   h->SetBinContent(1276,100);
   h->SetBinContent(1277,100);
   h->SetBinContent(1278,100);
   h->SetBinContent(1279,100);
   h->SetBinContent(1280,100);
   h->SetBinContent(1281,100);
   h->SetBinContent(1282,100);
   h->SetBinContent(1283,100);
   h->SetBinContent(1284,100);
   h->SetBinContent(1285,100);
   h->SetBinContent(1286,100);
   h->SetBinContent(1287,100);
   h->SetBinContent(1288,100);
   h->SetBinContent(1289,100);
   h->SetBinContent(1290,100);
   h->SetBinContent(1291,100);
   h->SetBinContent(1292,100);
   h->SetBinContent(1293,100);
   h->SetBinContent(1294,100);
   h->SetBinContent(1295,100);
   h->SetBinContent(1296,100);
   h->SetBinContent(1297,100);
   h->SetBinContent(1298,100);
   h->SetBinContent(1299,100);
   h->SetBinContent(1300,100);
   h->SetBinContent(1301,100);
   h->SetBinContent(1302,100);
   h->SetBinContent(1303,100);
   h->SetBinContent(1304,100);
   h->SetBinContent(1305,100);
   h->SetBinContent(1306,100);
   h->SetBinContent(1307,100);
   h->SetBinContent(1308,100);
   h->SetBinContent(1309,100);
   h->SetBinContent(1310,100);
   h->SetBinContent(1311,100);
   h->SetBinContent(1312,100);
   h->SetBinContent(1313,100);
   h->SetBinContent(1314,100);
   h->SetBinContent(1315,100);
   h->SetBinContent(1316,100);
   h->SetBinContent(1317,100);
   h->SetBinContent(1318,100);
   h->SetBinContent(1319,100);
   h->SetBinContent(1320,100);
   h->SetBinContent(1321,100);
   h->SetBinContent(1322,100);
   h->SetBinContent(1323,100);
   h->SetBinContent(1324,100);
   h->SetBinContent(1325,100);
   h->SetBinContent(1326,100);
   h->SetBinContent(1327,100);
   h->SetBinContent(1328,100);
   h->SetBinContent(1329,100);
   h->SetBinContent(1330,100);
   h->SetBinContent(1331,100);
   h->SetBinContent(1332,100);
   h->SetBinContent(1333,100);
   h->SetBinContent(1334,100);
   h->SetBinContent(1335,100);
   h->SetBinContent(1336,100);
   h->SetBinContent(1337,100);
   h->SetBinContent(1338,100);
   h->SetBinContent(1339,100);
   h->SetBinContent(1340,100);
   h->SetBinContent(1341,100);
   h->SetBinContent(1342,100);
   h->SetBinContent(1343,100);
   h->SetBinContent(1344,100);
   h->SetBinContent(1345,100);
   h->SetBinContent(1346,100);
   h->SetBinContent(1347,100);
   h->SetBinContent(1348,100);
   h->SetBinContent(1349,100);
   h->SetBinContent(1350,100);
   h->SetBinContent(1351,100);
   h->SetBinContent(1352,100);
   h->SetBinContent(1353,100);
   h->SetBinContent(1354,100);
   h->SetBinContent(1355,100);
   h->SetBinContent(1356,100);
   h->SetBinContent(1357,100);
   h->SetBinContent(1358,100);
   h->SetBinContent(1359,100);
   h->SetBinContent(1360,100);
   h->SetBinContent(1361,100);
   h->SetBinContent(1362,100);
   h->SetBinContent(1363,100);
   h->SetBinContent(1364,100);
   h->SetBinContent(1365,100);
   h->SetBinContent(1366,100);
   h->SetBinContent(1367,100);
   h->SetBinContent(1368,100);
   h->SetBinContent(1369,100);
   h->SetBinContent(1370,100);
   h->SetBinContent(1371,100);
   h->SetBinContent(1372,100);
   h->SetBinContent(1373,100);
   h->SetBinContent(1374,100);
   h->SetBinContent(1375,100);
   h->SetBinContent(1376,100);
   h->SetBinContent(1377,100);
   h->SetBinContent(1378,100);
   h->SetBinContent(1379,100);
   h->SetBinContent(1380,100);
   h->SetBinContent(1381,100);
   h->SetBinContent(1382,100);
   h->SetBinContent(1383,100);
   h->SetBinContent(1384,100);
   h->SetBinContent(1385,100);
   h->SetBinContent(1386,100);
   h->SetBinContent(1387,100);
   h->SetBinContent(1388,100);
   h->SetBinContent(1389,100);
   h->SetBinContent(1390,100);
   h->SetBinContent(1391,100);
   h->SetBinContent(1392,100);
   h->SetBinContent(1393,100);
   h->SetBinContent(1394,100);
   h->SetBinContent(1395,100);
   h->SetBinContent(1396,100);
   h->SetBinContent(1397,100);
   h->SetBinContent(1398,100);
   h->SetBinContent(1399,100);
   h->SetBinContent(1400,100);
   h->SetBinContent(1401,100);
   h->SetBinContent(1402,100);
   h->SetBinContent(1403,100);
   h->SetBinContent(1404,100);
   h->SetBinContent(1405,100);
   h->SetBinContent(1406,100);
   h->SetBinContent(1407,100);
   h->SetBinContent(1408,100);
   h->SetBinContent(1409,100);
   h->SetBinContent(1410,100);
   h->SetBinContent(1411,100);
   h->SetBinContent(1412,100);
   h->SetBinContent(1413,100);
   h->SetBinContent(1414,100);
   h->SetBinContent(1415,100);
   h->SetBinContent(1416,100);
   h->SetBinContent(1417,100);
   h->SetBinContent(1418,100);
   h->SetBinContent(1419,100);
   h->SetBinContent(1420,100);
   h->SetBinContent(1421,100);
   h->SetBinContent(1422,100);
   h->SetBinContent(1423,100);
   h->SetBinContent(1424,100);
   h->SetBinContent(1425,100);
   h->SetBinContent(1426,100);
   h->SetBinContent(1427,100);
   h->SetBinContent(1428,100);
   h->SetBinContent(1429,100);
   h->SetBinContent(1430,100);
   h->SetBinContent(1431,100);
   h->SetBinContent(1432,100);
   h->SetBinContent(1433,100);
   h->SetBinContent(1434,100);
   h->SetBinContent(1435,100);
   h->SetBinContent(1436,100);
   h->SetBinContent(1437,100);
   h->SetBinContent(1438,100);
   h->SetBinContent(1439,100);
   h->SetBinContent(1440,100);
   h->SetBinContent(1441,100);
   h->SetBinContent(1442,100);
   h->SetBinContent(1443,100);
   h->SetBinContent(1444,100);
   h->SetBinContent(1445,100);
   h->SetBinContent(1446,100);
   h->SetBinContent(1447,100);
   h->SetBinContent(1448,100);
   h->SetBinContent(1449,100);
   h->SetBinContent(1450,100);
   h->SetBinContent(1451,100);
   h->SetBinContent(1452,100);
   h->SetBinContent(1453,100);
   h->SetBinContent(1454,100);
   h->SetBinContent(1455,100);
   h->SetBinContent(1456,100);
   h->SetBinContent(1457,100);
   h->SetBinContent(1458,100);
   h->SetBinContent(1459,100);
   h->SetBinContent(1460,100);
   h->SetBinContent(1461,100);
   h->SetBinContent(1462,100);
   h->SetBinContent(1463,100);
   h->SetBinContent(1464,100);
   h->SetBinContent(1465,100);
   h->SetBinContent(1466,100);
   h->SetBinContent(1467,100);
   h->SetBinContent(1468,100);
   h->SetBinContent(1469,100);
   h->SetBinContent(1470,100);
   h->SetBinContent(1471,100);
   h->SetBinContent(1472,100);
   h->SetBinContent(1473,100);
   h->SetBinContent(1474,100);
   h->SetBinContent(1475,100);
   h->SetBinContent(1476,100);
   h->SetBinContent(1477,100);
   h->SetBinContent(1478,100);
   h->SetBinContent(1479,100);
   h->SetBinContent(1480,100);
   h->SetBinContent(1481,100);
   h->SetBinContent(1482,100);
   h->SetBinContent(1483,100);
   h->SetBinContent(1484,100);
   h->SetBinContent(1485,100);
   h->SetBinContent(1486,100);
   h->SetBinContent(1487,100);
   h->SetBinContent(1488,100);
   h->SetBinContent(1489,100);
   h->SetBinContent(1490,100);
   h->SetBinContent(1491,100);
   h->SetBinContent(1492,100);
   h->SetBinContent(1493,100);
   h->SetBinContent(1494,100);
   h->SetBinContent(1495,100);
   h->SetBinContent(1496,100);
   h->SetBinContent(1497,100);
   h->SetBinContent(1498,100);
   h->SetBinContent(1499,100);
   h->SetBinContent(1500,100);
   h->SetBinContent(1501,100);
   h->SetBinContent(1502,100);
   h->SetBinContent(1503,100);
   h->SetBinContent(1504,100);
   h->SetBinContent(1505,100);
   h->SetBinContent(1506,100);
   h->SetBinContent(1507,100);
   h->SetBinContent(1508,100);
   h->SetBinContent(1509,100);
   h->SetBinContent(1510,100);
   h->SetBinContent(1511,100);
   h->SetBinContent(1512,100);
   h->SetBinContent(1513,100);
   h->SetBinContent(1514,100);
   h->SetBinContent(1515,100);
   h->SetBinContent(1516,100);
   h->SetBinContent(1517,100);
   h->SetBinContent(1518,100);
   h->SetBinContent(1519,100);
   h->SetBinContent(1520,100);
   h->SetBinContent(1521,100);
   h->SetBinContent(1522,100);
   h->SetBinContent(1523,100);
   h->SetBinContent(1524,100);
   h->SetBinContent(1525,100);
   h->SetBinContent(1526,100);
   h->SetBinContent(1527,100);
   h->SetBinContent(1528,100);
   h->SetBinContent(1529,100);
   h->SetBinContent(1530,100);
   h->SetBinContent(1531,100);
   h->SetBinContent(1532,100);
   h->SetBinContent(1533,100);
   h->SetBinContent(1534,100);
   h->SetBinContent(1535,100);
   h->SetBinContent(1536,100);
   h->SetBinContent(1537,100);
   h->SetBinContent(1538,100);
   h->SetBinContent(1539,100);
   h->SetBinContent(1540,100);
   h->SetBinContent(1541,100);
   h->SetBinContent(1542,100);
   h->SetBinContent(1543,100);
   h->SetBinContent(1544,100);
   h->SetBinContent(1545,100);
   h->SetBinContent(1546,100);
   h->SetBinContent(1547,100);
   h->SetBinContent(1548,100);
   h->SetBinContent(1549,100);
   h->SetBinContent(1550,100);
   h->SetBinContent(1551,100);
   h->SetBinContent(1552,100);
   h->SetBinContent(1553,100);
   h->SetBinContent(1554,100);
   h->SetBinContent(1555,100);
   h->SetBinContent(1556,100);
   h->SetBinContent(1557,100);
   h->SetBinContent(1558,100);
   h->SetBinContent(1559,100);
   h->SetBinContent(1560,100);
   h->SetBinContent(1561,100);
   h->SetBinContent(1562,100);
   h->SetBinContent(1563,100);
   h->SetBinContent(1564,100);
   h->SetBinContent(1565,100);
   h->SetBinContent(1566,100);
   h->SetBinContent(1567,100);
   h->SetBinContent(1568,100);
   h->SetBinContent(1569,100);
   h->SetBinContent(1570,100);
   h->SetBinContent(1571,100);
   h->SetBinContent(1572,100);
   h->SetBinContent(1573,100);
   h->SetBinContent(1574,100);
   h->SetBinContent(1575,100);
   h->SetBinContent(1576,100);
   h->SetBinContent(1577,100);
   h->SetBinContent(1578,100);
   h->SetBinContent(1579,100);
   h->SetBinContent(1580,100);
   h->SetBinContent(1581,100);
   h->SetBinContent(1582,100);
   h->SetBinContent(1583,100);
   h->SetBinContent(1584,100);
   h->SetBinContent(1585,100);
   h->SetBinContent(1586,100);
   h->SetBinContent(1587,100);
   h->SetBinContent(1588,100);
   h->SetBinContent(1589,100);
   h->SetBinContent(1590,100);
   h->SetBinContent(1591,100);
   h->SetBinContent(1592,100);
   h->SetBinContent(1593,100);
   h->SetBinContent(1594,100);
   h->SetBinContent(1595,100);
   h->SetBinContent(1596,100);
   h->SetBinContent(1597,100);
   h->SetBinContent(1598,100);
   h->SetBinContent(1599,100);
   h->SetBinContent(1600,100);
   h->SetBinContent(1601,100);
   h->SetBinContent(1602,100);
   h->SetBinContent(1603,100);
   h->SetBinContent(1604,100);
   h->SetBinContent(1605,100);
   h->SetBinContent(1606,100);
   h->SetBinContent(1607,100);
   h->SetBinContent(1608,100);
   h->SetBinContent(1609,100);
   h->SetBinContent(1610,100);
   h->SetBinContent(1611,100);
   h->SetBinContent(1612,100);
   h->SetBinContent(1613,100);
   h->SetBinContent(1614,100);
   h->SetBinContent(1615,100);
   h->SetBinContent(1616,100);
   h->SetBinContent(1617,100);
   h->SetBinContent(1618,100);
   h->SetBinContent(1619,100);
   h->SetBinContent(1620,100);
   h->SetBinContent(1621,100);
   h->SetBinContent(1622,100);
   h->SetBinContent(1623,100);
   h->SetBinContent(1624,100);
   h->SetBinContent(1625,100);
   h->SetBinContent(1626,100);
   h->SetBinContent(1627,100);
   h->SetBinContent(1628,100);
   h->SetBinContent(1629,100);
   h->SetBinContent(1630,100);
   h->SetBinContent(1631,100);
   h->SetBinContent(1632,100);
   h->SetBinContent(1633,100);
   h->SetBinContent(1634,100);
   h->SetBinContent(1635,100);
   h->SetBinContent(1636,100);
   h->SetBinContent(1637,100);
   h->SetBinContent(1638,100);
   h->SetBinContent(1639,100);
   h->SetBinContent(1640,100);
   h->SetBinContent(1641,100);
   h->SetBinContent(1642,100);
   h->SetBinContent(1643,100);
   h->SetBinContent(1644,100);
   h->SetBinContent(1645,100);
   h->SetBinContent(1646,100);
   h->SetBinContent(1647,100);
   h->SetBinContent(1648,100);
   h->SetBinContent(1649,100);
   h->SetBinContent(1650,100);
   h->SetBinContent(1651,100);
   h->SetBinContent(1652,100);
   h->SetBinContent(1653,100);
   h->SetBinContent(1654,100);
   h->SetBinContent(1655,100);
   h->SetBinContent(1656,100);
   h->SetBinContent(1657,100);
   h->SetBinContent(1658,100);
   h->SetBinContent(1659,100);
   h->SetBinContent(1660,100);
   h->SetBinContent(1661,100);
   h->SetBinContent(1662,100);
   h->SetBinContent(1663,100);
   h->SetBinContent(1664,100);
   h->SetBinContent(1665,100);
   h->SetBinContent(1666,100);
   h->SetBinContent(1667,100);
   h->SetBinContent(1668,100);
   h->SetBinContent(1669,100);
   h->SetBinContent(1670,100);
   h->SetBinContent(1671,100);
   h->SetBinContent(1672,100);
   h->SetBinContent(1673,100);
   h->SetBinContent(1674,100);
   h->SetBinContent(1675,100);
   h->SetBinContent(1676,100);
   h->SetBinContent(1677,100);
   h->SetBinContent(1678,100);
   h->SetBinContent(1679,100);
   h->SetBinContent(1680,100);
   h->SetBinContent(1681,100);
   h->SetBinContent(1682,100);
   h->SetBinContent(1683,100);
   h->SetBinContent(1684,100);
   h->SetBinContent(1685,100);
   h->SetBinContent(1686,100);
   h->SetBinContent(1687,100);
   h->SetBinContent(1688,100);
   h->SetBinContent(1689,100);
   h->SetBinContent(1690,100);
   h->SetBinContent(1691,100);
   h->SetBinContent(1692,100);
   h->SetBinContent(1693,100);
   h->SetBinContent(1694,100);
   h->SetBinContent(1695,100);
   h->SetBinContent(1696,100);
   h->SetBinContent(1697,100);
   h->SetBinContent(1698,100);
   h->SetBinContent(1699,100);
   h->SetBinContent(1700,100);
   h->SetBinContent(1701,100);
   h->SetBinContent(1702,100);
   h->SetBinContent(1703,100);
   h->SetBinContent(1704,100);
   h->SetBinContent(1705,100);
   h->SetBinContent(1706,100);
   h->SetBinContent(1707,100);
   h->SetBinContent(1708,100);
   h->SetBinContent(1709,100);
   h->SetBinContent(1710,100);
   h->SetBinContent(1711,100);
   h->SetBinContent(1712,100);
   h->SetBinContent(1713,100);
   h->SetBinContent(1714,100);
   h->SetBinContent(1715,100);
   h->SetBinContent(1716,100);
   h->SetBinContent(1717,100);
   h->SetBinContent(1718,100);
   h->SetBinContent(1719,100);
   h->SetBinContent(1720,100);
   h->SetBinContent(1721,100);
   h->SetBinContent(1722,100);
   h->SetBinContent(1723,100);
   h->SetBinContent(1724,100);
   h->SetBinContent(1725,100);
   h->SetBinContent(1726,100);
   h->SetBinContent(1727,100);
   h->SetBinContent(1728,100);
   h->SetBinContent(1729,100);
   h->SetBinContent(1730,100);
   h->SetBinContent(1731,100);
   h->SetBinContent(1732,100);
   h->SetBinContent(1733,100);
   h->SetBinContent(1734,100);
   h->SetBinContent(1735,100);
   h->SetBinContent(1736,100);
   h->SetBinContent(1737,100);
   h->SetBinContent(1738,100);
   h->SetBinContent(1739,100);
   h->SetBinContent(1740,100);
   h->SetBinContent(1741,100);
   h->SetBinContent(1742,100);
   h->SetBinContent(1743,100);
   h->SetBinContent(1744,100);
   h->SetBinContent(1745,100);
   h->SetBinContent(1746,100);
   h->SetBinContent(1747,100);
   h->SetBinContent(1748,100);
   h->SetBinContent(1749,100);
   h->SetBinContent(1750,100);
   h->SetBinContent(1751,100);
   h->SetBinContent(1752,100);
   h->SetBinContent(1753,100);
   h->SetBinContent(1754,100);
   h->SetBinContent(1755,100);
   h->SetBinContent(1756,100);
   h->SetBinContent(1757,100);
   h->SetBinContent(1758,100);
   h->SetBinContent(1759,100);
   h->SetBinContent(1760,100);
   h->SetBinContent(1761,100);
   h->SetBinContent(1762,100);
   h->SetBinContent(1763,100);
   h->SetBinContent(1764,100);
   h->SetBinContent(1765,100);
   h->SetBinContent(1766,100);
   h->SetBinContent(1767,100);
   h->SetBinContent(1768,100);
   h->SetBinContent(1769,100);
   h->SetBinContent(1770,100);
   h->SetBinContent(1771,100);
   h->SetBinContent(1772,100);
   h->SetBinContent(1773,100);
   h->SetBinContent(1774,100);
   h->SetBinContent(1775,100);
   h->SetBinContent(1776,100);
   h->SetBinContent(1777,100);
   h->SetBinContent(1778,100);
   h->SetBinContent(1779,100);
   h->SetBinContent(1780,100);
   h->SetBinContent(1781,100);
   h->SetBinContent(1782,100);
   h->SetBinContent(1783,100);
   h->SetBinContent(1784,100);
   h->SetBinContent(1785,100);
   h->SetBinContent(1786,100);
   h->SetBinContent(1787,100);
   h->SetBinContent(1788,100);
   h->SetBinContent(1789,100);
   h->SetBinContent(1790,100);
   h->SetBinContent(1791,100);
   h->SetBinContent(1792,100);
   h->SetBinContent(1793,100);
   h->SetBinContent(1794,100);
   h->SetBinContent(1795,100);
   h->SetBinContent(1796,100);
   h->SetBinContent(1797,100);
   h->SetBinContent(1798,100);
   h->SetBinContent(1799,100);
   h->SetBinContent(1800,100);
   h->SetBinContent(1801,100);
   h->SetBinContent(1802,100);
   h->SetBinContent(1803,100);
   h->SetBinContent(1804,100);
   h->SetBinContent(1805,100);
   h->SetBinContent(1806,100);
   h->SetBinContent(1807,100);
   h->SetBinContent(1808,100);
   h->SetBinContent(1809,100);
   h->SetBinContent(1810,100);
   h->SetBinContent(1811,100);
   h->SetBinContent(1812,100);
   h->SetBinContent(1813,100);
   h->SetBinContent(1814,100);
   h->SetBinContent(1815,100);
   h->SetBinContent(1816,100);
   h->SetBinContent(1817,100);
   h->SetBinContent(1818,100);
   h->SetBinContent(1819,100);
   h->SetBinContent(1820,100);
   h->SetBinContent(1821,100);
   h->SetBinContent(1822,100);
   h->SetBinContent(1823,100);
   h->SetBinContent(1824,100);
   h->SetBinContent(1825,100);
   h->SetBinContent(1826,100);
   h->SetBinContent(1827,100);
   h->SetBinContent(1828,100);
   h->SetBinContent(1829,100);
   h->SetBinContent(1830,100);
   h->SetBinContent(1831,100);
   h->SetBinContent(1832,100);
   h->SetBinContent(1833,100);
   h->SetBinContent(1834,100);
   h->SetBinContent(1835,100);
   h->SetBinContent(1836,100);
   h->SetBinContent(1837,100);
   h->SetBinContent(1838,100);
   h->SetBinContent(1839,100);
   h->SetBinContent(1840,100);
   h->SetBinContent(1841,100);
   h->SetBinContent(1842,100);
   h->SetBinContent(1843,100);
   h->SetBinContent(1844,100);
   h->SetBinContent(1845,100);
   h->SetBinContent(1846,100);
   h->SetBinContent(1847,100);
   h->SetBinContent(1848,100);
   h->SetBinContent(1849,100);
   h->SetBinContent(1850,100);
   h->SetBinContent(1851,100);
   h->SetBinContent(1852,100);
   h->SetBinContent(1853,100);
   h->SetBinContent(1854,100);
   h->SetBinContent(1855,100);
   h->SetBinContent(1856,100);
   h->SetBinContent(1857,100);
   h->SetBinContent(1858,100);
   h->SetBinContent(1859,100);
   h->SetBinContent(1860,100);
   h->SetBinContent(1861,100);
   h->SetBinContent(1862,100);
   h->SetBinContent(1863,100);
   h->SetBinContent(1864,100);
   h->SetBinContent(1865,100);
   h->SetBinContent(1866,100);
   h->SetBinContent(1867,100);
   h->SetBinContent(1868,100);
   h->SetBinContent(1869,100);
   h->SetBinContent(1870,100);
   h->SetBinContent(1871,100);
   h->SetBinContent(1872,100);
   h->SetBinContent(1873,100);
   h->SetBinContent(1874,100);
   h->SetBinContent(1875,100);
   h->SetBinContent(1876,100);
   h->SetBinContent(1877,100);
   h->SetBinContent(1878,100);
   h->SetBinContent(1879,100);
   h->SetBinContent(1880,100);
   h->SetBinContent(1881,100);
   h->SetBinContent(1882,100);
   h->SetBinContent(1883,100);
   h->SetBinContent(1884,100);
   h->SetBinContent(1885,100);
   h->SetBinContent(1886,100);
   h->SetBinContent(1887,100);
   h->SetBinContent(1888,100);
   h->SetBinContent(1889,100);
   h->SetBinContent(1890,100);
   h->SetBinContent(1891,100);
   h->SetBinContent(1892,100);
   h->SetBinContent(1893,100);
   h->SetBinContent(1894,100);
   h->SetBinContent(1895,100);
   h->SetBinContent(1896,100);
   h->SetBinContent(1897,100);
   h->SetBinContent(1898,100);
   h->SetBinContent(1899,100);
   h->SetBinContent(1900,100);
   h->SetBinContent(1901,100);
   h->SetBinContent(1902,100);
   h->SetBinContent(1903,100);
   h->SetBinContent(1904,100);
   h->SetBinContent(1905,100);
   h->SetBinContent(1906,100);
   h->SetBinContent(1907,100);
   h->SetBinContent(1908,100);
   h->SetBinContent(1909,100);
   h->SetBinContent(1910,100);
   h->SetBinContent(1911,100);
   h->SetBinContent(1912,100);
   h->SetBinContent(1913,100);
   h->SetBinContent(1914,100);
   h->SetBinContent(1915,100);
   h->SetBinContent(1916,100);
   h->SetBinContent(1917,100);
   h->SetBinContent(1918,100);
   h->SetBinContent(1919,100);
   h->SetBinContent(1920,100);
   h->SetBinContent(1921,100);
   h->SetBinContent(1922,100);
   h->SetBinContent(1923,100);
   h->SetBinContent(1924,100);
   h->SetBinContent(1925,100);
   h->SetBinContent(1926,100);
   h->SetBinContent(1927,100);
   h->SetBinContent(1928,100);
   h->SetBinContent(1929,100);
   h->SetBinContent(1930,100);
   h->SetBinContent(1931,100);
   h->SetBinContent(1932,100);
   h->SetBinContent(1933,100);
   h->SetBinContent(1934,100);
   h->SetBinContent(1935,100);
   h->SetBinContent(1936,100);
   h->SetBinContent(1937,100);
   h->SetBinContent(1938,100);
   h->SetBinContent(1939,100);
   h->SetBinContent(1940,100);
   h->SetBinContent(1941,100);
   h->SetBinContent(1942,100);
   h->SetBinContent(1943,100);
   h->SetBinContent(1944,100);
   h->SetBinContent(1945,100);
   h->SetBinContent(1946,100);
   h->SetBinContent(1947,100);
   h->SetBinContent(1948,100);
   h->SetBinContent(1949,100);
   h->SetBinContent(1950,100);
   h->SetBinContent(1951,100);
   h->SetBinContent(1952,100);
   h->SetBinContent(1953,100);
   h->SetBinContent(1954,100);
   h->SetBinContent(1955,100);
   h->SetBinContent(1956,100);
   h->SetBinContent(1957,100);
   h->SetBinContent(1958,100);
   h->SetBinContent(1959,100);
   h->SetBinContent(1960,100);
   h->SetBinContent(1961,100);
   h->SetBinContent(1962,100);
   h->SetBinContent(1963,100);
   h->SetBinContent(1964,100);
   h->SetBinContent(1965,100);
   h->SetBinContent(1966,100);
   h->SetBinContent(1967,100);
   h->SetBinContent(1968,100);
   h->SetBinContent(1969,100);
   h->SetBinContent(1970,100);
   h->SetBinContent(1971,100);
   h->SetBinContent(1972,100);
   h->SetBinContent(1973,100);
   h->SetBinContent(1974,100);
   h->SetBinContent(1975,100);
   h->SetBinContent(1976,100);
   h->SetBinContent(1977,100);
   h->SetBinContent(1978,100);
   h->SetBinContent(1979,100);
   h->SetBinContent(1980,100);
   h->SetBinContent(1981,100);
   h->SetBinContent(1982,100);
   h->SetBinContent(1983,100);
   h->SetBinContent(1984,100);
   h->SetBinContent(1985,100);
   h->SetBinContent(1986,100);
   h->SetBinContent(1987,100);
   h->SetBinContent(1988,100);
   h->SetBinContent(1989,100);
   h->SetBinContent(1990,100);
   h->SetBinContent(1991,100);
   h->SetBinContent(1992,100);
   h->SetBinContent(1993,100);
   h->SetBinContent(1994,100);
   h->SetBinContent(1995,100);
   h->SetBinContent(1996,100);
   h->SetBinContent(1997,100);
   h->SetBinContent(1998,100);
   h->SetBinContent(1999,100);
   h->SetBinContent(2000,100);
   h->SetBinContent(2001,100);
   h->SetBinContent(2002,100);
   h->SetBinContent(2003,100);
   h->SetBinContent(2004,100);
   h->SetBinContent(2005,100);
   h->SetBinContent(2006,100);
   h->SetBinContent(2007,100);
   h->SetBinContent(2008,100);
   h->SetBinContent(2009,100);
   h->SetBinContent(2010,100);
   h->SetBinContent(2011,100);
   h->SetBinContent(2012,100);
   h->SetBinContent(2013,100);
   h->SetBinContent(2014,100);
   h->SetBinContent(2015,100);
   h->SetBinContent(2016,100);
   h->SetBinContent(2017,100);
   h->SetBinContent(2018,100);
   h->SetBinContent(2019,100);
   h->SetBinContent(2020,100);
   h->SetBinContent(2021,100);
   h->SetBinContent(2022,100);
   h->SetBinContent(2023,100);
   h->SetBinContent(2024,100);
   h->SetBinContent(2025,100);
   h->SetBinContent(2026,100);
   h->SetBinContent(2027,100);
   h->SetBinContent(2028,100);
   h->SetBinContent(2029,100);
   h->SetBinContent(2030,100);
   h->SetBinContent(2031,100);
   h->SetBinContent(2032,100);
   h->SetBinContent(2033,100);
   h->SetBinContent(2034,100);
   h->SetBinContent(2035,100);
   h->SetBinContent(2036,100);
   h->SetBinContent(2037,100);
   h->SetBinContent(2038,100);
   h->SetBinContent(2039,100);
   h->SetBinContent(2040,100);
   h->SetBinContent(2041,100);
   h->SetBinContent(2042,100);
   h->SetBinContent(2043,100);
   h->SetBinContent(2044,100);
   h->SetBinContent(2045,100);
   h->SetBinContent(2046,100);
   h->SetBinContent(2047,100);
   h->SetBinContent(2048,100);
   h->SetBinContent(2049,100);
   h->SetBinContent(2050,100);
   h->SetBinContent(2051,100);
   h->SetBinContent(2052,100);
   h->SetBinContent(2053,100);
   h->SetBinContent(2054,100);
   h->SetBinContent(2055,100);
   h->SetBinContent(2056,100);
   h->SetBinContent(2057,100);
   h->SetBinContent(2058,100);
   h->SetBinContent(2059,100);
   h->SetBinContent(2060,100);
   h->SetBinContent(2061,100);
   h->SetBinContent(2062,100);
   h->SetBinContent(2063,100);
   h->SetBinContent(2064,100);
   h->SetBinContent(2065,100);
   h->SetBinContent(2066,100);
   h->SetBinContent(2067,100);
   h->SetBinContent(2068,100);
   h->SetBinContent(2069,100);
   h->SetBinContent(2070,100);
   h->SetBinContent(2071,100);
   h->SetBinContent(2072,100);
   h->SetBinContent(2073,100);
   h->SetBinContent(2074,100);
   h->SetBinContent(2075,100);
   h->SetBinContent(2076,100);
   h->SetBinContent(2077,100);
   h->SetBinContent(2078,100);
   h->SetBinContent(2079,100);
   h->SetBinContent(2080,100);
   h->SetBinContent(2081,100);
   h->SetBinContent(2082,100);
   h->SetBinContent(2083,100);
   h->SetBinContent(2084,100);
   h->SetBinContent(2085,100);
   h->SetBinContent(2086,100);
   h->SetBinContent(2087,100);
   h->SetBinContent(2088,100);
   h->SetBinContent(2089,100);
   h->SetBinContent(2090,100);
   h->SetBinContent(2091,100);
   h->SetBinContent(2092,100);
   h->SetBinContent(2093,100);
   h->SetBinContent(2094,100);
   h->SetBinContent(2095,100);
   h->SetBinContent(2096,100);
   h->SetBinContent(2097,100);
   h->SetBinContent(2098,100);
   h->SetBinContent(2099,100);
   h->SetBinContent(2100,100);
   h->SetBinContent(2101,100);
   h->SetBinContent(2102,100);
   h->SetBinContent(2103,100);
   h->SetBinContent(2104,100);
   h->SetBinContent(2105,100);
   h->SetBinContent(2106,100);
   h->SetBinContent(2107,100);
   h->SetBinContent(2108,100);
   h->SetBinContent(2109,100);
   h->SetBinContent(2110,100);
   h->SetBinContent(2111,100);
   h->SetBinContent(2112,100);
   h->SetBinContent(2113,100);
   h->SetBinContent(2114,100);
   h->SetBinContent(2115,100);
   h->SetBinContent(2116,100);
   h->SetBinContent(2117,100);
   h->SetBinContent(2118,100);
   h->SetBinContent(2119,100);
   h->SetBinContent(2120,100);
   h->SetBinContent(2121,100);
   h->SetBinContent(2122,100);
   h->SetBinContent(2123,100);
   h->SetBinContent(2124,100);
   h->SetBinContent(2125,100);
   h->SetBinContent(2126,100);
   h->SetBinContent(2127,100);
   h->SetBinContent(2128,100);
   h->SetBinContent(2129,100);
   h->SetBinContent(2130,100);
   h->SetBinContent(2131,100);
   h->SetBinContent(2132,100);
   h->SetBinContent(2133,100);
   h->SetBinContent(2134,100);
   h->SetBinContent(2135,100);
   h->SetBinContent(2136,100);
   h->SetBinContent(2137,100);
   h->SetBinContent(2138,100);
   h->SetBinContent(2139,100);
   h->SetBinContent(2140,100);
   h->SetBinContent(2141,100);
   h->SetBinContent(2142,100);
   h->SetBinContent(2143,100);
   h->SetBinContent(2144,100);
   h->SetBinContent(2145,100);
   h->SetBinContent(2146,100);
   h->SetBinContent(2147,100);
   h->SetBinContent(2148,100);
   h->SetBinContent(2149,100);
   h->SetBinContent(2150,100);
   h->SetBinContent(2151,100);
   h->SetBinContent(2152,100);
   h->SetBinContent(2153,100);
   h->SetBinContent(2154,100);
   h->SetBinContent(2155,100);
   h->SetBinContent(2156,100);
   h->SetBinContent(2157,100);
   h->SetBinContent(2158,100);
   h->SetBinContent(2159,100);
   h->SetBinContent(2160,100);
   h->SetBinContent(2161,100);
   h->SetBinContent(2162,100);
   h->SetBinContent(2163,100);
   h->SetBinContent(2164,100);
   h->SetBinContent(2165,100);
   h->SetBinContent(2166,100);
   h->SetBinContent(2167,100);
   h->SetBinContent(2168,100);
   h->SetBinContent(2169,100);
   h->SetBinContent(2170,100);
   h->SetBinContent(2171,100);
   h->SetBinContent(2172,100);
   h->SetBinContent(2173,100);
   h->SetBinContent(2174,100);
   h->SetBinContent(2175,100);
   h->SetBinContent(2176,100);
   h->SetBinContent(2177,100);
   h->SetBinContent(2178,100);
   h->SetBinContent(2179,100);
   h->SetBinContent(2180,100);
   h->SetBinContent(2181,100);
   h->SetBinContent(2182,100);
   h->SetBinContent(2183,100);
   h->SetBinContent(2184,100);
   h->SetBinContent(2185,100);
   h->SetBinContent(2186,100);
   h->SetBinContent(2187,100);
   h->SetBinContent(2188,100);
   h->SetBinContent(2189,100);
   h->SetBinContent(2190,100);
   h->SetBinContent(2191,100);
   h->SetBinContent(2192,100);
   h->SetBinContent(2193,100);
   h->SetBinContent(2194,100);
   h->SetBinContent(2195,100);
   h->SetBinContent(2196,100);
   h->SetBinContent(2197,100);
   h->SetBinContent(2198,100);
   h->SetBinContent(2199,100);
   h->SetBinContent(2200,100);
   h->SetBinContent(2201,100);
   h->SetBinContent(2202,100);
   h->SetBinContent(2203,100);
   h->SetBinContent(2204,100);
   h->SetBinContent(2205,100);
   h->SetBinContent(2206,100);
   h->SetBinContent(2207,100);
   h->SetBinContent(2208,100);
   h->SetBinContent(2209,100);
   h->SetBinContent(2210,100);
   h->SetBinContent(2211,100);
   h->SetBinContent(2212,100);
   h->SetBinContent(2213,100);
   h->SetBinContent(2214,100);
   h->SetBinContent(2215,100);
   h->SetBinContent(2216,100);
   h->SetBinContent(2217,100);
   h->SetBinContent(2218,100);
   h->SetBinContent(2219,100);
   h->SetBinContent(2220,100);
   h->SetBinContent(2221,100);
   h->SetBinContent(2222,100);
   h->SetBinContent(2223,100);
   h->SetBinContent(2224,100);
   h->SetBinContent(2225,100);
   h->SetBinContent(2226,100);
   h->SetBinContent(2227,100);
   h->SetBinContent(2228,100);
   h->SetBinContent(2229,100);
   h->SetBinContent(2230,100);
   h->SetBinContent(2231,100);
   h->SetBinContent(2232,100);
   h->SetBinContent(2233,100);
   h->SetBinContent(2234,100);
   h->SetBinContent(2235,100);
   h->SetBinContent(2236,100);
   h->SetBinContent(2237,100);
   h->SetBinContent(2238,100);
   h->SetBinContent(2239,100);
   h->SetBinContent(2240,100);
   h->SetBinContent(2241,100);
   h->SetBinContent(2242,100);
   h->SetBinContent(2243,100);
   h->SetBinContent(2244,100);
   h->SetBinContent(2245,100);
   h->SetBinContent(2246,100);
   h->SetBinContent(2247,100);
   h->SetBinContent(2248,100);
   h->SetBinContent(2249,100);
   h->SetBinContent(2250,100);
   h->SetBinContent(2251,100);
   h->SetBinContent(2252,100);
   h->SetBinContent(2253,100);
   h->SetBinContent(2254,100);
   h->SetBinContent(2255,100);
   h->SetBinContent(2256,100);
   h->SetBinContent(2257,100);
   h->SetBinContent(2258,100);
   h->SetBinContent(2259,100);
   h->SetBinContent(2260,100);
   h->SetBinContent(2261,100);
   h->SetBinContent(2262,100);
   h->SetBinContent(2263,100);
   h->SetBinContent(2264,100);
   h->SetBinContent(2265,100);
   h->SetBinContent(2266,100);
   h->SetBinContent(2267,100);
   h->SetBinContent(2268,100);
   h->SetBinContent(2269,100);
   h->SetBinContent(2270,100);
   h->SetBinContent(2271,100);
   h->SetBinContent(2272,100);
   h->SetBinContent(2273,100);
   h->SetBinContent(2274,100);
   h->SetBinContent(2275,100);
   h->SetBinContent(2276,100);
   h->SetBinContent(2277,100);
   h->SetBinContent(2278,100);
   h->SetBinContent(2279,100);
   h->SetBinContent(2280,100);
   h->SetBinContent(2281,100);
   h->SetBinContent(2282,100);
   h->SetBinContent(2283,100);
   h->SetBinContent(2284,100);
   h->SetBinContent(2285,100);
   h->SetBinContent(2286,100);
   h->SetBinContent(2287,100);
   h->SetBinContent(2288,100);
   h->SetBinContent(2289,100);
   h->SetBinContent(2290,100);
   h->SetBinContent(2291,100);
   h->SetBinContent(2292,100);
   h->SetBinContent(2293,100);
   h->SetBinContent(2294,100);
   h->SetBinContent(2295,100);
   h->SetBinContent(2296,100);
   h->SetBinContent(2297,100);
   h->SetBinContent(2298,100);
   h->SetBinContent(2299,100);
   h->SetBinContent(2300,100);
   h->SetBinContent(2301,100);
   h->SetBinContent(2302,100);
   h->SetBinContent(2303,100);
   h->SetBinContent(2304,100);
   h->SetBinContent(2305,100);
   h->SetBinContent(2306,100);
   h->SetBinContent(2307,100);
   h->SetBinContent(2308,100);
   h->SetBinContent(2309,100);
   h->SetBinContent(2310,100);
   h->SetBinContent(2311,100);
   h->SetBinContent(2312,100);
   h->SetBinContent(2313,100);
   h->SetBinContent(2314,100);
   h->SetBinContent(2315,100);
   h->SetBinContent(2316,100);
   h->SetBinContent(2317,100);
   h->SetBinContent(2318,100);
   h->SetBinContent(2319,100);
   h->SetBinContent(2320,100);
   h->SetBinContent(2321,100);
   h->SetBinContent(2322,100);
   h->SetBinContent(2323,100);
   h->SetBinContent(2324,100);
   h->SetBinContent(2325,100);
   h->SetBinContent(2326,100);
   h->SetBinContent(2327,100);
   h->SetBinContent(2328,100);
   h->SetBinContent(2329,100);
   h->SetBinContent(2330,100);
   h->SetBinContent(2331,100);
   h->SetBinContent(2332,100);
   h->SetBinContent(2333,100);
   h->SetBinContent(2334,100);
   h->SetBinContent(2335,100);
   h->SetBinContent(2336,100);
   h->SetBinContent(2337,100);
   h->SetBinContent(2338,100);
   h->SetBinContent(2339,100);
   h->SetBinContent(2340,100);
   h->SetBinContent(2341,100);
   h->SetBinContent(2342,100);
   h->SetBinContent(2343,100);
   h->SetBinContent(2344,100);
   h->SetBinContent(2345,100);
   h->SetBinContent(2346,100);
   h->SetBinContent(2347,100);
   h->SetBinContent(2348,100);
   h->SetBinContent(2349,100);
   h->SetBinContent(2350,100);
   h->SetBinContent(2351,100);
   h->SetBinContent(2352,100);
   h->SetBinContent(2353,100);
   h->SetBinContent(2354,100);
   h->SetBinContent(2355,100);
   h->SetBinContent(2356,100);
   h->SetBinContent(2357,100);
   h->SetBinContent(2358,100);
   h->SetBinContent(2359,100);
   h->SetBinContent(2360,100);
   h->SetBinContent(2361,100);
   h->SetBinContent(2362,100);
   h->SetBinContent(2363,100);
   h->SetBinContent(2364,100);
   h->SetBinContent(2365,100);
   h->SetBinContent(2366,100);
   h->SetBinContent(2367,100);
   h->SetBinContent(2368,100);
   h->SetBinContent(2369,100);
   h->SetBinContent(2370,100);
   h->SetBinContent(2371,100);
   h->SetBinContent(2372,100);
   h->SetBinContent(2373,100);
   h->SetBinContent(2374,100);
   h->SetBinContent(2375,100);
   h->SetBinContent(2376,100);
   h->SetBinContent(2377,100);
   h->SetBinContent(2378,100);
   h->SetBinContent(2379,100);
   h->SetBinContent(2380,100);
   h->SetBinContent(2381,100);
   h->SetBinContent(2382,100);
   h->SetBinContent(2383,100);
   h->SetBinContent(2384,100);
   h->SetBinContent(2385,100);
   h->SetBinContent(2386,100);
   h->SetBinContent(2387,100);
   h->SetBinContent(2388,100);
   h->SetBinContent(2389,100);
   h->SetBinContent(2390,100);
   h->SetBinContent(2391,100);
   h->SetBinContent(2392,100);
   h->SetBinContent(2393,100);
   h->SetBinContent(2394,100);
   h->SetBinContent(2395,100);
   h->SetBinContent(2396,100);
   h->SetBinContent(2397,100);
   h->SetBinContent(2398,100);
   h->SetBinContent(2399,100);
   h->SetBinContent(2400,100);
   h->SetBinContent(2401,100);
   h->SetBinContent(2402,100);
   h->SetBinContent(2403,100);
   h->SetBinContent(2404,100);
   h->SetBinContent(2405,100);
   h->SetBinContent(2406,100);
   h->SetBinContent(2407,100);
   h->SetBinContent(2408,100);
   h->SetBinContent(2409,100);
   h->SetBinContent(2410,100);
   h->SetBinContent(2411,100);
   h->SetBinContent(2412,100);
   h->SetBinContent(2413,100);
   h->SetBinContent(2414,100);
   h->SetBinContent(2415,100);
   h->SetBinContent(2416,100);
   h->SetBinContent(2417,100);
   h->SetBinContent(2418,100);
   h->SetBinContent(2419,100);
   h->SetBinContent(2420,100);
   h->SetBinContent(2421,100);
   h->SetBinContent(2422,100);
   h->SetBinContent(2423,100);
   h->SetBinContent(2424,100);
   h->SetBinContent(2425,100);
   h->SetBinContent(2426,100);
   h->SetBinContent(2427,100);
   h->SetBinContent(2428,100);
   h->SetBinContent(2429,100);
   h->SetBinContent(2430,100);
   h->SetBinContent(2431,100);
   h->SetBinContent(2432,100);
   h->SetBinContent(2433,100);
   h->SetBinContent(2434,100);
   h->SetBinContent(2435,100);
   h->SetBinContent(2436,100);
   h->SetBinContent(2437,100);
   h->SetBinContent(2438,100);
   h->SetBinContent(2439,100);
   h->SetBinContent(2440,100);
   h->SetBinContent(2441,100);
   h->SetBinContent(2442,100);
   h->SetBinContent(2443,100);
   h->SetBinContent(2444,100);
   h->SetBinContent(2445,100);
   h->SetBinContent(2446,100);
   h->SetBinContent(2447,100);
   h->SetBinContent(2448,100);
   h->SetBinContent(2449,100);
   h->SetBinContent(2450,100);
   h->SetBinContent(2451,100);
   h->SetBinContent(2452,100);
   h->SetBinContent(2453,100);
   h->SetBinContent(2454,100);
   h->SetBinContent(2455,100);
   h->SetBinContent(2456,100);
   h->SetBinContent(2457,100);
   h->SetBinContent(2458,100);
   h->SetBinContent(2459,100);
   h->SetBinContent(2460,100);
   h->SetBinContent(2461,100);
   h->SetBinContent(2462,100);
   h->SetBinContent(2463,100);
   h->SetBinContent(2464,100);
   h->SetBinContent(2465,100);
   h->SetBinContent(2466,100);
   h->SetBinContent(2467,100);
   h->SetBinContent(2468,100);
   h->SetBinContent(2469,100);
   h->SetBinContent(2470,100);
   h->SetBinContent(2471,100);
   h->SetBinContent(2472,100);
   h->SetBinContent(2473,100);
   h->SetBinContent(2474,100);
   h->SetBinContent(2475,100);
   h->SetBinContent(2476,100);
   h->SetBinContent(2477,100);
   h->SetBinContent(2478,100);
   h->SetBinContent(2479,100);
   h->SetBinContent(2480,100);
   h->SetBinContent(2481,100);
   h->SetBinContent(2482,100);
   h->SetBinContent(2483,100);
   h->SetBinContent(2484,100);
   h->SetBinContent(2485,100);
   h->SetBinContent(2486,100);
   h->SetBinContent(2487,100);
   h->SetBinContent(2488,100);
   h->SetBinContent(2489,100);
   h->SetBinContent(2490,100);
   h->SetBinContent(2491,100);
   h->SetBinContent(2492,100);
   h->SetBinContent(2493,100);
   h->SetBinContent(2494,100);
   h->SetBinContent(2495,100);
   h->SetBinContent(2496,100);
   h->SetBinContent(2497,100);
   h->SetBinContent(2498,100);
   h->SetBinContent(2499,100);
   h->SetBinContent(2500,100);
   h->SetBinContent(2501,100);
   h->SetBinContent(2502,100);
   h->SetBinContent(2503,100);
   h->SetBinContent(2504,100);
   h->SetBinContent(2505,100);
   h->SetBinContent(2506,100);
   h->SetBinContent(2507,100);
   h->SetBinContent(2508,100);
   h->SetBinContent(2509,100);
   h->SetBinContent(2510,100);
   h->SetBinContent(2511,100);
   h->SetBinContent(2512,100);
   h->SetBinContent(2513,100);
   h->SetBinContent(2514,100);
   h->SetBinContent(2515,100);
   h->SetBinContent(2516,100);
   h->SetBinContent(2517,100);
   h->SetBinContent(2518,100);
   h->SetBinContent(2519,100);
   h->SetBinContent(2520,100);
   h->SetBinContent(2521,100);
   h->SetBinContent(2522,100);
   h->SetBinContent(2523,100);
   h->SetBinContent(2524,100);
   h->SetBinContent(2525,100);
   h->SetBinContent(2526,100);
   h->SetBinContent(2527,100);
   h->SetBinContent(2528,100);
   h->SetBinContent(2529,100);
   h->SetBinContent(2530,100);
   h->SetBinContent(2531,100);
   h->SetBinContent(2532,100);
   h->SetBinContent(2533,100);
   h->SetBinContent(2534,100);
   h->SetBinContent(2535,100);
   h->SetBinContent(2536,100);
   h->SetBinContent(2537,100);
   h->SetBinContent(2538,100);
   h->SetBinContent(2539,100);
   h->SetBinContent(2540,100);
   h->SetBinContent(2541,100);
   h->SetBinContent(2542,100);
   h->SetBinContent(2543,100);
   h->SetBinContent(2544,100);
   h->SetBinContent(2545,100);
   h->SetBinContent(2546,100);
   h->SetBinContent(2547,100);
   h->SetBinContent(2548,100);
   h->SetBinContent(2549,100);
   h->SetBinContent(2550,100);
   h->SetBinContent(2551,100);
   h->SetBinContent(2552,100);
   h->SetBinContent(2553,100);
   h->SetBinContent(2554,100);
   h->SetBinContent(2555,100);
   h->SetBinContent(2556,100);
   h->SetBinContent(2557,100);
   h->SetBinContent(2558,100);
   h->SetBinContent(2559,100);
   h->SetBinContent(2560,100);
   h->SetBinContent(2561,100);
   h->SetBinContent(2562,100);
   h->SetBinContent(2563,100);
   h->SetBinContent(2564,100);
   h->SetBinContent(2565,100);
   h->SetBinContent(2566,100);
   h->SetBinContent(2567,100);
   h->SetBinContent(2568,100);
   h->SetBinContent(2569,100);
   h->SetBinContent(2570,100);
   h->SetBinContent(2571,100);
   h->SetBinContent(2572,100);
   h->SetBinContent(2573,100);
   h->SetBinContent(2574,100);
   h->SetBinContent(2575,100);
   h->SetBinContent(2576,100);
   h->SetBinContent(2577,100);
   h->SetBinContent(2578,100);
   h->SetBinContent(2579,100);
   h->SetBinContent(2580,100);
   h->SetBinContent(2581,100);
   h->SetBinContent(2582,100);
   h->SetBinContent(2583,100);
   h->SetBinContent(2584,100);
   h->SetBinContent(2585,100);
   h->SetBinContent(2586,100);
   h->SetBinContent(2587,100);
   h->SetBinContent(2588,100);
   h->SetBinContent(2589,100);
   h->SetBinContent(2590,100);
   h->SetBinContent(2591,100);
   h->SetBinContent(2592,100);
   h->SetBinContent(2593,100);
   h->SetBinContent(2594,100);
   h->SetBinContent(2595,100);
   h->SetBinContent(2596,100);
   h->SetBinContent(2597,100);
   h->SetBinContent(2598,100);
   h->SetBinContent(2599,100);
   h->SetBinContent(2600,100);
   h->SetBinContent(2601,100);
   h->SetBinContent(2602,100);
   h->SetBinContent(2603,100);
   h->SetBinContent(2604,100);
   h->SetBinContent(2605,100);
   h->SetBinContent(2606,100);
   h->SetBinContent(2607,100);
   h->SetBinContent(2608,100);
   h->SetBinContent(2609,100);
   h->SetBinContent(2610,100);
   h->SetBinContent(2611,100);
   h->SetBinContent(2612,100);
   h->SetBinContent(2613,100);
   h->SetBinContent(2614,100);
   h->SetBinContent(2615,100);
   h->SetBinContent(2616,100);
   h->SetBinContent(2617,100);
   h->SetBinContent(2618,100);
   h->SetBinContent(2619,100);
   h->SetBinContent(2620,100);
   h->SetBinContent(2621,100);
   h->SetBinContent(2622,100);
   h->SetBinContent(2623,100);
   h->SetBinContent(2624,100);
   h->SetBinContent(2625,100);
   h->SetBinContent(2626,100);
   h->SetBinContent(2627,100);
   h->SetBinContent(2628,100);
   h->SetBinContent(2629,100);
   h->SetBinContent(2630,100);
   h->SetBinContent(2631,100);
   h->SetBinContent(2632,100);
   h->SetBinContent(2633,100);
   h->SetBinContent(2634,100);
   h->SetBinContent(2635,100);
   h->SetBinContent(2636,100);
   h->SetBinContent(2637,100);
   h->SetBinContent(2638,100);
   h->SetBinContent(2639,100);
   h->SetBinContent(2640,100);
   h->SetBinContent(2641,100);
   h->SetBinContent(2642,100);
   h->SetBinContent(2643,100);
   h->SetBinContent(2644,100);
   h->SetBinContent(2645,100);
   h->SetBinContent(2646,100);
   h->SetBinContent(2647,100);
   h->SetBinContent(2648,100);
   h->SetBinContent(2649,100);
   h->SetBinContent(2650,100);
   h->SetBinContent(2651,100);
   h->SetBinContent(2652,100);
   h->SetBinContent(2653,100);
   h->SetBinContent(2654,100);
   h->SetBinContent(2655,100);
   h->SetBinContent(2656,100);
   h->SetBinContent(2657,100);
   h->SetBinContent(2658,100);
   h->SetBinContent(2659,100);
   h->SetBinContent(2660,100);
   h->SetBinContent(2661,100);
   h->SetBinContent(2662,100);
   h->SetBinContent(2663,100);
   h->SetBinContent(2664,100);
   h->SetBinContent(2665,100);
   h->SetBinContent(2666,100);
   h->SetBinContent(2667,100);
   h->SetBinContent(2668,100);
   h->SetBinContent(2669,100);
   h->SetBinContent(2670,100);
   h->SetBinContent(2671,100);
   h->SetBinContent(2672,100);
   h->SetBinContent(2673,100);
   h->SetBinContent(2674,100);
   h->SetBinContent(2675,100);
   h->SetBinContent(2676,100);
   h->SetBinContent(2677,100);
   h->SetBinContent(2678,100);
   h->SetBinContent(2679,100);
   h->SetBinContent(2680,100);
   h->SetBinContent(2681,100);
   h->SetBinContent(2682,100);
   h->SetBinContent(2683,100);
   h->SetBinContent(2684,100);
   h->SetBinContent(2685,100);
   h->SetBinContent(2686,100);
   h->SetBinContent(2687,100);
   h->SetBinContent(2688,100);
   h->SetBinContent(2689,100);
   h->SetBinContent(2690,100);
   h->SetBinContent(2691,100);
   h->SetBinContent(2692,100);
   h->SetBinContent(2693,100);
   h->SetBinContent(2694,100);
   h->SetBinContent(2695,100);
   h->SetBinContent(2696,100);
   h->SetBinContent(2697,100);
   h->SetBinContent(2698,100);
   h->SetBinContent(2699,100);
   h->SetBinContent(2700,100);
   h->SetBinContent(2701,100);
   h->SetBinContent(2702,100);
   h->SetBinContent(2703,100);
   h->SetBinContent(2704,100);
   h->SetBinContent(2705,100);
   h->SetBinContent(2706,100);
   h->SetBinContent(2707,100);
   h->SetBinContent(2708,100);
   h->SetBinContent(2709,100);
   h->SetBinContent(2710,100);
   h->SetBinContent(2711,100);
   h->SetBinContent(2712,100);
   h->SetBinContent(2713,100);
   h->SetBinContent(2714,100);
   h->SetBinContent(2715,100);
   h->SetBinContent(2716,100);
   h->SetBinContent(2717,100);
   h->SetBinContent(2718,100);
   h->SetBinContent(2719,100);
   h->SetBinContent(2720,100);
   h->SetBinContent(2721,100);
   h->SetBinContent(2722,100);
   h->SetBinContent(2723,100);
   h->SetBinContent(2724,100);
   h->SetBinContent(2725,100);
   h->SetBinContent(2726,100);
   h->SetBinContent(2727,100);
   h->SetBinContent(2728,100);
   h->SetBinContent(2729,100);
   h->SetBinContent(2730,100);
   h->SetBinContent(2731,100);
   h->SetBinContent(2732,100);
   h->SetBinContent(2733,100);
   h->SetBinContent(2734,100);
   h->SetBinContent(2735,100);
   h->SetBinContent(2736,100);
   h->SetBinContent(2737,100);
   h->SetBinContent(2738,100);
   h->SetBinContent(2739,100);
   h->SetBinContent(2740,100);
   h->SetBinContent(2741,100);
   h->SetBinContent(2742,100);
   h->SetBinContent(2743,100);
   h->SetBinContent(2744,100);
   h->SetBinContent(2745,100);
   h->SetBinContent(2746,100);
   h->SetBinContent(2747,100);
   h->SetBinContent(2748,100);
   h->SetBinContent(2749,100);
   h->SetBinContent(2750,100);
   h->SetBinContent(2751,100);
   h->SetBinContent(2752,100);
   h->SetBinContent(2753,100);
   h->SetBinContent(2754,100);
   h->SetBinContent(2755,100);
   h->SetBinContent(2756,100);
   h->SetBinContent(2757,100);
   h->SetBinContent(2758,100);
   h->SetBinContent(2759,100);
   h->SetBinContent(2760,100);
   h->SetBinContent(2761,100);
   h->SetBinContent(2762,100);
   h->SetBinContent(2763,100);
   h->SetBinContent(2764,100);
   h->SetBinContent(2765,100);
   h->SetBinContent(2766,100);
   h->SetBinContent(2767,100);
   h->SetBinContent(2768,100);
   h->SetBinContent(2769,100);
   h->SetBinContent(2770,100);
   h->SetBinContent(2771,100);
   h->SetBinContent(2772,100);
   h->SetBinContent(2773,100);
   h->SetBinContent(2774,100);
   h->SetBinContent(2775,100);
   h->SetBinContent(2776,100);
   h->SetBinContent(2777,100);
   h->SetBinContent(2778,100);
   h->SetBinContent(2779,100);
   h->SetBinContent(2780,100);
   h->SetBinContent(2781,100);
   h->SetBinContent(2782,100);
   h->SetBinContent(2783,100);
   h->SetBinContent(2784,100);
   h->SetBinContent(2785,100);
   h->SetBinContent(2786,100);
   h->SetBinContent(2787,100);
   h->SetBinContent(2788,100);
   h->SetBinContent(2789,100);
   h->SetBinContent(2790,100);
   h->SetBinContent(2791,100);
   h->SetBinContent(2792,100);
   h->SetBinContent(2793,100);
   h->SetBinContent(2794,100);
   h->SetBinContent(2795,100);
   h->SetBinContent(2796,100);
   h->SetBinContent(2797,100);
   h->SetBinContent(2798,100);
   h->SetBinContent(2799,100);
   h->SetBinContent(2800,100);
   h->SetBinContent(2801,100);
   h->SetBinContent(2802,100);
   h->SetBinContent(2803,100);
   h->SetBinContent(2804,100);
   h->SetBinContent(2805,100);
   h->SetBinContent(2806,100);
   h->SetBinContent(2807,100);
   h->SetBinContent(2808,100);
   h->SetBinContent(2809,100);
   h->SetBinContent(2810,100);
   h->SetBinContent(2811,100);
   h->SetBinContent(2812,100);
   h->SetBinContent(2813,100);
   h->SetBinContent(2814,100);
   h->SetBinContent(2815,100);
   h->SetBinContent(2816,100);
   h->SetBinContent(2817,100);
   h->SetBinContent(2818,100);
   h->SetBinContent(2819,100);
   h->SetBinContent(2820,100);
   h->SetBinContent(2821,100);
   h->SetBinContent(2822,100);
   h->SetBinContent(2823,100);
   h->SetBinContent(2824,100);
   h->SetBinContent(2825,100);
   h->SetBinContent(2826,100);
   h->SetBinContent(2827,100);
   h->SetBinContent(2828,100);
   h->SetBinContent(2829,100);
   h->SetBinContent(2830,100);
   h->SetBinContent(2831,100);
   h->SetBinContent(2832,100);
   h->SetBinContent(2833,100);
   h->SetBinContent(2834,100);
   h->SetBinContent(2835,100);
   h->SetBinContent(2836,100);
   h->SetBinContent(2837,100);
   h->SetBinContent(2838,100);
   h->SetBinContent(2839,100);
   h->SetBinContent(2840,100);
   h->SetBinContent(2841,100);
   h->SetBinContent(2842,100);
   h->SetBinContent(2843,100);
   h->SetBinContent(2844,100);
   h->SetBinContent(2845,100);
   h->SetBinContent(2846,100);
   h->SetBinContent(2847,100);
   h->SetBinContent(2848,100);
   h->SetBinContent(2849,100);
   h->SetBinContent(2850,100);
   h->SetBinContent(2851,100);
   h->SetBinContent(2852,100);
   h->SetBinContent(2853,100);
   h->SetBinContent(2854,100);
   h->SetBinContent(2855,100);
   h->SetBinContent(2856,100);
   h->SetBinContent(2857,100);
   h->SetBinContent(2858,100);
   h->SetBinContent(2859,100);
   h->SetBinContent(2860,100);
   h->SetBinContent(2861,100);
   h->SetBinContent(2862,100);
   h->SetBinContent(2863,100);
   h->SetBinContent(2864,100);
   h->SetBinContent(2865,100);
   h->SetBinContent(2866,100);
   h->SetBinContent(2867,100);
   h->SetBinContent(2868,100);
   h->SetBinContent(2869,100);
   h->SetBinContent(2870,100);
   h->SetBinContent(2871,100);
   h->SetBinContent(2872,100);
   h->SetBinContent(2873,100);
   h->SetBinContent(2874,100);
   h->SetBinContent(2875,100);
   h->SetBinContent(2876,100);
   h->SetBinContent(2877,100);
   h->SetBinContent(2878,100);
   h->SetBinContent(2879,100);
   h->SetBinContent(2880,100);
   h->SetBinContent(2881,100);
   h->SetBinContent(2882,100);
   h->SetBinContent(2883,100);
   h->SetBinContent(2884,100);
   h->SetBinContent(2885,100);
   h->SetBinContent(2886,100);
   h->SetBinContent(2887,100);
   h->SetBinContent(2888,100);
   h->SetBinContent(2889,100);
   h->SetBinContent(2890,100);
   h->SetBinContent(2891,100);
   h->SetBinContent(2892,100);
   h->SetBinContent(2893,100);
   h->SetBinContent(2894,100);
   h->SetBinContent(2895,100);
   h->SetBinContent(2896,100);
   h->SetBinContent(2897,100);
   h->SetBinContent(2898,100);
   h->SetBinContent(2899,100);
   h->SetBinContent(2900,100);
   h->SetBinContent(2901,100);
   h->SetBinContent(2902,100);
   h->SetBinContent(2903,100);
   h->SetBinContent(2904,100);
   h->SetBinContent(2905,100);
   h->SetBinContent(2906,100);
   h->SetBinContent(2907,100);
   h->SetBinContent(2908,100);
   h->SetBinContent(2909,100);
   h->SetBinContent(2910,100);
   h->SetBinContent(2911,100);
   h->SetBinContent(2912,100);
   h->SetBinContent(2913,100);
   h->SetBinContent(2914,100);
   h->SetBinContent(2915,100);
   h->SetBinContent(2916,100);
   h->SetBinContent(2917,100);
   h->SetBinContent(2918,100);
   h->SetBinContent(2919,100);
   h->SetBinContent(2920,100);
   h->SetBinContent(2921,100);
   h->SetBinContent(2922,100);
   h->SetBinContent(2923,100);
   h->SetBinContent(2924,100);
   h->SetBinContent(2925,100);
   h->SetBinContent(2926,100);
   h->SetBinContent(2927,100);
   h->SetBinContent(2928,100);
   h->SetBinContent(2929,100);
   h->SetBinContent(2930,100);
   h->SetBinContent(2931,100);
   h->SetBinContent(2932,100);
   h->SetBinContent(2933,100);
   h->SetBinContent(2934,100);
   h->SetBinContent(2935,100);
   h->SetBinContent(2936,100);
   h->SetBinContent(2937,100);
   h->SetBinContent(2938,100);
   h->SetBinContent(2939,100);
   h->SetBinContent(2940,100);
   h->SetBinContent(2941,100);
   h->SetBinContent(2942,100);
   h->SetBinContent(2943,100);
   h->SetBinContent(2944,100);
   h->SetBinContent(2945,100);
   h->SetBinContent(2946,100);
   h->SetBinContent(2947,100);
   h->SetBinContent(2948,100);
   h->SetBinContent(2949,100);
   h->SetBinContent(2950,100);
   h->SetBinContent(2951,100);
   h->SetBinContent(2952,100);
   h->SetBinContent(2953,100);
   h->SetBinContent(2954,100);
   h->SetBinContent(2955,100);
   h->SetBinContent(2956,100);
   h->SetBinContent(2957,100);
   h->SetBinContent(2958,100);
   h->SetBinContent(2959,100);
   h->SetBinContent(2960,100);
   h->SetBinContent(2961,100);
   h->SetBinContent(2962,100);
   h->SetBinContent(2963,100);
   h->SetBinContent(2964,100);
   h->SetBinContent(2965,100);
   h->SetBinContent(2966,100);
   h->SetBinContent(2967,100);
   h->SetBinContent(2968,100);
   h->SetBinContent(2969,100);
   h->SetBinContent(2970,100);
   h->SetBinContent(2971,100);
   h->SetBinContent(2972,100);
   h->SetBinContent(2973,100);
   h->SetBinContent(2974,100);
   h->SetBinContent(2975,100);
   h->SetBinContent(2976,100);
   h->SetBinContent(2977,100);
   h->SetBinContent(2978,100);
   h->SetBinContent(2979,100);
   h->SetBinContent(2980,100);
   h->SetBinContent(2981,100);
   h->SetBinContent(2982,100);
   h->SetBinContent(2983,100);
   h->SetBinContent(2984,100);
   h->SetBinContent(2985,100);
   h->SetBinContent(2986,100);
   h->SetBinContent(2987,100);
   h->SetBinContent(2988,100);
   h->SetBinContent(2989,100);
   h->SetBinContent(2990,100);
   h->SetBinContent(2991,100);
   h->SetBinContent(2992,100);
   h->SetBinContent(2993,100);
   h->SetBinContent(2994,100);
   h->SetBinContent(2995,100);
   h->SetBinContent(2996,100);
   h->SetBinContent(2997,100);
   h->SetBinContent(2998,100);
   h->SetBinContent(2999,100);
   h->SetBinContent(3000,100);
   h->SetMinimum(0.0001);
   h->SetMaximum(0.02);
   h->SetEntries(3000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(1,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/#it{c}^{3})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.2);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750_sys");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,3,0.00110059);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,7.5,0.00046234);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,19,0.00020256);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,37,0.00011083);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,54.5,6.976e-05);
   
   TH1F *Graph_B2_PbPb10_pToA=0.750_sys1 = new TH1F("Graph_B2_PbPb10_pToA=0.750_sys1","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,47.25,1646.95);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetMaximum(0.006484611);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.750_sys1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.750_sys1->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.750_sys1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.750_sys1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("B2_PbPb10_pToA=0.750");
   gre->SetTitle("Pb-Pb 2010, p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,55.5,0.00481592);
   gre->SetPointError(0,0,0.00019398);
   gre->SetPoint(1,205,0.00202308);
   gre->SetPointError(1,0,4.117e-05);
   gre->SetPoint(2,537.5,0.00088634);
   gre->SetPointError(2,0,1.225e-05);
   gre->SetPoint(3,966,0.00048497);
   gre->SetPointError(3,0,7.9e-06);
   gre->SetPoint(4,1447.5,0.00030526);
   gre->SetPointError(4,0,4.35e-06);
   
   TH1F *Graph_B2_PbPb10_pToA=0.7502 = new TH1F("Graph_B2_PbPb10_pToA=0.7502","Pb-Pb 2010, p_{T}/A = 0.750 GeV/c",100,49.95,1586.7);
   Graph_B2_PbPb10_pToA=0.7502->SetMinimum(0);
   Graph_B2_PbPb10_pToA=0.7502->SetMaximum(0.005480799);
   Graph_B2_PbPb10_pToA=0.7502->SetDirectory(0);
   Graph_B2_PbPb10_pToA=0.7502->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_PbPb10_pToA=0.7502->SetLineColor(ci);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.7502->GetXaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitle("B_{2} (GeV^{2}/c^{3})");
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_PbPb10_pToA=0.7502->GetYaxis()->SetTitleFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetLabelFont(42);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_PbPb10_pToA=0.7502->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_PbPb10_pToA=0.7502);
   
   gre->Draw("pez,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750_sys");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0.1345161,0.001805432);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0.2289474,0.001365899);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0.3,0.00139078);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0.4,0.001299496);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0.5202128,0.001227568);
   
   TH1F *Graph_B2_pToA=0.750_sys3 = new TH1F("Graph_B2_pToA=0.750_sys3","p_{T}/A = 0.750 GeV/c",100,0,19.78947);
   Graph_B2_pToA=0.750_sys3->SetMinimum(0);
   Graph_B2_pToA=0.750_sys3->SetMaximum(0.01576784);
   Graph_B2_pToA=0.750_sys3->SetDirectory(0);
   Graph_B2_pToA=0.750_sys3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.750_sys3->SetLineColor(ci);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys3->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.750_sys3->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.750_sys3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.750_sys3);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(6);
   gre->SetName("B2_pToA=0.750");
   gre->SetTitle("p_{T}/A = 0.750 GeV/c");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,3.295484,0.01252897);
   gre->SetPointError(0,0,0.0005042418);
   gre->SetPoint(1,0,0);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,7.539474,0.01074527);
   gre->SetPointError(2,0,0.0003745772);
   gre->SetPoint(3,10.76316,0.00991707);
   gre->SetPointError(3,0,0.0003789578);
   gre->SetPoint(4,13.5,0.009443706);
   gre->SetPointError(4,0,0.0004422433);
   gre->SetPoint(5,17.47021,0.009336069);
   gre->SetPointError(5,0,0.000362355);
   
   TH1F *Graph_B2_pToA=0.7504 = new TH1F("Graph_B2_pToA=0.7504","p_{T}/A = 0.750 GeV/c",100,0,19.21723);
   Graph_B2_pToA=0.7504->SetMinimum(0);
   Graph_B2_pToA=0.7504->SetMaximum(0.01433653);
   Graph_B2_pToA=0.7504->SetDirectory(0);
   Graph_B2_pToA=0.7504->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_B2_pToA=0.7504->SetLineColor(ci);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitle("#LT d#it{N}_{ch} / d#it{#eta}_{lab} #GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_B2_pToA=0.7504->GetXaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetXaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.7504->GetXaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitle("#it{B}_{2} (GeV^{2}/c^{3})");
   Graph_B2_pToA=0.7504->GetYaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetYaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleOffset(1.2);
   Graph_B2_pToA=0.7504->GetYaxis()->SetTitleFont(42);
   Graph_B2_pToA=0.7504->GetZaxis()->SetLabelFont(42);
   Graph_B2_pToA=0.7504->GetZaxis()->SetLabelSize(0.035);
   Graph_B2_pToA=0.7504->GetZaxis()->SetTitleSize(0.035);
   Graph_B2_pToA=0.7504->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_B2_pToA=0.7504);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.17,0.24,0.36,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.038);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("B2_pToA=0.750_sys","d+#bar{d}, pp, #sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("NULL","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("B2_PbPb10_pToA=0.750_sys","d, Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(2.2);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.66,0.8,0.9,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.56,0.73,0.86,0.8,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("0.7 < #it{p}_{T}/#it{A} < 0.8 GeV/#it{c}");
   pt->Draw();
   c1_n5_1->Modified();
   c1_n5->cd();
   c1_n5->Modified();
   c1_n5->cd();
   c1_n5->SetSelected(c1_n5);
   c1_n5->ToggleToolBar();
}


==> macros/HistogramFit_pp7TeV_Aliphysics.C <==

#include <stdio.h>
#include "TCanvas.h"
//#include "RooPlot.h"

// retrieve reference values in the database PDG
TDatabasePDG *pdg = TDatabasePDG::Instance();

enum EValue_t {
  kYield = 1,
  kYieldStat,
  kYieldSysHi,
  kYieldSysLo,
  kYieldSysData,
  kMean,
  kMeanStat,
  kMeanSysHi,
  kMeanSysLo
};

void HistogramFit_pp7TeV_Aliphysics(
			 TString infile = "Lambda-pp7TeV-Preliminary.root", //"K0s-pp7TeV-Preliminary.root",
			 TString suffix = "Lambda", //particle label
			 Double_t rangefitMin = 0.0001, //lower boundary of fit range
			 Double_t rangefitMax = 10.0,//upper boundary of fit range
			 Int_t ic = 100 //centrality or multiplicity
			 ) 
{
  gROOT->LoadMacro("$PHYS_SRC/PWGLF/SPECTRA/UTILS/SpectraUtils.C");
  gROOT->LoadMacro("$PHYS_SRC/PWGLF/SPECTRA/UTILS/YieldMean.C");
  // retrieve reference values in the database PDG
  Int_t PDG = 313;
  if (suffix.Contains("Lambda")) PDG = 3122; //K0s=310, K*=313, L=3122
  if (suffix.Contains("K0Short")) PDG = 310; //K0s=310, K*=313, L=3122
  TParticlePDG *part       = pdg->GetParticle(PDG);
  Double_t      pdgMass    = part->Mass(); // const Double_t pdgMass = 0.89594;
  Double_t      pdgWidth   = part->Width(); // 0.0487;// const Double_t pdgWidth = 0.0487;
  
  //Get Integrated YIELDS
  gStyle->SetOptStat(00001);
  gStyle->SetOptTitle(0);
  gStyle->SetOptFit(1);
  gStyle->SetTextFont(42);

  //open file with histogram
  TFile *file = TFile::Open(infile.Data());
  if (!file) {Printf("Invalid file."); return;}
  TH1D *data_stat = ((TH1D*) file->Get(Form("fHistPt%sStatOnly", suffix.Data())))->Clone("data_stat");
  TH1D *data_syst = ((TH1D*) file->Get(Form("fHistPt%sStatAndSystExceptNormalization", suffix.Data())))->Clone("data_syst");
  // TH1D *data_stat = (TH1D*) file->Get("fHistPtK0ShortStatOnly")->Clone("data_stat");
  // TH1D *data_syst = (TH1D*) file->Get("fHistPtK0ShortStatAndSystExceptNormalization")->Clone("data_syst");
 
  if (!data_stat) {Printf("missing plot data_stat"); return;}
  if (!data_syst) {Printf("missing plot data_syst_uncorr"); return;}
  
  TF1 * myLevyTsallis = LevyTsallis("levy", pdgMass, 8., 0.37, 0.33);
  //fit example of stat only plot to shown T and n
  TH1D * myDummy = (TH1D*) data_stat->Clone("data_stat_copy"); 
  TFitResultPtr myDummyResult = myDummy->Fit(myLevyTsallis, "IRS","same", rangefitMin, rangefitMax);
  TPaveText *dummyResult = new TPaveText(0.5, 0.55, 0.85, 0.75,"NDC"); 
  dummyResult->SetLineWidth(1);
  dummyResult->SetBorderSize(1);
  dummyResult->SetFillColor(kWhite);
  dummyResult->SetTextAlign(12);
  //dummyResult->AddText(Form("Fit range: %4.2f-%4.2f GeV/c",rangefitMin,rangefitMax));
  dummyResult->AddText(Form("dN/dy = %6.4f #pm %6.4f", myDummyResult->Parameter(3), myDummyResult->ParError(3) ));
  dummyResult->AddText(Form("  T     = %6.4f #pm %6.4f", myDummyResult->Parameter(2), myDummyResult->ParError(2) ));
  dummyResult->AddText(Form("  n     = %6.4f #pm %6.4f", myDummyResult->Parameter(1), myDummyResult->ParError(1) ));
  dummyResult->AddText(Form("m = %6.4f", myDummyResult->Parameter(0)));

  //use spectra tools for mean pt and dN/dy
  TH1 * hresult = YieldMean(data_stat, data_syst, myLevyTsallis, rangefitMin, rangefitMax, 0.01, 0.1, "IRQ"); //IR0Q
  //  myYieldMean->Draw();
  TH1D * hSpecShiftLowSys  = YieldMean_ReturnExtremeLowHisto(data_syst);
  TH1D * hSpecShiftHighSys = YieldMean_ReturnExtremeHighHisto(data_syst);
  
  Double_t dNdy = hresult->GetBinContent(kYield);
  Double_t dNdy_stat = hresult->GetBinContent(kYieldStat);
  Double_t dNdy_sysHi = hresult->GetBinContent(kYieldSysHi);
  Double_t dNdy_sysLo = hresult->GetBinContent(kYieldSysLo);
  Double_t dNdy_sysData = hresult->GetBinContent(kYieldSysData);
  Double_t meanPt = hresult->GetBinContent(kMean);
  Double_t meanPt_stat = hresult->GetBinContent(kMeanStat);
  Double_t meanPt_sysHi = hresult->GetBinContent(kMeanSysHi);
  Double_t meanPt_sysLo = hresult->GetBinContent(kMeanSysLo);
  
  Double_t dNdy_maxSyst = TMath::Max(dNdy_sysHi,dNdy_sysLo);
  Double_t meanPt_maxSyst = TMath::Max(meanPt_sysHi,meanPt_sysLo);

  TPaveText *result = new TPaveText(0.35, 0.75, 0.88, 0.88,"NDC"); 
  result->SetLineWidth(0);
  result->SetBorderSize(0);
  result->SetFillColor(kWhite);
  result->AddText(Form("Fit range: %4.2f-%4.2f GeV/c",rangefitMin,rangefitMax));
  result->AddText(Form("dN/dy = %6.4f #pm %6.4f (stat) #pm %6.4f (sys)", dNdy, dNdy_stat, dNdy_maxSyst));
  // result->AddText(Form("T = %6.4f #pm %6.4f (stat) #pm %6.4f (sys)", ));
  // result->AddText(Form("n= %6.4f #pm %6.4f (stat) #pm %6.4f (sys)", ));
  result->AddText(Form("<p_{T}> = %6.4f #pm %6.4f (stat) #pm %6.4f (sys)",meanPt,meanPt_stat, meanPt_maxSyst));
 
  // Double_t manualdNdy= computedNdyFromData(data_stat);
  // Printf("dN/dy computed manually as integral of the data = %f", manualdNdy);
  Double_t manualStatUncert = computeStatUncertFromData(data_stat);
  Printf("stat uncertainty computed manually from data = %f --> %f%%", manualStatUncert, manualStatUncert*100./dNdy);

  Double_t piyield[3] = {16.661563, 0.002597, 0.782298};
  Double_t kyield[3] = {2.258426, 0.001456, 0.167224};
  Double_t proyield[3] = {0.934224, 0.000648, 0.062517};
  Double_t hyield[3] = {-1.,-1.,-1.};

  for (int i=0;i<3;i++){
    if (suffix.Contains("Ka")) {
      hyield[i] = kyield[i];
    } else {
      if (suffix.Contains("Pi")) {
	hyield[i] = piyield[i];
      } else 
	if (suffix.Contains("Pro")) {
	  hyield[i] = proyield[i];
	}
    }
  }
  Double_t Ks2K = 2.0*dNdy / hyield[0];
  Double_t Ks2K_stat = Ks2K * TMath::Sqrt( (2.0*dNdy_stat/dNdy)**2 + (hyield[1]/hyield[0])**2 );
  Double_t Ks_systot = TMath::Sqrt((dNdy_maxSyst/dNdy)**2 + 0.03**2 + 0.025**2);   //relative uncert. uncorr wrt K 
  Double_t K_systot = TMath::Sqrt((hyield[2]/hyield[0])**2 - 0.03**2); //relative uncert. uncorr wrt K*    
  Double_t Ks2K_sys = Ks2K * TMath::Sqrt(Ks_systot**2 + K_systot**2);
  
  Printf("ratio = %8.6f +/- %8.6f +/- %8.6f", Ks2K, Ks2K_stat, Ks2K_sys);
  
//ratio of data points to fitted function
  // TH1D *fit2hist = (TH1D*) file->Get(histogram.Data())->Clone("ratio");
  // fit2hist->SetTitle("fit/hist");
  // fit2hist->Reset("ICES");
  // fit2hist->SetLineColor(kBlack);
  // fit2hist->SetMarkerColor(kBlack);
  // fit2hist->SetMarkerStyle(1);
  // fit2hist->SetLineWidth(2);
  // fit2hist->GetYaxis()->SetRangeUser(0.7,1.3);
  
  // TLine * l11 = new TLine(rangefitMin, 1.1, rangefitMax, 1.1);
  // l11->SetLineWidth(1); l11->SetLineStyle(7); l11->SetLineColor(kRed);
  // TLine * l09 = new TLine(rangefitMin, 0.9, rangefitMax, 0.9); 
  // l09->SetLineWidth(1); l09->SetLineStyle(7); l09->SetLineColor(kRed);

  //draw
  TCanvas *c1 = new TCanvas(Form("c_%i",ic), "Fit",700,600);
  TCanvas *c2 = new TCanvas(Form("cr_%i",ic), "Ratio fit to histogram",700,600);
  data_stat->GetXaxis()->SetTitle(" p_{T} (GeV/c)");
  data_stat->GetYaxis()->SetTitle(" 1/N_{evt}*d^{2}N/dydp_{T} (GeV/c)^{-1}");   	
  c1->cd();
  gPad->SetLogy();
  data_stat->SetLineColor(kBlack);
  data_stat->SetMarkerColor(kBlack);
  data_stat->SetMarkerStyle(20);
  data_stat->SetMarkerSize(0.8);
  data_stat->GetXaxis()->SetRangeUser(0.0,15.0);
  data_stat->GetYaxis()->SetRangeUser(5e-6,2.);
  data_stat->Draw();
  result->Draw("same");
  c2->cd();
  myDummy->SetLineColor(kBlack);
  myDummy->SetMarkerColor(kBlack);
  myDummy->SetMarkerStyle(20);
  myDummy->SetMarkerSize(0.8);
  myDummy->GetXaxis()->SetRangeUser(0.0,15.0);
  myDummy->GetYaxis()->SetRangeUser(5e-6,2.);
  
  myDummy->Draw(); 
  myDummyResult->Draw("same");
  dummyResult->Draw("same");
  result->Draw("same");
  // hresult->Draw();
  return;
}



==> macros/antideuteronOverDeuteron.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 24 11:12:48 2018) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,1050,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pd0
   TPad *pd0 = new TPad("pd0", "pd0",0.05,0.519,0.3725,0.98);
   pd0->Draw();
   pd0->cd();
   pd0->Range(-0.425,0.1910615,3.2,1.978771);
   pd0->SetFillColor(0);
   pd0->SetBorderMode(0);
   pd0->SetBorderSize(0);
   pd0->SetTickx(1);
   pd0->SetTicky(1);
   pd0->SetLeftMargin(0.2);
   pd0->SetRightMargin(0);
   pd0->SetBottomMargin(0.005);
   pd0->SetFrameBorderMode(0);
   pd0->SetFrameBorderMode(0);
   
   TH1F *h_0 = new TH1F("h_0","V0M 40-100%",1000,0,50);
   h_0->SetMinimum(0.2);
   h_0->SetMaximum(1.8);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h_0->SetLineColor(ci);
   h_0->GetXaxis()->SetRange(7,64);
   h_0->GetXaxis()->CenterTitle(true);
   h_0->GetXaxis()->SetLabelFont(42);
   h_0->GetXaxis()->SetLabelOffset(0.01);
   h_0->GetXaxis()->SetLabelSize(0.07);
   h_0->GetXaxis()->SetTitleSize(0.09);
   h_0->GetXaxis()->SetTickLength(0.045);
   h_0->GetXaxis()->SetTitleFont(42);
   h_0->GetYaxis()->SetTitle("#bar{d}/d");
   h_0->GetYaxis()->CenterTitle(true);
   h_0->GetYaxis()->SetNdivisions(505);
   h_0->GetYaxis()->SetLabelFont(42);
   h_0->GetYaxis()->SetLabelSize(0.07);
   h_0->GetYaxis()->SetTitleSize(0.09);
   h_0->GetYaxis()->SetTitleFont(42);
   h_0->GetZaxis()->SetLabelFont(42);
   h_0->GetZaxis()->SetLabelSize(0.035);
   h_0->GetZaxis()->SetTitleSize(0.035);
   h_0->GetZaxis()->SetTitleFont(42);
   h_0->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.7,1.213007);
   gre->SetPointError(0,0.1,0.2084062);
   gre->SetPoint(1,0.9,0.88797);
   gre->SetPointError(1,0.1,0.1394851);
   gre->SetPoint(2,1.1,0.8594366);
   gre->SetPointError(2,0.1,0.1054733);
   gre->SetPoint(3,1.3,0.925655);
   gre->SetPointError(3,0.1,0.1069407);
   gre->SetPoint(4,1.5,0.9789901);
   gre->SetPointError(4,0.1,0.1152194);
   gre->SetPoint(5,1.7,0.8956913);
   gre->SetPointError(5,0.1,0.1193194);
   gre->SetPoint(6,1.9,0.8216795);
   gre->SetPointError(6,0.1,0.1239187);
   gre->SetPoint(7,2.1,1.165536);
   gre->SetPointError(7,0.1,0.1959688);
   gre->SetPoint(8,2.4,0.9331504);
   gre->SetPointError(8,0.2,0.1743827);
   gre->SetPoint(9,2.8,1.181395);
   gre->SetPointError(9,0.2,0.4402738);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","V0M 0-5%",100,0.36,3.24);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(2);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph1->GetYaxis()->CenterTitle(true);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.7,1.213007);
   gre->SetPointError(0,0,0.1261586);
   gre->SetPoint(1,0.9,0.88797);
   gre->SetPointError(1,0,0.0755516);
   gre->SetPoint(2,1.1,0.8594366);
   gre->SetPointError(2,0,0.06503804);
   gre->SetPoint(3,1.3,0.925655);
   gre->SetPointError(3,0,0.0673163);
   gre->SetPoint(4,1.5,0.9789901);
   gre->SetPointError(4,0,0.07417107);
   gre->SetPoint(5,1.7,0.8956913);
   gre->SetPointError(5,0,0.07888003);
   gre->SetPoint(6,1.9,0.8216795);
   gre->SetPointError(6,0,0.08117089);
   gre->SetPoint(7,2.1,1.165536);
   gre->SetPointError(7,0,0.1463575);
   gre->SetPoint(8,2.4,0.9331504);
   gre->SetPointError(8,0,0.1497848);
   gre->SetPoint(9,2.8,1.181395);
   gre->SetPointError(9,0,0.3181133);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","V0M 0-5%",100,0.49,3.01);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(2);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph2->GetYaxis()->CenterTitle(true);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd0->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd1
   pd1 = new TPad("pd1", "pd1",0.3725,0.519,0.63225,0.98);
   pd1->Draw();
   pd1->cd();
   pd1->Range(0.3,0.1910615,3.253157,1.978771);
   pd1->SetFillColor(0);
   pd1->SetBorderMode(0);
   pd1->SetBorderSize(0);
   pd1->SetTickx(1);
   pd1->SetTicky(1);
   pd1->SetLeftMargin(0);
   pd1->SetRightMargin(0.018);
   pd1->SetBottomMargin(0.005);
   pd1->SetFrameBorderMode(0);
   pd1->SetFrameBorderMode(0);
   
   TH1F *h_1 = new TH1F("h_1","V0M 0-100%",1000,0,50);
   h_1->SetMinimum(0.2);
   h_1->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_1->SetLineColor(ci);
   h_1->GetXaxis()->SetRange(7,64);
   h_1->GetXaxis()->CenterTitle(true);
   h_1->GetXaxis()->SetLabelFont(42);
   h_1->GetXaxis()->SetLabelOffset(0.01);
   h_1->GetXaxis()->SetLabelSize(0.07);
   h_1->GetXaxis()->SetTitleSize(0.09);
   h_1->GetXaxis()->SetTickLength(0.045);
   h_1->GetXaxis()->SetTitleFont(42);
   h_1->GetYaxis()->SetTitle("#bar{d}/d");
   h_1->GetYaxis()->CenterTitle(true);
   h_1->GetYaxis()->SetNdivisions(505);
   h_1->GetYaxis()->SetLabelFont(42);
   h_1->GetYaxis()->SetLabelSize(0.07);
   h_1->GetYaxis()->SetTitleSize(0.09);
   h_1->GetYaxis()->SetTitleFont(42);
   h_1->GetZaxis()->SetLabelFont(42);
   h_1->GetZaxis()->SetLabelSize(0.035);
   h_1->GetZaxis()->SetTitleSize(0.035);
   h_1->GetZaxis()->SetTitleFont(42);
   h_1->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.03643);
   gre->SetPointError(0,0.1,0.1855268);
   gre->SetPoint(1,0.9,1.185903);
   gre->SetPointError(1,0.1,0.1836834);
   gre->SetPoint(2,1.1,0.9722413);
   gre->SetPointError(2,0.1,0.1135343);
   gre->SetPoint(3,1.3,1.009474);
   gre->SetPointError(3,0.1,0.133328);
   gre->SetPoint(4,1.5,0.9057833);
   gre->SetPointError(4,0.1,0.1219033);
   gre->SetPoint(5,1.7,1.238442);
   gre->SetPointError(5,0.1,0.1903459);
   gre->SetPoint(6,1.9,1.062284);
   gre->SetPointError(6,0.1,0.1976773);
   gre->SetPoint(7,2.1,1.0487);
   gre->SetPointError(7,0.1,0.2171885);
   gre->SetPoint(8,2.4,0.8319696);
   gre->SetPointError(8,0.2,0.1786251);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","V0M 5-10%",100,0.4,2.8);
   Graph_Graph3->SetMinimum(0);
   Graph_Graph3->SetMaximum(2);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph3->GetYaxis()->CenterTitle(true);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.03643);
   gre->SetPointError(0,0,0.1226812);
   gre->SetPoint(1,0.9,1.185903);
   gre->SetPointError(1,0,0.1179504);
   gre->SetPoint(2,1.1,0.9722413);
   gre->SetPointError(2,0,0.08099079);
   gre->SetPoint(3,1.3,1.009474);
   gre->SetPointError(3,0,0.08718287);
   gre->SetPoint(4,1.5,0.9057833);
   gre->SetPointError(4,0,0.08409978);
   gre->SetPoint(5,1.7,1.238442);
   gre->SetPointError(5,0,0.136607);
   gre->SetPoint(6,1.9,1.062284);
   gre->SetPointError(6,0,0.1368701);
   gre->SetPoint(7,2.1,1.0487);
   gre->SetPointError(7,0,0.1897177);
   gre->SetPoint(8,2.4,0.8319696);
   gre->SetPointError(8,0,0.1763098);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","V0M 5-10%",100,0.53,2.57);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(2);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph4->GetYaxis()->CenterTitle(true);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd3
   pd3 = new TPad("pd3", "pd3",0.05,0.02,0.3725,0.524);
   pd3->Draw();
   pd3->cd();
   pd3->Range(-0.425,-0.2,3.2,1.8);
   pd3->SetFillColor(0);
   pd3->SetBorderMode(0);
   pd3->SetBorderSize(0);
   pd3->SetTickx(1);
   pd3->SetTicky(1);
   pd3->SetLeftMargin(0.2);
   pd3->SetRightMargin(0);
   pd3->SetTopMargin(0);
   pd3->SetBottomMargin(0.2);
   pd3->SetFrameBorderMode(0);
   pd3->SetFrameBorderMode(0);
   
   TH1F *h_3 = new TH1F("h_3","V0M 10-20%",1000,0,50);
   h_3->SetMinimum(0.2);
   h_3->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_3->SetLineColor(ci);
   h_3->GetXaxis()->SetRange(7,64);
   h_3->GetXaxis()->CenterTitle(true);
   h_3->GetXaxis()->SetLabelFont(42);
   h_3->GetXaxis()->SetLabelOffset(0.01);
   h_3->GetXaxis()->SetLabelSize(0.07);
   h_3->GetXaxis()->SetTitleSize(0.09);
   h_3->GetXaxis()->SetTitleFont(42);
   h_3->GetYaxis()->SetTitle("#bar{d}/d");
   h_3->GetYaxis()->CenterTitle(true);
   h_3->GetYaxis()->SetNdivisions(505);
   h_3->GetYaxis()->SetLabelFont(42);
   h_3->GetYaxis()->SetLabelSize(0.07);
   h_3->GetYaxis()->SetTitleSize(0.09);
   h_3->GetYaxis()->SetTitleFont(42);
   h_3->GetZaxis()->SetLabelFont(42);
   h_3->GetZaxis()->SetLabelSize(0.035);
   h_3->GetZaxis()->SetTitleSize(0.035);
   h_3->GetZaxis()->SetTitleFont(42);
   h_3->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.7,1.058367);
   gre->SetPointError(0,0.1,0.1872575);
   gre->SetPoint(1,0.9,0.8901751);
   gre->SetPointError(1,0.1,0.1381578);
   gre->SetPoint(2,1.1,0.9679738);
   gre->SetPointError(2,0.1,0.1182742);
   gre->SetPoint(3,1.3,0.7975352);
   gre->SetPointError(3,0.1,0.09064186);
   gre->SetPoint(4,1.5,0.9757007);
   gre->SetPointError(4,0.1,0.1326663);
   gre->SetPoint(5,1.7,0.9121575);
   gre->SetPointError(5,0.1,0.1342173);
   gre->SetPoint(6,1.9,0.8999527);
   gre->SetPointError(6,0.1,0.1528919);
   gre->SetPoint(7,2.1,1.165176);
   gre->SetPointError(7,0.1,0.218315);
   gre->SetPoint(8,2.4,0.897631);
   gre->SetPointError(8,0.2,0.1927227);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","V0M 10-20%",100,0.4,2.8);
   Graph_Graph5->SetMinimum(0);
   Graph_Graph5->SetMaximum(2);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph5->GetYaxis()->CenterTitle(true);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.7,1.058367);
   gre->SetPointError(0,0,0.09624684);
   gre->SetPoint(1,0.9,0.8901751);
   gre->SetPointError(1,0,0.06833589);
   gre->SetPoint(2,1.1,0.9679738);
   gre->SetPointError(2,0,0.06793688);
   gre->SetPoint(3,1.3,0.7975352);
   gre->SetPointError(3,0,0.05611147);
   gre->SetPoint(4,1.5,0.9757007);
   gre->SetPointError(4,0,0.07384263);
   gre->SetPoint(5,1.7,0.9121575);
   gre->SetPointError(5,0,0.08200543);
   gre->SetPoint(6,1.9,0.8999527);
   gre->SetPointError(6,0,0.09673653);
   gre->SetPoint(7,2.1,1.165176);
   gre->SetPointError(7,0,0.1672545);
   gre->SetPoint(8,2.4,0.897631);
   gre->SetPointError(8,0,0.2798862);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","V0M 10-20%",100,0.53,2.57);
   Graph_Graph6->SetMinimum(0);
   Graph_Graph6->SetMaximum(2);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph6->GetYaxis()->CenterTitle(true);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd4
   pd4 = new TPad("pd4", "pd4",0.3725,0.02,0.6275,0.524);
   pd4->Draw();
   pd4->cd();
   pd4->Range(0.3,-0.2,3.2,1.8);
   pd4->SetFillColor(0);
   pd4->SetBorderMode(0);
   pd4->SetBorderSize(0);
   pd4->SetTickx(1);
   pd4->SetTicky(1);
   pd4->SetLeftMargin(0);
   pd4->SetRightMargin(0);
   pd4->SetTopMargin(0);
   pd4->SetBottomMargin(0.2);
   pd4->SetFrameBorderMode(0);
   pd4->SetFrameBorderMode(0);
   
   TH1F *h_4 = new TH1F("h_4","V0M 5-10%",1000,0,50);
   h_4->SetMinimum(0.2);
   h_4->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_4->SetLineColor(ci);
   h_4->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_4->GetXaxis()->SetRange(7,64);
   h_4->GetXaxis()->CenterTitle(true);
   h_4->GetXaxis()->SetLabelFont(42);
   h_4->GetXaxis()->SetLabelOffset(0.001);
   h_4->GetXaxis()->SetLabelSize(0.08);
   h_4->GetXaxis()->SetTitleSize(0.1);
   h_4->GetXaxis()->SetTitleOffset(0.9);
   h_4->GetXaxis()->SetTitleFont(42);
   h_4->GetYaxis()->SetTitle("#bar{d}/d");
   h_4->GetYaxis()->CenterTitle(true);
   h_4->GetYaxis()->SetNdivisions(505);
   h_4->GetYaxis()->SetLabelFont(42);
   h_4->GetYaxis()->SetLabelSize(0.07);
   h_4->GetYaxis()->SetTitleSize(0.09);
   h_4->GetYaxis()->SetTickLength(0.04);
   h_4->GetYaxis()->SetTitleFont(42);
   h_4->GetZaxis()->SetLabelFont(42);
   h_4->GetZaxis()->SetLabelSize(0.035);
   h_4->GetZaxis()->SetTitleSize(0.035);
   h_4->GetZaxis()->SetTitleFont(42);
   h_4->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.137811);
   gre->SetPointError(0,0.1,0.2001003);
   gre->SetPoint(1,0.9,1.049019);
   gre->SetPointError(1,0.1,0.163554);
   gre->SetPoint(2,1.1,0.8378086);
   gre->SetPointError(2,0.1,0.09761136);
   gre->SetPoint(3,1.3,0.9962277);
   gre->SetPointError(3,0.1,0.1110175);
   gre->SetPoint(4,1.5,0.9688395);
   gre->SetPointError(4,0.1,0.1089366);
   gre->SetPoint(5,1.7,0.998373);
   gre->SetPointError(5,0.1,0.1390633);
   gre->SetPoint(6,1.9,0.9768988);
   gre->SetPointError(6,0.1,0.1553535);
   gre->SetPoint(7,2.1,1.033222);
   gre->SetPointError(7,0.1,0.2018025);
   gre->SetPoint(8,2.4,0.9116651);
   gre->SetPointError(8,0.2,0.180575);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","V0M 20-40%",100,0.4,2.8);
   Graph_Graph7->SetMinimum(0);
   Graph_Graph7->SetMaximum(2);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph7->GetYaxis()->CenterTitle(true);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,1.137811);
   gre->SetPointError(0,0,0.08787347);
   gre->SetPoint(1,0.9,1.049019);
   gre->SetPointError(1,0,0.06970618);
   gre->SetPoint(2,1.1,0.8378086);
   gre->SetPointError(2,0,0.05133346);
   gre->SetPoint(3,1.3,0.9962277);
   gre->SetPointError(3,0,0.06338486);
   gre->SetPoint(4,1.5,0.9688395);
   gre->SetPointError(4,0,0.0669866);
   gre->SetPoint(5,1.7,0.998373);
   gre->SetPointError(5,0,0.08372038);
   gre->SetPoint(6,1.9,0.9768988);
   gre->SetPointError(6,0,0.09155795);
   gre->SetPoint(7,2.1,1.033222);
   gre->SetPointError(7,0,0.1511687);
   gre->SetPoint(8,2.4,0.9116651);
   gre->SetPointError(8,0,0.1763551);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","V0M 20-40%",100,0.53,2.57);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(2);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph8->GetYaxis()->CenterTitle(true);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd5
   pd5 = new TPad("pd5", "pd5",0.6275,0.02,0.905,0.524);
   pd5->Draw();
   pd5->cd();
   pd5->Range(0.3,-0.2,3.522222,1.8);
   pd5->SetFillColor(0);
   pd5->SetBorderMode(0);
   pd5->SetBorderSize(0);
   pd5->SetTickx(1);
   pd5->SetTicky(1);
   pd5->SetLeftMargin(0);
   pd5->SetTopMargin(0);
   pd5->SetBottomMargin(0.2);
   pd5->SetFrameBorderMode(0);
   pd5->SetFrameBorderMode(0);
   
   TH1F *h_5 = new TH1F("h_5","V0M 0-5%",1000,0,50);
   h_5->SetMinimum(0.2);
   h_5->SetMaximum(1.8);

   ci = TColor::GetColor("#000099");
   h_5->SetLineColor(ci);
   h_5->GetXaxis()->SetRange(7,64);
   h_5->GetXaxis()->CenterTitle(true);
   h_5->GetXaxis()->SetLabelFont(42);
   h_5->GetXaxis()->SetLabelOffset(0.01);
   h_5->GetXaxis()->SetLabelSize(0.07);
   h_5->GetXaxis()->SetTitleSize(0.09);
   h_5->GetXaxis()->SetTitleFont(42);
   h_5->GetYaxis()->SetTitle("#bar{d}/d");
   h_5->GetYaxis()->CenterTitle(true);
   h_5->GetYaxis()->SetNdivisions(505);
   h_5->GetYaxis()->SetLabelFont(42);
   h_5->GetYaxis()->SetLabelSize(0.07);
   h_5->GetYaxis()->SetTitleSize(0.09);
   h_5->GetYaxis()->SetTitleFont(42);
   h_5->GetZaxis()->SetLabelFont(42);
   h_5->GetZaxis()->SetLabelSize(0.035);
   h_5->GetZaxis()->SetTitleSize(0.035);
   h_5->GetZaxis()->SetTitleFont(42);
   h_5->Draw("");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,0.8885013);
   gre->SetPointError(0,0.1,0.1884717);
   gre->SetPoint(1,0.9,0.8906674);
   gre->SetPointError(1,0.1,0.154027);
   gre->SetPoint(2,1.1,0.9129105);
   gre->SetPointError(2,0.1,0.1169003);
   gre->SetPoint(3,1.3,1.005255);
   gre->SetPointError(3,0.1,0.1124703);
   gre->SetPoint(4,1.5,0.8918951);
   gre->SetPointError(4,0.1,0.1040675);
   gre->SetPoint(5,1.7,0.9979285);
   gre->SetPointError(5,0.1,0.1567405);
   gre->SetPoint(6,1.9,0.796816);
   gre->SetPointError(6,0.1,0.1434087);
   gre->SetPoint(7,2.1,1.232643);
   gre->SetPointError(7,0.1,0.2951421);
   gre->SetPoint(8,2.4,1.344022);
   gre->SetPointError(8,0.2,0.3214176);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","V0M 40-100%",100,0.4,2.8);
   Graph_Graph9->SetMinimum(0);
   Graph_Graph9->SetMaximum(2);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph9->GetYaxis()->CenterTitle(true);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(9);
   gre->SetName("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.7,0.8885013);
   gre->SetPointError(0,0,0.06631488);
   gre->SetPoint(1,0.9,0.8906674);
   gre->SetPointError(1,0,0.05947493);
   gre->SetPoint(2,1.1,0.9129105);
   gre->SetPointError(2,0,0.05915822);
   gre->SetPoint(3,1.3,1.005255);
   gre->SetPointError(3,0,0.06900125);
   gre->SetPoint(4,1.5,0.8918951);
   gre->SetPointError(4,0,0.07183277);
   gre->SetPoint(5,1.7,0.9979285);
   gre->SetPointError(5,0,0.113281);
   gre->SetPoint(6,1.9,0.796816);
   gre->SetPointError(6,0,0.1147347);
   gre->SetPoint(7,2.1,1.232643);
   gre->SetPointError(7,0,0.3201987);
   gre->SetPoint(8,2.4,1.344022);
   gre->SetPointError(8,0,0.4042058);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","V0M 40-100%",100,0.53,2.57);
   Graph_Graph10->SetMinimum(0);
   Graph_Graph10->SetMaximum(2);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetTitle("p_{T} (GeV/c)");
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetTitle("#bar{d}/d");
   Graph_Graph10->GetYaxis()->CenterTitle(true);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   gre->Draw("pz,");
   
   TF1 *f = new TF1("f","1",0,10);
   f->SetFillColor(19);
   f->SetFillStyle(0);
   f->SetLineWidth(2);
   f->SetLineStyle(2);
   f->GetXaxis()->SetLabelFont(42);
   f->GetXaxis()->SetLabelSize(0.035);
   f->GetXaxis()->SetTitleSize(0.035);
   f->GetXaxis()->SetTitleFont(42);
   f->GetYaxis()->SetLabelFont(42);
   f->GetYaxis()->SetLabelSize(0.035);
   f->GetYaxis()->SetTitleSize(0.035);
   f->GetYaxis()->SetTitleFont(42);
   f->Draw("same");
   pd5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pd2
   pd2 = new TPad("pd2", "pd2",0.6325,0.548,0.905,0.98);
   pd2->Draw();
   pd2->cd();
   pd2->Range(0,0,1,1);
   pd2->SetFillColor(0);
   pd2->SetBorderMode(0);
   pd2->SetBorderSize(0);
   pd2->SetLeftMargin(0);
   pd2->SetBottomMargin(0.005);
   pd2->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.05,0.01,0.5,0.56,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.074);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gr_dNdpT_#bar{d}_0_5_over_dNdpT_d_0_5_multMin=0_multMax=5_uncor","I+II","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_5_10_over_dNdpT_d_5_10_multMin=5_multMax=10_uncor","III","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_10_20_over_dNdpT_d_10_20_multMin=10_multMax=20_uncor","IV+V","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_20_40_over_dNdpT_d_20_40_multMin=20_multMax=40_uncor","VI+VII","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("gr_dNdpT_#bar{d}_40_100_over_dNdpT_d_40_100_multMin=40_multMax=100_uncor","VIII+IX+X","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.05,0.68,0.8,0.89,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.05,0.56,0.5,0.62,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.074);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   pd2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> macros/dNdpT_ddbar.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:22:54 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,1050,702);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pdL
   TPad *pdL = new TPad("pdL", "pdL",0,0,0.5,1);
   pdL->Draw();
   pdL->cd();
   pdL->Range(-0.7207657,-8.136473,3.123063,-0.5415363);
   pdL->SetFillColor(0);
   pdL->SetBorderMode(0);
   pdL->SetBorderSize(2);
   pdL->SetLogy();
   pdL->SetTickx(1);
   pdL->SetTicky(1);
   pdL->SetLeftMargin(0.2);
   pdL->SetRightMargin(0.006);
   pdL->SetFrameBorderMode(0);
   pdL->SetFrameBorderMode(0);
   
   TH1F *h_0 = new TH1F("h_0","h_0",1000,0,4);
   h_0->SetMinimum(5e-08);
   h_0->SetMaximum(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h_0->SetLineColor(ci);
   h_0->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_0->GetXaxis()->SetRange(13,775);
   h_0->GetXaxis()->SetLabelFont(42);
   h_0->GetXaxis()->SetLabelSize(0.05);
   h_0->GetXaxis()->SetTitleSize(0.05);
   h_0->GetXaxis()->SetTitleFont(42);
   h_0->GetYaxis()->SetTitle("1/#it{N}_{ev} d^{2}#it{N}/(d#it{p}_{T}d#it{y}) (GeV/#it{c})^{-1}");
   h_0->GetYaxis()->SetLabelFont(42);
   h_0->GetYaxis()->SetLabelSize(0.05);
   h_0->GetYaxis()->SetTitleSize(0.05);
   h_0->GetYaxis()->SetTitleOffset(1.8);
   h_0->GetYaxis()->SetTitleFont(42);
   h_0->GetZaxis()->SetLabelFont(42);
   h_0->GetZaxis()->SetLabelSize(0.035);
   h_0->GetZaxis()->SetTitleSize(0.035);
   h_0->GetZaxis()->SetTitleFont(42);
   h_0->Draw("");
   
   TF1 *LevyTsallis_d_multMin=40_multMax=100 = new TF1("*LevyTsallis_d_multMin=40_multMax=100",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=40_multMax=100 = new TF1("LevyTsallis_d_multMin=40_multMax=100",,0,10,5);
   LevyTsallis_d_multMin=40_multMax=100->SetRange(0,10);
   LevyTsallis_d_multMin=40_multMax=100->SetName("LevyTsallis_d_multMin=40_multMax=100");
   LevyTsallis_d_multMin=40_multMax=100->SetTitle("");
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(1,3.161264e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(2,6.007078e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(3,8.28273e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(4,9.836608e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(5,0.0001063366);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(6,0.0001074064);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(7,0.0001029299);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(8,9.456238e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(9,8.392967e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(10,7.240936e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(11,6.103095e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(12,5.04697e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(13,4.109717e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(14,3.305538e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(15,2.633154e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(16,2.082097e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(17,1.63741e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(18,1.282798e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(19,1.002551e-05);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(20,7.825407e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(21,6.106368e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(22,4.76744e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(23,3.726519e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(24,2.917927e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(25,2.289764e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(26,1.801387e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(27,1.42117e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(28,1.124613e-06);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(29,8.927931e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(30,7.11121e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(31,5.68354e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(32,4.558288e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(33,3.668646e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(34,2.963027e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(35,2.401532e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(36,1.953238e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(37,1.594124e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(38,1.305483e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(39,1.072707e-07);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(40,8.843597e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(41,7.314567e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(42,6.069226e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(43,5.051669e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(44,4.217593e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(45,3.531778e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(46,2.96614e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(47,2.498215e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(48,2.109982e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(49,1.786938e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(50,1.517374e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(51,1.291816e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(52,1.102567e-08);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(53,9.433632e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(54,8.090874e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(55,6.955503e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(56,5.993117e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(57,5.175392e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(58,4.478947e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(59,3.884428e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(60,3.37578e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(61,2.939643e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(62,2.56488e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(63,2.24218e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(64,1.963742e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(65,1.723016e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(66,1.514489e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(67,1.333509e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(68,1.176146e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(69,1.039068e-09);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(70,9.194493e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(71,8.148842e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(72,7.233234e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(73,6.430166e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(74,5.724663e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(75,5.10389e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(76,4.556823e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(77,4.07398e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(78,3.647189e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(79,3.269395e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(80,2.934498e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(81,2.637215e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(82,2.372962e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(83,2.137756e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(84,1.928132e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(85,1.741067e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(86,1.573925e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(87,1.424402e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(88,1.29048e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(89,1.170389e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(90,1.062576e-10);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(91,9.656778e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(92,8.784919e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(93,7.999597e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(94,7.291467e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(95,6.652276e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(96,6.07472e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(97,5.552329e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(98,5.079368e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(99,4.650746e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(100,4.261935e-11);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=40_multMax=100->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=40_multMax=100->SetFillColor(19);
   LevyTsallis_d_multMin=40_multMax=100->SetFillStyle(0);
   LevyTsallis_d_multMin=40_multMax=100->SetLineWidth(2);
   LevyTsallis_d_multMin=40_multMax=100->SetLineStyle(2);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=40_multMax=100->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(0,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(1,9.655639);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(1,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(1,9.655639,9.655639);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(2,0.1550179);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(2,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(2,0.1550179,0.1550179);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(3,0.0001151829);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(3,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(3,0.0001151829,0.0001151829);
   LevyTsallis_d_multMin=40_multMax=100->SetParameter(4,1);
   LevyTsallis_d_multMin=40_multMax=100->SetParError(4,0);
   LevyTsallis_d_multMin=40_multMax=100->SetParLimits(4,1,1);
   LevyTsallis_d_multMin=40_multMax=100->Draw("same");
   
   TGraphErrors *gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_40_100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001089624);
   gre->SetPointError(0,0.04999998,1.248439e-05);
   gre->SetPoint(1,0.75,0.0001029103);
   gre->SetPointError(1,0.05000001,1.114606e-05);
   gre->SetPoint(2,0.85,8.930221e-05);
   gre->SetPointError(2,0.04999998,8.027035e-06);
   gre->SetPoint(3,0.95,7.681462e-05);
   gre->SetPointError(3,0.05000001,6.2119e-06);
   gre->SetPoint(4,1.1,5.804362e-05);
   gre->SetPointError(4,0.1,5.275706e-06);
   gre->SetPoint(5,1.3,3.989436e-05);
   gre->SetPointError(5,0.09999996,3.222767e-06);
   gre->SetPoint(6,1.5,2.922696e-05);
   gre->SetPointError(6,0.1,2.514801e-06);
   gre->SetPoint(7,1.7,1.539227e-05);
   gre->SetPointError(7,0.09999996,1.579785e-06);
   gre->SetPoint(8,1.9,1.192855e-05);
   gre->SetPointError(8,0.1,1.491889e-06);
   gre->SetPoint(9,2.1,5.291726e-06);
   gre->SetPointError(9,0.1,9.378493e-07);
   gre->SetPoint(10,2.4,2.742783e-06);
   gre->SetPointError(10,0.1999999,4.962126e-07);
   
   TH1F *Graph_dNdpT_d_40_100_uncor1 = new TH1F("Graph_dNdpT_d_40_100_uncor1","V0M 40-100%",100,0.4,2.8);
   Graph_dNdpT_d_40_100_uncor1->SetMinimum(2.021914e-06);
   Graph_dNdpT_d_40_100_uncor1->SetMaximum(0.0001333669);
   Graph_dNdpT_d_40_100_uncor1->SetDirectory(0);
   Graph_dNdpT_d_40_100_uncor1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_40_100_uncor1->SetLineColor(ci);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_100_uncor1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_40_100_uncor1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_40_100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001089624);
   gre->SetPointError(0,0,5.020724e-06);
   gre->SetPoint(1,0.75,0.0001029103);
   gre->SetPointError(1,0,4.295393e-06);
   gre->SetPoint(2,0.85,8.930221e-05);
   gre->SetPointError(2,0,3.733913e-06);
   gre->SetPoint(3,0.95,7.681462e-05);
   gre->SetPointError(3,0,3.305575e-06);
   gre->SetPoint(4,1.1,5.804362e-05);
   gre->SetPointError(4,0,2.43535e-06);
   gre->SetPoint(5,1.3,3.989436e-05);
   gre->SetPointError(5,0,1.84806e-06);
   gre->SetPoint(6,1.5,2.922696e-05);
   gre->SetPointError(6,0,1.539894e-06);
   gre->SetPoint(7,1.7,1.539227e-05);
   gre->SetPointError(7,0,1.179485e-06);
   gre->SetPoint(8,1.9,1.192855e-05);
   gre->SetPointError(8,0,1.082522e-06);
   gre->SetPoint(9,2.1,5.291726e-06);
   gre->SetPointError(9,0,1.009906e-06);
   gre->SetPoint(10,2.4,2.742783e-06);
   gre->SetPointError(10,0,6.360706e-07);
   
   TH1F *Graph_dNdpT_d_40_1002 = new TH1F("Graph_dNdpT_d_40_1002","V0M 40-100%",100,0.475,2.575);
   Graph_dNdpT_d_40_1002->SetMinimum(1.896041e-06);
   Graph_dNdpT_d_40_1002->SetMaximum(0.0001251708);
   Graph_dNdpT_d_40_1002->SetDirectory(0);
   Graph_dNdpT_d_40_1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_40_1002->SetLineColor(ci);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_40_1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_40_1002);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=20_multMax=40 = new TF1("*LevyTsallis_d_multMin=20_multMax=40",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=20_multMax=40 = new TF1("LevyTsallis_d_multMin=20_multMax=40",,0,10,5);
   LevyTsallis_d_multMin=20_multMax=40->SetRange(0,10);
   LevyTsallis_d_multMin=20_multMax=40->SetName("LevyTsallis_d_multMin=20_multMax=40");
   LevyTsallis_d_multMin=20_multMax=40->SetTitle("");
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(1,0.0001286028);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(2,0.0002481719);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(3,0.0003509538);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(4,0.0004314607);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(5,0.0004869637);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(6,0.0005174521);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(7,0.0005251556);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(8,0.0005138189);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(9,0.0004879245);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(10,0.0004520194);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(11,0.0004102295);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(12,0.0003659797);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(13,0.0003218915);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(14,0.0002798087);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(15,0.0002408996);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(16,0.000205792);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(17,0.0001747116);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(18,0.0001476056);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(19,0.0001242439);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(20,0.0001042962);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(21,8.738776e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(22,7.313632e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(23,6.11759e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(24,5.117e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(25,4.281795e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(26,3.585654e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(27,3.005894e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(28,2.523187e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(29,2.121213e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(30,1.786283e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(31,1.506971e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(32,1.27378e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(33,1.078832e-05);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(34,9.156089e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(35,7.787221e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(36,6.637191e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(37,5.669219e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(38,4.852916e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(39,4.163153e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(40,3.579141e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(41,3.083655e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(42,2.662411e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(43,2.303546e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(44,1.997191e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(45,1.735124e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(46,1.510485e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(47,1.317538e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(48,1.151477e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(49,1.008274e-06);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(50,8.845385e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(51,7.77418e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(52,6.845045e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(53,6.037626e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(54,5.334683e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(55,4.721587e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(56,4.1859e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(57,3.717031e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(58,3.305938e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(59,2.944896e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(60,2.627285e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(61,2.347428e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(62,2.100445e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(63,1.882134e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(64,1.688872e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(65,1.517528e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(66,1.365393e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(67,1.23012e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(68,1.109669e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(69,1.002269e-07);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(70,9.063753e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(71,8.206417e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(72,7.438921e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(73,6.750973e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(74,6.133557e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(75,5.578765e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(76,5.079644e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(77,4.63008e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(78,4.224685e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(79,3.858705e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(80,3.527942e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(81,3.228682e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(82,2.957635e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(83,2.711885e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(84,2.488841e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(85,2.286202e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(86,2.101919e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(87,1.934167e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(88,1.781317e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(89,1.641916e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(90,1.514663e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(91,1.398396e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(92,1.292071e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(93,1.194755e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(94,1.105609e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(95,1.023877e-08);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(96,9.488822e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(97,8.800131e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(98,8.167192e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(99,7.585039e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(100,7.049186e-09);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=20_multMax=40->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=20_multMax=40->SetFillColor(19);
   LevyTsallis_d_multMin=20_multMax=40->SetFillStyle(0);
   LevyTsallis_d_multMin=20_multMax=40->SetLineWidth(2);
   LevyTsallis_d_multMin=20_multMax=40->SetLineStyle(2);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=20_multMax=40->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(0,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(1,8.616967);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(1,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(1,8.616967,8.616967);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(2,0.2221165);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(2,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(2,0.2221165,0.2221165);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(3,0.000354005);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(3,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(3,0.000354005,0.000354005);
   LevyTsallis_d_multMin=20_multMax=40->SetParameter(4,2);
   LevyTsallis_d_multMin=20_multMax=40->SetParError(4,0);
   LevyTsallis_d_multMin=20_multMax=40->SetParLimits(4,2,2);
   LevyTsallis_d_multMin=20_multMax=40->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_20_40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0005440437);
   gre->SetPointError(0,0.04999998,5.788578e-05);
   gre->SetPoint(1,0.75,0.000518656);
   gre->SetPointError(1,0.05000001,4.288392e-05);
   gre->SetPoint(2,0.85,0.0004786027);
   gre->SetPointError(2,0.04999998,3.902346e-05);
   gre->SetPoint(3,0.95,0.0004851238);
   gre->SetPointError(3,0.05000001,3.734507e-05);
   gre->SetPoint(4,1.1,0.0004387641);
   gre->SetPointError(4,0.1,3.611711e-05);
   gre->SetPoint(5,1.3,0.0002995297);
   gre->SetPointError(5,0.09999996,2.310515e-05);
   gre->SetPoint(6,1.5,0.0002408731);
   gre->SetPointError(6,0.1,1.875562e-05);
   gre->SetPoint(7,1.7,0.0001714787);
   gre->SetPointError(7,0.09999996,1.622546e-05);
   gre->SetPoint(8,1.9,0.0001395337);
   gre->SetPointError(8,0.1,1.293735e-05);
   gre->SetPoint(9,2.1,8.63128e-05);
   gre->SetPointError(9,0.1,9.54586e-06);
   gre->SetPoint(10,2.4,4.8419e-05);
   gre->SetPointError(10,0.1999999,5.88486e-06);
   
   TH1F *Graph_dNdpT_d_20_40_uncor3 = new TH1F("Graph_dNdpT_d_20_40_uncor3","V0M 20-40%",100,0.4,2.8);
   Graph_dNdpT_d_20_40_uncor3->SetMinimum(3.828073e-05);
   Graph_dNdpT_d_20_40_uncor3->SetMaximum(0.000657869);
   Graph_dNdpT_d_20_40_uncor3->SetDirectory(0);
   Graph_dNdpT_d_20_40_uncor3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_20_40_uncor3->SetLineColor(ci);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_40_uncor3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_20_40_uncor3);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_20_40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0005440437);
   gre->SetPointError(0,0,2.805691e-05);
   gre->SetPoint(1,0.75,0.000518656);
   gre->SetPointError(1,0,2.420879e-05);
   gre->SetPoint(2,0.85,0.0004786027);
   gre->SetPointError(2,0,2.177718e-05);
   gre->SetPoint(3,0.95,0.0004851238);
   gre->SetPointError(3,0,2.097373e-05);
   gre->SetPoint(4,1.1,0.0004387641);
   gre->SetPointError(4,0,1.699102e-05);
   gre->SetPoint(5,1.3,0.0002995297);
   gre->SetPointError(5,0,1.282294e-05);
   gre->SetPoint(6,1.5,0.0002408731);
   gre->SetPointError(6,0,1.120757e-05);
   gre->SetPoint(7,1.7,0.0001714787);
   gre->SetPointError(7,0,9.68685e-06);
   gre->SetPoint(8,1.9,0.0001395337);
   gre->SetPointError(8,0,8.967956e-06);
   gre->SetPoint(9,2.1,8.63128e-05);
   gre->SetPointError(9,0,7.966843e-06);
   gre->SetPoint(10,2.4,4.8419e-05);
   gre->SetPointError(10,0,5.79957e-06);
   
   TH1F *Graph_dNdpT_d_20_404 = new TH1F("Graph_dNdpT_d_20_404","V0M 20-40%",100,0.475,2.575);
   Graph_dNdpT_d_20_404->SetMinimum(3.835749e-05);
   Graph_dNdpT_d_20_404->SetMaximum(0.0006250488);
   Graph_dNdpT_d_20_404->SetDirectory(0);
   Graph_dNdpT_d_20_404->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_20_404->SetLineColor(ci);
   Graph_dNdpT_d_20_404->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_404->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_20_404->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_20_404->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_20_404->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_20_404->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_20_404);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=10_multMax=20 = new TF1("*LevyTsallis_d_multMin=10_multMax=20",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=10_multMax=20 = new TF1("LevyTsallis_d_multMin=10_multMax=20",,0,10,5);
   LevyTsallis_d_multMin=10_multMax=20->SetRange(0,10);
   LevyTsallis_d_multMin=10_multMax=20->SetName("LevyTsallis_d_multMin=10_multMax=20");
   LevyTsallis_d_multMin=10_multMax=20->SetTitle("");
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(1,0.000384123);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(2,0.0007431974);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(3,0.001055501);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(4,0.001305244);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(5,0.001483948);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(6,0.001590488);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(7,0.001629982);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(8,0.00161199);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(9,0.001548505);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(10,0.001452125);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(11,0.001334669);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(12,0.001206301);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(13,0.001075123);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(14,0.0009471311);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(15,0.0008264077);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(16,0.0007154365);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(17,0.0006154529);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(18,0.0005267802);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(19,0.0004491172);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(20,0.0003817697);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(21,0.0003238256);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(22,0.0002742792);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(23,0.0002321164);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(24,0.0001963677);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(25,0.0001661388);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(26,0.0001406262);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(27,0.0001191205);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(28,0.0001010048);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(29,8.574795e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(30,7.289651e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(31,6.206576e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(32,5.293091e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(33,4.521867e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(34,3.869975e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(35,3.31821e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(36,2.850505e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(37,2.453432e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(38,2.115767e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(39,1.828127e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(40,1.582669e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(41,1.372829e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(42,1.19311e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(43,1.038906e-05);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(44,9.063471e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(45,7.92185e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(46,6.936839e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(47,6.085388e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(48,5.348038e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(49,4.708338e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(50,4.152359e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(51,3.668283e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(52,3.246072e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(53,2.877181e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(54,2.554327e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(55,2.271289e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(56,2.022747e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(57,1.80414e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(58,1.611556e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(59,1.44163e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(60,1.291465e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(61,1.158562e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(62,1.04076e-06);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(63,9.361922e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(64,8.432379e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(65,7.604912e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(66,6.867293e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(67,6.208877e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(68,5.620378e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(69,5.093685e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(70,4.621706e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(71,4.198227e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(72,3.817795e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(73,3.475624e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(74,3.167501e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(75,2.889716e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(76,2.638997e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(77,2.412455e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(78,2.207533e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(79,2.02197e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(80,1.853758e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(81,1.701119e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(82,1.562469e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(83,1.436402e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(84,1.321663e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(85,1.217133e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(86,1.121816e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(87,1.034818e-07);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(88,9.553421e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(89,8.826721e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(90,8.161675e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(91,7.552527e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(92,6.994109e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(93,6.481771e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(94,6.011326e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(95,5.579005e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(96,5.181404e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(97,4.815452e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(98,4.478374e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(99,4.16766e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(100,3.881037e-08);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=10_multMax=20->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=10_multMax=20->SetFillColor(19);
   LevyTsallis_d_multMin=10_multMax=20->SetFillStyle(0);
   LevyTsallis_d_multMin=10_multMax=20->SetLineWidth(2);
   LevyTsallis_d_multMin=10_multMax=20->SetLineStyle(2);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=10_multMax=20->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(0,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(1,8.51296);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(1,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(1,8.51296,8.51296);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(2,0.2396277);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(2,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(2,0.2396277,0.2396277);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(3,0.0005771023);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(3,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(3,0.0005771023,0.0005771023);
   LevyTsallis_d_multMin=10_multMax=20->SetParameter(4,4);
   LevyTsallis_d_multMin=10_multMax=20->SetParError(4,0);
   LevyTsallis_d_multMin=10_multMax=20->SetParLimits(4,4,4);
   LevyTsallis_d_multMin=10_multMax=20->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_10_20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.001597218);
   gre->SetPointError(0,0.04999998,0.0001654207);
   gre->SetPoint(1,0.75,0.001593777);
   gre->SetPointError(1,0.05000001,0.0001328443);
   gre->SetPoint(2,0.85,0.001665428);
   gre->SetPointError(2,0.04999998,0.0001333271);
   gre->SetPoint(3,0.95,0.001545973);
   gre->SetPointError(3,0.05000001,0.0001199177);
   gre->SetPoint(4,1.1,0.00124202);
   gre->SetPointError(4,0.1,9.86254e-05);
   gre->SetPoint(5,1.3,0.001123407);
   gre->SetPointError(5,0.09999996,9.015399e-05);
   gre->SetPoint(6,1.5,0.0008097325);
   gre->SetPointError(6,0.1,8.317994e-05);
   gre->SetPoint(7,1.7,0.0006317377);
   gre->SetPointError(7,0.09999996,5.554343e-05);
   gre->SetPoint(8,1.9,0.0004543299);
   gre->SetPointError(8,0.1,5.064448e-05);
   gre->SetPoint(9,2.1,0.0003015848);
   gre->SetPointError(9,0.1,3.773212e-05);
   gre->SetPoint(10,2.4,0.0002052719);
   gre->SetPointError(10,0.1999999,3.01941e-05);
   
   TH1F *Graph_dNdpT_d_10_20_uncor5 = new TH1F("Graph_dNdpT_d_10_20_uncor5","V0M 10-20%",100,0.4,2.8);
   Graph_dNdpT_d_10_20_uncor5->SetMinimum(1.271009e-05);
   Graph_dNdpT_d_10_20_uncor5->SetMaximum(0.001961123);
   Graph_dNdpT_d_10_20_uncor5->SetDirectory(0);
   Graph_dNdpT_d_10_20_uncor5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_10_20_uncor5->SetLineColor(ci);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_20_uncor5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_10_20_uncor5);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_10_20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.001597218);
   gre->SetPointError(0,0,9.649149e-05);
   gre->SetPoint(1,0.75,0.001593777);
   gre->SetPointError(1,0,8.519099e-05);
   gre->SetPoint(2,0.85,0.001665428);
   gre->SetPointError(2,0,8.155636e-05);
   gre->SetPoint(3,0.95,0.001545973);
   gre->SetPointError(3,0,7.51678e-05);
   gre->SetPoint(4,1.1,0.00124202);
   gre->SetPointError(4,0,5.740749e-05);
   gre->SetPoint(5,1.3,0.001123407);
   gre->SetPointError(5,0,4.983482e-05);
   gre->SetPoint(6,1.5,0.0008097325);
   gre->SetPointError(6,0,4.132302e-05);
   gre->SetPoint(7,1.7,0.0006317377);
   gre->SetPointError(7,0,3.829699e-05);
   gre->SetPoint(8,1.9,0.0004543299);
   gre->SetPointError(8,0,3.309473e-05);
   gre->SetPoint(9,2.1,0.0003015848);
   gre->SetPointError(9,0,3.010061e-05);
   gre->SetPoint(10,2.4,0.0002052719);
   gre->SetPointError(10,0,2.376944e-05);
   
   TH1F *Graph_dNdpT_d_10_206 = new TH1F("Graph_dNdpT_d_10_206","V0M 10-20%",100,0.475,2.575);
   Graph_dNdpT_d_10_206->SetMinimum(2.495429e-05);
   Graph_dNdpT_d_10_206->SetMaximum(0.001903533);
   Graph_dNdpT_d_10_206->SetDirectory(0);
   Graph_dNdpT_d_10_206->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_10_206->SetLineColor(ci);
   Graph_dNdpT_d_10_206->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_206->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_10_206->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_10_206->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_10_206->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_10_206->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_10_206);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=5_multMax=10 = new TF1("*LevyTsallis_d_multMin=5_multMax=10",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=5_multMax=10 = new TF1("LevyTsallis_d_multMin=5_multMax=10",,0,10,5);
   LevyTsallis_d_multMin=5_multMax=10->SetRange(0,10);
   LevyTsallis_d_multMin=5_multMax=10->SetName("LevyTsallis_d_multMin=5_multMax=10");
   LevyTsallis_d_multMin=5_multMax=10->SetTitle("");
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(1,0.0007929376);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(2,0.001540513);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(3,0.002202707);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(4,0.00274915);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(5,0.003161636);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(6,0.003434595);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(7,0.003573741);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(8,0.003593468);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(9,0.003513691);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(10,0.003356763);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(11,0.003144908);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(12,0.002898381);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(13,0.002634383);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(14,0.002366615);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(15,0.002105315);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(16,0.001857595);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(17,0.001627943);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(18,0.001418763);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(19,0.001230894);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(20,0.001064064);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(21,0.0009172652);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(22,0.0007890376);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(23,0.0006776909);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(24,0.0005814557);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(25,0.0004985875);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(26,0.0004274326);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(27,0.0003664658);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(28,0.0003143088);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(29,0.0002697348);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(30,0.0002316643);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(31,0.0001991563);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(32,0.0001713964);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(33,0.0001476833);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(34,0.000127416);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(35,0.0001100811);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(36,9.524115e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(37,8.252415e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(38,7.161407e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(39,6.224278e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(40,5.418281e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(41,4.72413e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(42,4.125464e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(43,3.608405e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(44,3.161173e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(45,2.77376e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(46,2.437659e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(47,2.145632e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(48,1.891514e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(49,1.670047e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(50,1.476743e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(51,1.307765e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(52,1.159831e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(53,1.030126e-05);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(54,9.162356e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(55,8.160859e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(56,7.278914e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(57,6.501138e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(58,5.814259e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(59,5.206807e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(60,4.668861e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(61,4.191821e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(62,3.768228e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(63,3.391598e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(64,3.056291e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(65,2.757394e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(66,2.490618e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(67,2.252218e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(68,2.038918e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(69,1.847846e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(70,1.676487e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(71,1.522629e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(72,1.384328e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(73,1.259873e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(74,1.147754e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(75,1.046641e-06);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(76,9.553561e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(77,8.728588e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(78,7.982268e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(79,7.306426e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(80,6.6938e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(81,6.13794e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(82,5.633104e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(83,5.17418e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(84,4.756606e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(85,4.376314e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(86,4.029667e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(87,3.71341e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(88,3.424633e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(89,3.160723e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(90,2.919338e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(91,2.698376e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(92,2.495946e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(93,2.310347e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(94,2.140046e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(95,1.983664e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(96,1.839954e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(97,1.707792e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(98,1.586161e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(99,1.474142e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(100,1.370902e-07);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=5_multMax=10->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=5_multMax=10->SetFillColor(19);
   LevyTsallis_d_multMin=5_multMax=10->SetFillStyle(0);
   LevyTsallis_d_multMin=5_multMax=10->SetLineWidth(2);
   LevyTsallis_d_multMin=5_multMax=10->SetLineStyle(2);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=5_multMax=10->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(0,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(1,9.015793);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(1,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(1,9.015793,9.015793);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(2,0.2738606);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(2,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(2,0.2738606,0.2738606);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(3,0.0006867274);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(3,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(3,0.0006867274,0.0006867274);
   LevyTsallis_d_multMin=5_multMax=10->SetParameter(4,8);
   LevyTsallis_d_multMin=5_multMax=10->SetParError(4,0);
   LevyTsallis_d_multMin=5_multMax=10->SetParLimits(4,8,8);
   LevyTsallis_d_multMin=5_multMax=10->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_5_10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004250931);
   gre->SetPointError(0,0.04999998,0.0004397362);
   gre->SetPoint(1,0.75,0.003557687);
   gre->SetPointError(1,0.05000001,0.0002978466);
   gre->SetPoint(2,0.85,0.002975998);
   gre->SetPointError(2,0.04999998,0.0002384429);
   gre->SetPoint(3,0.95,0.003558313);
   gre->SetPointError(3,0.05000001,0.0002738649);
   gre->SetPoint(4,1.1,0.003547901);
   gre->SetPointError(4,0.1,0.0002963528);
   gre->SetPoint(5,1.3,0.002612736);
   gre->SetPointError(5,0.09999996,0.000231717);
   gre->SetPoint(6,1.5,0.002257897);
   gre->SetPointError(6,0.1,0.000199981);
   gre->SetPoint(7,1.7,0.001515844);
   gre->SetPointError(7,0.09999996,0.0001493109);
   gre->SetPoint(8,1.9,0.001224194);
   gre->SetPointError(8,0.1,0.0001731838);
   gre->SetPoint(9,2.1,0.0008565598);
   gre->SetPointError(9,0.1,0.0001116012);
   gre->SetPoint(10,2.4,0.0006404892);
   gre->SetPointError(10,0.1999999,9.421159e-05);
   
   TH1F *Graph_dNdpT_d_5_10_uncor7 = new TH1F("Graph_dNdpT_d_5_10_uncor7","V0M 5-10%",100,0.4,2.8);
   Graph_dNdpT_d_5_10_uncor7->SetMinimum(0.0001318387);
   Graph_dNdpT_d_5_10_uncor7->SetMaximum(0.005105106);
   Graph_dNdpT_d_5_10_uncor7->SetDirectory(0);
   Graph_dNdpT_d_5_10_uncor7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_5_10_uncor7->SetLineColor(ci);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_10_uncor7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_5_10_uncor7);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_d_5_10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004250931);
   gre->SetPointError(0,0,0.0003151);
   gre->SetPoint(1,0.75,0.003557687);
   gre->SetPointError(1,0,0.0002547713);
   gre->SetPoint(2,0.85,0.002975998);
   gre->SetPointError(2,0,0.0002182108);
   gre->SetPoint(3,0.95,0.003558313);
   gre->SetPointError(3,0,0.0002282659);
   gre->SetPoint(4,1.1,0.003547901);
   gre->SetPointError(4,0,0.0001954581);
   gre->SetPoint(5,1.3,0.002612736);
   gre->SetPointError(5,0,0.0001521983);
   gre->SetPoint(6,1.5,0.002257897);
   gre->SetPointError(6,0,0.0001384798);
   gre->SetPoint(7,1.7,0.001515844);
   gre->SetPointError(7,0,0.0001181911);
   gre->SetPoint(8,1.9,0.001224194);
   gre->SetPointError(8,0,0.0001093656);
   gre->SetPoint(9,2.1,0.0008565598);
   gre->SetPointError(9,0,0.0001084773);
   gre->SetPoint(10,2.4,0.0006404892);
   gre->SetPointError(10,0,9.596867e-05);
   
   TH1F *Graph_dNdpT_d_5_108 = new TH1F("Graph_dNdpT_d_5_108","V0M 5-10%",100,0.475,2.575);
   Graph_dNdpT_d_5_108->SetMinimum(0.0001423695);
   Graph_dNdpT_d_5_108->SetMaximum(0.004968182);
   Graph_dNdpT_d_5_108->SetDirectory(0);
   Graph_dNdpT_d_5_108->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_5_108->SetLineColor(ci);
   Graph_dNdpT_d_5_108->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_108->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_5_108->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_5_108->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_5_108->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_5_108->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_5_108);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_d_multMin=0_multMax=5 = new TF1("*LevyTsallis_d_multMin=0_multMax=5",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_d_multMin=0_multMax=5 = new TF1("LevyTsallis_d_multMin=0_multMax=5",,0,10,5);
   LevyTsallis_d_multMin=0_multMax=5->SetRange(0,10);
   LevyTsallis_d_multMin=0_multMax=5->SetName("LevyTsallis_d_multMin=0_multMax=5");
   LevyTsallis_d_multMin=0_multMax=5->SetTitle("");
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(0,0);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(1,0.001985304);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(2,0.003875606);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(3,0.005585291);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(4,0.007045973);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(5,0.008211612);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(6,0.009060391);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(7,0.009593468);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(8,0.009831319);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(9,0.009808627);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(10,0.009568738);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(11,0.009158503);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(12,0.008624039);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(13,0.008007667);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(14,0.007346022);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(15,0.006669189);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(16,0.006000614);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(17,0.005357564);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(18,0.004751899);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(19,0.004190981);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(20,0.003678599);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(21,0.003215827);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(22,0.002801769);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(23,0.002434184);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(24,0.002109976);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(25,0.001825574);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(26,0.001577214);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(27,0.001361137);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(28,0.001173723);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(29,0.001011574);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(30,0.0008715661);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(31,0.0007508662);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(32,0.0006469379);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(33,0.0005575307);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(34,0.0004806629);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(35,0.0004146008);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(36,0.0003578346);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(37,0.0003090553);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(38,0.000267132);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(39,0.0002310895);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(40,0.0002000894);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(41,0.0001734119);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(42,0.0001504398);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(43,0.0001306443);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(44,0.000113573);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(45,9.883853e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(46,8.610988e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(47,7.510373e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(48,6.557782e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(49,5.732486e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(50,5.016744e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(51,4.395368e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(52,3.855346e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(53,3.385523e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(54,2.976332e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(55,2.619561e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(56,2.308153e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(57,2.036044e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(58,1.798012e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(59,1.589562e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(60,1.406818e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(61,1.246434e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(62,1.105523e-05);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(63,9.81586e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(64,8.724615e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(65,7.762768e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(66,6.914078e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(67,6.164448e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(68,5.501625e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(69,4.914955e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(70,4.395158e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(71,3.934146e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(72,3.524862e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(73,3.161143e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(74,2.8376e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(75,2.549517e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(76,2.292762e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(77,2.063713e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(78,1.859189e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(79,1.676395e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(80,1.512874e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(81,1.366463e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(82,1.235254e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(83,1.117566e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(84,1.011915e-06);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(85,9.16987e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(86,8.316229e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(87,7.547949e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(88,6.855924e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(89,6.23208e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(90,5.669248e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(91,5.16106e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(92,4.701852e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(93,4.286583e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(94,3.910764e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(95,3.57039e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(96,3.261892e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(97,2.982078e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(98,2.728098e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(99,2.497404e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(100,2.287712e-07);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(101,0);
   LevyTsallis_d_multMin=0_multMax=5->SetSavedPoint(102,10);
   LevyTsallis_d_multMin=0_multMax=5->SetFillColor(19);
   LevyTsallis_d_multMin=0_multMax=5->SetFillStyle(0);
   LevyTsallis_d_multMin=0_multMax=5->SetLineWidth(2);
   LevyTsallis_d_multMin=0_multMax=5->SetLineStyle(2);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetXaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetLabelFont(42);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_d_multMin=0_multMax=5->GetYaxis()->SetTitleFont(42);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(0,1.875613);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(0,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(1,12.18926);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(1,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(1,12.18926,12.18926);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(2,0.3285248);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(2,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(2,0.3285248,0.3285248);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(3,0.001015626);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(3,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(3,0.001015626,0.001015626);
   LevyTsallis_d_multMin=0_multMax=5->SetParameter(4,16);
   LevyTsallis_d_multMin=0_multMax=5->SetParError(4,0);
   LevyTsallis_d_multMin=0_multMax=5->SetParLimits(4,16,16);
   LevyTsallis_d_multMin=0_multMax=5->Draw("same");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_d_0_5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.009061826);
   gre->SetPointError(0,0.04999998,0.0009510641);
   gre->SetPoint(1,0.75,0.009231289);
   gre->SetPointError(1,0.05000001,0.0007788057);
   gre->SetPoint(2,0.85,0.01107054);
   gre->SetPointError(2,0.04999998,0.0008878615);
   gre->SetPoint(3,0.95,0.009952595);
   gre->SetPointError(3,0.05000001,0.0007713038);
   gre->SetPoint(4,1.1,0.009031294);
   gre->SetPointError(4,0.1,0.0007442292);
   gre->SetPoint(5,1.3,0.007802507);
   gre->SetPointError(5,0.09999996,0.000611393);
   gre->SetPoint(6,1.5,0.006470512);
   gre->SetPointError(6,0.1,0.0005155806);
   gre->SetPoint(7,1.7,0.005225136);
   gre->SetPointError(7,0.09999996,0.0005197593);
   gre->SetPoint(8,1.9,0.004354713);
   gre->SetPointError(8,0.1,0.0004489037);
   gre->SetPoint(9,2.1,0.003374807);
   gre->SetPointError(9,0.1,0.0003819441);
   gre->SetPoint(10,2.4,0.002218645);
   gre->SetPointError(10,0.1999999,0.0002941269);
   gre->SetPoint(11,2.8,0.001023839);
   gre->SetPointError(11,0.2,0.0002607601);
   
   TH1F *Graph_dNdpT_d_0_5_uncor9 = new TH1F("Graph_dNdpT_d_0_5_uncor9","V0M 0-5%",100,0.36,3.24);
   Graph_dNdpT_d_0_5_uncor9->SetMinimum(0.0006867707);
   Graph_dNdpT_d_0_5_uncor9->SetMaximum(0.01307793);
   Graph_dNdpT_d_0_5_uncor9->SetDirectory(0);
   Graph_dNdpT_d_0_5_uncor9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_0_5_uncor9->SetLineColor(ci);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_5_uncor9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_0_5_uncor9);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_d_0_5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.009061826);
   gre->SetPointError(0,0,0.0006506012);
   gre->SetPoint(1,0.75,0.009231289);
   gre->SetPointError(1,0,0.0005803662);
   gre->SetPoint(2,0.85,0.01107054);
   gre->SetPointError(2,0,0.0005951559);
   gre->SetPoint(3,0.95,0.009952595);
   gre->SetPointError(3,0,0.0005397552);
   gre->SetPoint(4,1.1,0.009031294);
   gre->SetPointError(4,0,0.0004378648);
   gre->SetPoint(5,1.3,0.007802507);
   gre->SetPointError(5,0,0.0003731042);
   gre->SetPoint(6,1.5,0.006470512);
   gre->SetPointError(6,0,0.0003305675);
   gre->SetPoint(7,1.7,0.005225136);
   gre->SetPointError(7,0,0.0003031605);
   gre->SetPoint(8,1.9,0.004354713);
   gre->SetPointError(8,0,0.0002775345);
   gre->SetPoint(9,2.1,0.003374807);
   gre->SetPointError(9,0,0.0002860002);
   gre->SetPoint(10,2.4,0.002218645);
   gre->SetPointError(10,0,0.0002470553);
   gre->SetPoint(11,2.8,0.001023839);
   gre->SetPointError(11,0,0.0001921541);
   
   TH1F *Graph_dNdpT_d_0_510 = new TH1F("Graph_dNdpT_d_0_510","V0M 0-5%",100,0.435,3.015);
   Graph_dNdpT_d_0_510->SetMinimum(0.0007485161);
   Graph_dNdpT_d_0_510->SetMaximum(0.0127491);
   Graph_dNdpT_d_0_510->SetDirectory(0);
   Graph_dNdpT_d_0_510->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_d_0_510->SetLineColor(ci);
   Graph_dNdpT_d_0_510->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_510->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_d_0_510->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_d_0_510->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_d_0_510->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_d_0_510->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_d_0_510);
   
   gre->Draw("pez,");
   
   TLegend *leg = new TLegend(0.23,0.14,0.43,0.38,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("dNdpT_d_0_5_uncor","I+II (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_5_10_uncor","III (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_10_20_uncor","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_20_40_uncor","VI+VII (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_d_40_100_uncor","VIII+IX+X (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("LevyTsallis_d_multMin=0_multMax=100","L#acute{e}vy-Tsallis fit","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.58,0.15,0.88,0.32,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   text = pt->AddText("deuterons");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("|#it{y}| < 0.5");
   pt->Draw();
   
   pt = new TPaveText(0.23,0.37,0.38,0.42,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.03);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   pdL->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pdR
   pdR = new TPad("pdR", "pdR",0.5,0,1,1);
   pdR->Draw();
   pdR->cd();
   pdR->Range(0.02493703,-8.136473,3.868766,-0.5415363);
   pdR->SetFillColor(0);
   pdR->SetBorderMode(0);
   pdR->SetBorderSize(2);
   pdR->SetLogy();
   pdR->SetTickx(1);
   pdR->SetTicky(1);
   pdR->SetLeftMargin(0.006);
   pdR->SetRightMargin(0.2);
   pdR->SetFrameBorderMode(0);
   pdR->SetFrameBorderMode(0);
   
   TH1F *h_1 = new TH1F("h_1","h_1",1000,0,4);
   h_1->SetMinimum(5e-08);
   h_1->SetMaximum(0.05);

   ci = TColor::GetColor("#000099");
   h_1->SetLineColor(ci);
   h_1->GetXaxis()->SetTitle("#it{p}_{T} (GeV/#it{c})");
   h_1->GetXaxis()->SetRange(13,775);
   h_1->GetXaxis()->SetLabelFont(42);
   h_1->GetXaxis()->SetLabelSize(0.05);
   h_1->GetXaxis()->SetTitleSize(0.05);
   h_1->GetXaxis()->SetTitleFont(42);
   h_1->GetYaxis()->SetLabelFont(42);
   h_1->GetYaxis()->SetLabelSize(0.05);
   h_1->GetYaxis()->SetTitleSize(0.05);
   h_1->GetYaxis()->SetTitleOffset(1.8);
   h_1->GetYaxis()->SetTitleFont(42);
   h_1->GetZaxis()->SetLabelFont(42);
   h_1->GetZaxis()->SetLabelSize(0.035);
   h_1->GetZaxis()->SetTitleSize(0.035);
   h_1->GetZaxis()->SetTitleFont(42);
   h_1->Draw("Y+");
   
   TF1 *LevyTsallis_#bar{d}_multMin=40_multMax=100 = new TF1("*LevyTsallis_#bar{d}_multMin=40_multMax=100",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=40_multMax=100 = new TF1("LevyTsallis_#bar{d}_multMin=40_multMax=100",,0,10,5);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetName("LevyTsallis_#bar{d}_multMin=40_multMax=100");
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetTitle("");
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(1,2.926031e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(2,5.547785e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(3,7.623433e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(4,9.01565e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(5,9.70233e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(6,9.758153e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(7,9.318824e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(8,8.542369e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(9,7.578179e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(10,6.548411e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(11,5.541134e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(12,4.611846e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(13,3.789446e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(14,3.083571e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(15,2.49139e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(16,2.003011e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(17,1.605322e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(18,1.284468e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(19,1.027295e-05);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(20,8.220664e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(21,6.587244e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(22,5.288852e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(23,4.256931e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(24,3.436196e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(25,2.782489e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(26,2.260778e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(27,1.843399e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(28,1.508561e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(29,1.239128e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(30,1.021626e-06);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(31,8.454551e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(32,7.022697e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(33,5.854851e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(34,4.898967e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(35,4.113802e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(36,3.46659e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(37,2.931228e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(38,2.486855e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(39,2.116749e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(40,1.807467e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(41,1.548164e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(42,1.330062e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(43,1.14604e-07);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(44,9.902929e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(45,8.580817e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(46,7.45521e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(47,6.494165e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(48,5.671343e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(49,4.964954e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(50,4.356925e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(51,3.832217e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(52,3.378279e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(53,2.984614e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(54,2.64241e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(55,2.344255e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(56,2.083899e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(57,1.856054e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(58,1.656237e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(59,1.48064e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(60,1.326016e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(61,1.189595e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(62,1.069005e-08);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(63,9.62211e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(64,8.674641e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(65,7.832579e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(66,7.082914e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(67,6.414397e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(68,5.817273e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(69,5.283075e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(70,4.804432e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(71,4.374922e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(72,3.988935e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(73,3.641564e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(74,3.328509e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(75,3.045994e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(76,2.790701e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(77,2.559708e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(78,2.350436e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(79,2.160607e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(80,1.988207e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(81,1.83145e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(82,1.688752e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(83,1.558705e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(84,1.440056e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(85,1.33169e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(86,1.232611e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(87,1.14193e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(88,1.05885e-09);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(89,9.826585e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(90,9.127175e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(91,8.484531e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(92,7.893496e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(93,7.349431e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(94,6.848157e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(95,6.385905e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(96,5.959273e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(97,5.565187e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(98,5.200864e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(99,4.863784e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(100,4.551666e-10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(1,7.246899);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(1,7.246899,7.246899);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(2,0.1483313);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(2,0.1483313,0.1483313);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(3,0.0001066483);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(3,0.0001066483,0.0001066483);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParameter(4,1);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->SetParLimits(4,1,1);
   LevyTsallis_#bar{d}_multMin=40_multMax=100->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_40_100_uncor");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001009381);
   gre->SetPointError(0,0.04999998,9.480804e-06);
   gre->SetPoint(1,0.75,8.977552e-05);
   gre->SetPointError(1,0.05000001,9.171823e-06);
   gre->SetPoint(2,0.85,7.758609e-05);
   gre->SetPointError(2,0.04999998,6.572655e-06);
   gre->SetPoint(3,0.95,7.006963e-05);
   gre->SetPointError(3,0.05000001,5.980965e-06);
   gre->SetPoint(4,1.1,5.298863e-05);
   gre->SetPointError(4,0.1,4.779572e-06);
   gre->SetPoint(5,1.3,4.010401e-05);
   gre->SetPointError(5,0.09999996,3.104334e-06);
   gre->SetPoint(6,1.5,2.606738e-05);
   gre->SetPointError(6,0.1,2.054366e-06);
   gre->SetPoint(7,1.7,1.536039e-05);
   gre->SetPointError(7,0.09999996,1.826256e-06);
   gre->SetPoint(8,1.9,9.504857e-06);
   gre->SetPointError(8,0.1,1.230121e-06);
   gre->SetPoint(9,2.1,6.522811e-06);
   gre->SetPointError(9,0.1,1.050162e-06);
   gre->SetPoint(10,2.4,3.686362e-06);
   gre->SetPointError(10,0.1999999,5.765394e-07);
   
   TH1F *Graph_dNdpT_#bar{d}_40_100_uncor11 = new TH1F("Graph_dNdpT_#bar{d}_40_100_uncor11","V0M 40-100%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetMinimum(2.79884e-06);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetMaximum(0.0001211498);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetDirectory(0);
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_40_100_uncor11->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_100_uncor11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_40_100_uncor11);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_40_100");
   gre->SetTitle("V0M 40-100%");

   ci = TColor::GetColor("#0066cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0001009381);
   gre->SetPointError(0,0,6.836388e-06);
   gre->SetPoint(1,0.75,8.977552e-05);
   gre->SetPointError(1,0,5.042295e-06);
   gre->SetPoint(2,0.85,7.758609e-05);
   gre->SetPointError(2,0,4.083478e-06);
   gre->SetPoint(3,0.95,7.006963e-05);
   gre->SetPointError(3,0,3.548113e-06);
   gre->SetPoint(4,1.1,5.298863e-05);
   gre->SetPointError(4,0,2.616834e-06);
   gre->SetPoint(5,1.3,4.010401e-05);
   gre->SetPointError(5,0,2.031348e-06);
   gre->SetPoint(6,1.5,2.606738e-05);
   gre->SetPointError(6,0,1.587896e-06);
   gre->SetPoint(7,1.7,1.536039e-05);
   gre->SetPointError(7,0,1.286427e-06);
   gre->SetPoint(8,1.9,9.504857e-06);
   gre->SetPointError(8,0,1.062585e-06);
   gre->SetPoint(9,2.1,6.522811e-06);
   gre->SetPointError(9,0,1.149497e-06);
   gre->SetPoint(10,2.4,3.686362e-06);
   gre->SetPointError(10,0,7.058752e-07);
   
   TH1F *Graph_dNdpT_#bar{d}_40_10012 = new TH1F("Graph_dNdpT_#bar{d}_40_10012","V0M 40-100%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_40_10012->SetMinimum(2.682438e-06);
   Graph_dNdpT_#bar{d}_40_10012->SetMaximum(0.0001182539);
   Graph_dNdpT_#bar{d}_40_10012->SetDirectory(0);
   Graph_dNdpT_#bar{d}_40_10012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_40_10012->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_40_10012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_40_10012);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=20_multMax=40 = new TF1("*LevyTsallis_#bar{d}_multMin=20_multMax=40",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=20_multMax=40 = new TF1("LevyTsallis_#bar{d}_multMin=20_multMax=40",,0,10,5);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetName("LevyTsallis_#bar{d}_multMin=20_multMax=40");
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetTitle("");
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(1,0.0001713411);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(2,0.00032635);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(3,0.0004519731);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(4,0.000540627);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(5,0.0005907384);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(6,0.0006057795);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(7,0.0005924403);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(8,0.0005586785);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(9,0.0005121721);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(10,0.000459383);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(11,0.0004051862);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(12,0.0003528982);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(13,0.0003045214);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(14,0.0002610621);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(15,0.0002228357);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(16,0.0001897187);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(17,0.0001613372);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(18,0.0001371968);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(19,0.000116767);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(20,9.953104e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(21,8.501301e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(22,7.278976e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(23,6.249387e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(24,5.381146e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(25,4.647733e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(26,4.026914e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(27,3.500145e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(28,3.052007e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(29,2.669705e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(30,2.342627e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(31,2.061971e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(32,1.820431e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(33,1.611934e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(34,1.431424e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(35,1.274684e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(36,1.138189e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(37,1.018985e-05);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(38,9.145893e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(39,8.229126e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(40,7.421902e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(41,6.70928e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(42,6.07858e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(43,5.519006e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(44,5.021349e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(45,4.577727e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(46,4.181379e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(47,3.826491e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(48,3.50805e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(49,3.221724e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(50,2.963758e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(51,2.730892e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(52,2.520288e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(53,2.32947e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(54,2.156273e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(55,1.9988e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(56,1.855384e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(57,1.72456e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(58,1.605035e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(59,1.495665e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(60,1.395442e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(61,1.303467e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(62,1.218944e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(63,1.141164e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(64,1.069495e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(65,1.003372e-06);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(66,9.422901e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(67,8.857967e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(68,8.334857e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(69,7.849919e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(70,7.399865e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(71,6.981735e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(72,6.592852e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(73,6.230799e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(74,5.893388e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(75,5.578633e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(76,5.284735e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(77,5.010056e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(78,4.753107e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(79,4.512532e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(80,4.287093e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(81,4.075661e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(82,3.877202e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(83,3.690772e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(84,3.515505e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(85,3.350606e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(86,3.195346e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(87,3.049055e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(88,2.911117e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(89,2.780964e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(90,2.658074e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(91,2.541964e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(92,2.432187e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(93,2.328334e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(94,2.230022e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(95,2.136899e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(96,2.048638e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(97,1.964938e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(98,1.885516e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(99,1.810111e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(100,1.738482e-07);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(1,4.616387);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(1,4.616387,4.616387);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(2,0.1617525);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(2,0.1617525,0.1617525);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(3,0.0003886033);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(3,0.0003886033,0.0003886033);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParameter(4,2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->SetParLimits(4,2,2);
   LevyTsallis_#bar{d}_multMin=20_multMax=40->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_20_40_uncor");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0006573768);
   gre->SetPointError(0,0.04999998,5.189495e-05);
   gre->SetPoint(1,0.75,0.0005729589);
   gre->SetPointError(1,0.05000001,4.258871e-05);
   gre->SetPoint(2,0.85,0.0005333537);
   gre->SetPointError(2,0.04999998,4.044107e-05);
   gre->SetPoint(3,0.95,0.0004844559);
   gre->SetPointError(3,0.05000001,3.699024e-05);
   gre->SetPoint(4,1.1,0.0003676004);
   gre->SetPointError(4,0.1,3.030921e-05);
   gre->SetPoint(5,1.3,0.0002983997);
   gre->SetPointError(5,0.09999996,2.399869e-05);
   gre->SetPoint(6,1.5,0.0002333673);
   gre->SetPointError(6,0.1,1.892988e-05);
   gre->SetPoint(7,1.7,0.0001711997);
   gre->SetPointError(7,0.09999996,1.749974e-05);
   gre->SetPoint(8,1.9,0.0001363103);
   gre->SetPointError(8,0.1,1.761145e-05);
   gre->SetPoint(9,2.1,8.918027e-05);
   gre->SetPointError(9,0.1,1.435664e-05);
   gre->SetPoint(10,2.4,4.414191e-05);
   gre->SetPointError(10,0.1999999,6.903705e-06);
   
   TH1F *Graph_dNdpT_#bar{d}_20_40_uncor13 = new TH1F("Graph_dNdpT_#bar{d}_20_40_uncor13","V0M 20-40%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetMinimum(3.351439e-05);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetMaximum(0.0007764751);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetDirectory(0);
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_20_40_uncor13->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_40_uncor13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_20_40_uncor13);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_20_40");
   gre->SetTitle("V0M 20-40%");

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.0006573768);
   gre->SetPointError(0,0,4.363163e-05);
   gre->SetPoint(1,0.75,0.0005729589);
   gre->SetPointError(1,0,3.197945e-05);
   gre->SetPoint(2,0.85,0.0005333537);
   gre->SetPointError(2,0,2.697286e-05);
   gre->SetPoint(3,0.95,0.0004844559);
   gre->SetPointError(3,0,2.355505e-05);
   gre->SetPoint(4,1.1,0.0003676004);
   gre->SetPointError(4,0,1.745442e-05);
   gre->SetPoint(5,1.3,0.0002983997);
   gre->SetPointError(5,0,1.404511e-05);
   gre->SetPoint(6,1.5,0.0002333673);
   gre->SetPointError(6,0,1.193496e-05);
   gre->SetPoint(7,1.7,0.0001711997);
   gre->SetPointError(7,0,1.061001e-05);
   gre->SetPoint(8,1.9,0.0001363103);
   gre->SetPointError(8,0,9.298384e-06);
   gre->SetPoint(9,2.1,8.918027e-05);
   gre->SetPointError(9,0,1.012359e-05);
   gre->SetPoint(10,2.4,4.414191e-05);
   gre->SetPointError(10,0,6.705092e-06);
   
   TH1F *Graph_dNdpT_#bar{d}_20_4014 = new TH1F("Graph_dNdpT_#bar{d}_20_4014","V0M 20-40%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_20_4014->SetMinimum(3.369314e-05);
   Graph_dNdpT_#bar{d}_20_4014->SetMaximum(0.0007673656);
   Graph_dNdpT_#bar{d}_20_4014->SetDirectory(0);
   Graph_dNdpT_#bar{d}_20_4014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_20_4014->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_20_4014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_20_4014);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=10_multMax=20 = new TF1("*LevyTsallis_#bar{d}_multMin=10_multMax=20",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=10_multMax=20 = new TF1("LevyTsallis_#bar{d}_multMin=10_multMax=20",,0,10,5);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetName("LevyTsallis_#bar{d}_multMin=10_multMax=20");
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetTitle("");
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(1,0.000384207);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(2,0.0007394436);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(3,0.001041394);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(4,0.001273805);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(5,0.001429877);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(6,0.001511631);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(7,0.001527788);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(8,0.001491027);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(9,0.001415375);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(10,0.001314199);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(11,0.001198968);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(12,0.001078717);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(13,0.0009600176);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(14,0.0008472571);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(15,0.0007430568);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(16,0.0006487091);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(17,0.0005645701);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(18,0.0004903812);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(19,0.0004255132);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(20,0.0003691413);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(21,0.0003203644);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(22,0.0002782823);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(23,0.0002420411);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(24,0.0002108577);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(25,0.000184031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(26,0.0001609432);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(27,0.0001410563);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(28,0.0001239057);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(29,0.0001090929);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(30,9.627732e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(31,8.516884e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(32,7.552077e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(33,6.712354e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(34,5.979921e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(35,5.339664e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(36,4.778738e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(37,4.286217e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(38,3.852798e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(39,3.470544e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(40,3.132677e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(41,2.833399e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(42,2.567737e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(43,2.331423e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(44,2.120784e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(45,1.932653e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(46,1.764294e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(47,1.61334e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(48,1.477738e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(49,1.355702e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(50,1.24568e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(51,1.146316e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(52,1.056424e-05);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(53,9.749678e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(54,9.010356e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(55,8.338272e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(56,7.726375e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(57,7.168445e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(58,6.658981e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(59,6.193115e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(60,5.766529e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(61,5.375386e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(62,5.016272e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(63,4.686143e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(64,4.382283e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(65,4.102264e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(66,3.843909e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(67,3.60527e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(68,3.384593e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(69,3.180303e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(70,2.990983e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(71,2.815352e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(72,2.652255e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(73,2.500648e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(74,2.359584e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(75,2.228208e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(76,2.10574e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(77,1.991475e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(78,1.884768e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(79,1.785034e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(80,1.69174e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(81,1.604398e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(82,1.522563e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(83,1.445827e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(84,1.373818e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(85,1.306194e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(86,1.242641e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(87,1.182872e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(88,1.126621e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(89,1.073645e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(90,1.02372e-06);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(91,9.766399e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(92,9.322129e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(93,8.902635e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(94,8.506289e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(95,8.131588e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(96,7.777139e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(97,7.441652e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(98,7.123932e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(99,6.82287e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(100,6.537434e-07);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(1,4.982706);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(1,4.982706,4.982706);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(2,0.206031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(2,0.206031,0.206031);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(3,0.0005567311);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(3,0.0005567311,0.0005567311);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParameter(4,4);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->SetParLimits(4,4,4);
   LevyTsallis_#bar{d}_multMin=10_multMax=20->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_10_20_uncor");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.002065045);
   gre->SetPointError(0,0.04999998,0.0001610697);
   gre->SetPoint(1,0.75,0.001517728);
   gre->SetPointError(1,0.05000001,0.0001134734);
   gre->SetPoint(2,0.85,0.001445959);
   gre->SetPointError(2,0.04999998,0.0001093102);
   gre->SetPoint(3,0.95,0.001407915);
   gre->SetPointError(3,0.05000001,0.0001071712);
   gre->SetPoint(4,1.1,0.001202243);
   gre->SetPointError(4,0.1,0.0001116485);
   gre->SetPoint(5,1.3,0.0008959564);
   gre->SetPointError(5,0.09999996,7.210493e-05);
   gre->SetPoint(6,1.5,0.0007900565);
   gre->SetPointError(6,0.1,7.037912e-05);
   gre->SetPoint(7,1.7,0.0005762443);
   gre->SetPointError(7,0.09999996,6.798886e-05);
   gre->SetPoint(8,1.9,0.0004088754);
   gre->SetPointError(8,0.1,5.241983e-05);
   gre->SetPoint(9,2.1,0.0003513994);
   gre->SetPointError(9,0.1,4.901109e-05);
   gre->SetPoint(10,2.4,0.0001842584);
   gre->SetPointError(10,0.1999999,2.881764e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_10_20_uncor15 = new TH1F("Graph_dNdpT_#bar{d}_10_20_uncor15","V0M 10-20%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetMinimum(0.0001398967);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetMaximum(0.002433182);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetDirectory(0);
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_10_20_uncor15->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_20_uncor15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_10_20_uncor15);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_10_20");
   gre->SetTitle("V0M 10-20%");

   ci = TColor::GetColor("#ffcc00");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.65,0.002065045);
   gre->SetPointError(0,0,0.0001552183);
   gre->SetPoint(1,0.75,0.001517728);
   gre->SetPointError(1,0,0.0001044847);
   gre->SetPoint(2,0.85,0.001445959);
   gre->SetPointError(2,0,8.916167e-05);
   gre->SetPoint(3,0.95,0.001407915);
   gre->SetPointError(3,0,8.061702e-05);
   gre->SetPoint(4,1.1,0.001202243);
   gre->SetPointError(4,0,6.349729e-05);
   gre->SetPoint(5,1.3,0.0008959564);
   gre->SetPointError(5,0,4.89272e-05);
   gre->SetPoint(6,1.5,0.0007900565);
   gre->SetPointError(6,0,4.415385e-05);
   gre->SetPoint(7,1.7,0.0005762443);
   gre->SetPointError(7,0,3.825634e-05);
   gre->SetPoint(8,1.9,0.0004088754);
   gre->SetPointError(8,0,3.231966e-05);
   gre->SetPoint(9,2.1,0.0003513994);
   gre->SetPointError(9,0,3.625268e-05);
   gre->SetPoint(10,2.4,0.0001842584);
   gre->SetPointError(10,0,5.334406e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_10_2016 = new TH1F("Graph_dNdpT_#bar{d}_10_2016","V0M 10-20%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_10_2016->SetMinimum(0.0001178229);
   Graph_dNdpT_#bar{d}_10_2016->SetMaximum(0.002429198);
   Graph_dNdpT_#bar{d}_10_2016->SetDirectory(0);
   Graph_dNdpT_#bar{d}_10_2016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_10_2016->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_10_2016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_10_2016);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=5_multMax=10 = new TF1("*LevyTsallis_#bar{d}_multMin=5_multMax=10",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=5_multMax=10 = new TF1("LevyTsallis_#bar{d}_multMin=5_multMax=10",,0,10,5);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetName("LevyTsallis_#bar{d}_multMin=5_multMax=10");
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetTitle("");
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(1,0.0009296709);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(2,0.00180075);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(3,0.002562271);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(4,0.003176878);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(5,0.00362405);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(6,0.003900256);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(7,0.004016507);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(8,0.003994295);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(9,0.003861017);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(10,0.003645796);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(11,0.003376259);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(12,0.003076455);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(13,0.002765845);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(14,0.002459116);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(15,0.002166548);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(16,0.001894685);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(17,0.001647106);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(18,0.001425171);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(19,0.001228685);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(20,0.001056432);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(21,0.0009065893);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(22,0.0007770276);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(23,0.0006655255);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(24,0.0005699048);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(25,0.0004881168);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(26,0.0004182876);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(27,0.0003587384);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(28,0.0003079877);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(29,0.0002647431);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(30,0.000227887);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(31,0.0001964595);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(32,0.0001696402);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(33,0.0001467309);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(34,0.0001271385);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(35,0.0001103608);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(36,9.597303e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(37,8.361578e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(38,7.298556e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(39,6.382582e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(40,5.591971e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(41,4.908383e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(42,4.316291e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(43,3.802541e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(44,3.355977e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(45,2.967123e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(46,2.627922e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(47,2.331513e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(48,2.072046e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(49,1.844523e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(50,1.644671e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(51,1.468827e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(52,1.31385e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(53,1.17704e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(54,1.05607e-05);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(55,9.489378e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(56,8.53911e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(57,7.694923e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(58,6.943843e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(59,6.274608e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(60,5.677431e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(61,5.143792e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(62,4.666261e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(63,4.238352e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(64,3.854391e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(65,3.509408e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(66,3.199045e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(67,2.919471e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(68,2.667319e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(69,2.43962e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(70,2.233758e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(71,2.047418e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(72,1.878556e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(73,1.72536e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(74,1.586221e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(75,1.459714e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(76,1.344569e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(77,1.239656e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(78,1.143967e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(79,1.056606e-06);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(80,9.767676e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(81,9.037343e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(82,8.368629e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(83,7.755765e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(84,7.193575e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(85,6.677408e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(86,6.203081e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(87,5.766827e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(88,5.365251e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(89,4.995289e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(90,4.654176e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(91,4.33941e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(92,4.048729e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(93,3.780081e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(94,3.531611e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(95,3.30163e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(96,3.088607e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(97,2.891151e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(98,2.707995e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(99,2.537985e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(100,2.380071e-07);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(1,7.675805);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(1,7.675805,7.675805);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(2,0.2480203);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(2,0.2480203,0.2480203);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(3,0.000740632);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(3,0.000740632,0.000740632);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParameter(4,8);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->SetParLimits(4,8,8);
   LevyTsallis_#bar{d}_multMin=5_multMax=10->Draw("same");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_5_10_uncor");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(32);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004534474);
   gre->SetPointError(0,0.04999998,0.0003530268);
   gre->SetPoint(1,0.75,0.003688883);
   gre->SetPointError(1,0.05000001,0.0002787982);
   gre->SetPoint(2,0.85,0.003942605);
   gre->SetPointError(2,0.04999998,0.0002967799);
   gre->SetPoint(3,0.95,0.003791463);
   gre->SetPointError(3,0.05000001,0.000289388);
   gre->SetPoint(4,1.1,0.003449416);
   gre->SetPointError(4,0.1,0.000281492);
   gre->SetPoint(5,1.3,0.002637489);
   gre->SetPointError(5,0.09999996,0.0002581345);
   gre->SetPoint(6,1.5,0.002045165);
   gre->SetPointError(6,0.1,0.0002072399);
   gre->SetPoint(7,1.7,0.001877285);
   gre->SetPointError(7,0.09999996,0.0002214937);
   gre->SetPoint(8,1.9,0.001300442);
   gre->SetPointError(8,0.1,0.0001572155);
   gre->SetPoint(9,2.1,0.0008982743);
   gre->SetPointError(9,0.1,0.0001446082);
   gre->SetPoint(10,2.4,0.0005328676);
   gre->SetPointError(10,0.1999999,8.333939e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_5_10_uncor17 = new TH1F("Graph_dNdpT_#bar{d}_5_10_uncor17","V0M 5-10%",100,0.4,2.8);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetMinimum(5.730907e-06);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetMaximum(0.005331298);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetDirectory(0);
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_5_10_uncor17->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_10_uncor17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_5_10_uncor17);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(11);
   gre->SetName("dNdpT_#bar{d}_5_10");
   gre->SetTitle("V0M 5-10%");

   ci = TColor::GetColor("#ff6600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff6600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(32);
   gre->SetMarkerSize(1.8);
   gre->SetPoint(0,0.65,0.004534474);
   gre->SetPointError(0,0,0.0004604061);
   gre->SetPoint(1,0.75,0.003688883);
   gre->SetPointError(1,0,0.0003260542);
   gre->SetPoint(2,0.85,0.003942605);
   gre->SetPointError(2,0,0.0002946841);
   gre->SetPoint(3,0.95,0.003791463);
   gre->SetPointError(3,0,0.0002648073);
   gre->SetPoint(4,1.1,0.003449416);
   gre->SetPointError(4,0,0.0002155369);
   gre->SetPoint(5,1.3,0.002637489);
   gre->SetPointError(5,0,0.0001681698);
   gre->SetPoint(6,1.5,0.002045165);
   gre->SetPointError(6,0,0.0001425635);
   gre->SetPoint(7,1.7,0.001877285);
   gre->SetPointError(7,0,0.0001464753);
   gre->SetPoint(8,1.9,0.001300442);
   gre->SetPointError(8,0,0.0001207381);
   gre->SetPoint(9,2.1,0.0008982743);
   gre->SetPointError(9,0,0.0001160447);
   gre->SetPoint(10,2.4,0.0005328676);
   gre->SetPointError(10,0,7.985636e-05);
   
   TH1F *Graph_dNdpT_#bar{d}_5_1018 = new TH1F("Graph_dNdpT_#bar{d}_5_1018","V0M 5-10%",100,0.475,2.575);
   Graph_dNdpT_#bar{d}_5_1018->SetMinimum(0.0004077101);
   Graph_dNdpT_#bar{d}_5_1018->SetMaximum(0.005449067);
   Graph_dNdpT_#bar{d}_5_1018->SetDirectory(0);
   Graph_dNdpT_#bar{d}_5_1018->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_5_1018->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_5_1018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_5_1018);
   
   gre->Draw("pez,");
   
   TF1 *LevyTsallis_#bar{d}_multMin=0_multMax=5 = new TF1("*LevyTsallis_#bar{d}_multMin=0_multMax=5",0,10,5);
    //The original function :  had originally been created by:
    //TF1 *LevyTsallis_#bar{d}_multMin=0_multMax=5 = new TF1("LevyTsallis_#bar{d}_multMin=0_multMax=5",,0,10,5);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetRange(0,10);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetName("LevyTsallis_#bar{d}_multMin=0_multMax=5");
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetTitle("");
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(0,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(1,0.002464161);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(2,0.00475327);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(3,0.006720242);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(4,0.00826625);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(5,0.009348815);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(6,0.009977677);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(7,0.0102021);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(8,0.01009476);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(9,0.009736581);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(10,0.009205293);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(11,0.008568383);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(12,0.007879993);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(13,0.007180652);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(14,0.00649869);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(15,0.005852411);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(16,0.005252403);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(17,0.004703639);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(18,0.004207217);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(19,0.003761716);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(20,0.003364191);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(21,0.00301088);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(22,0.002697685);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(23,0.002420483);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(24,0.002175315);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(25,0.001958496);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(26,0.001766663);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(27,0.001596797);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(28,0.001446208);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(29,0.001312525);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(30,0.001193664);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(31,0.001087803);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(32,0.0009933503);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(33,0.000908919);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(34,0.0008333021);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(35,0.0007654483);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(36,0.0007044424);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(37,0.0006494868);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(38,0.000599886);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(39,0.000555033);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(40,0.0005143969);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(41,0.0004775132);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(42,0.0004439745);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(43,0.0004134234);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(44,0.0003855451);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(45,0.0003600628);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(46,0.0003367318);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(47,0.0003153359);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(48,0.0002956838);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(49,0.0002776056);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(50,0.0002609504);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(51,0.0002455838);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(52,0.0002313862);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(53,0.0002182506);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(54,0.0002060812);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(55,0.0001947924);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(56,0.000184307);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(57,0.0001745561);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(58,0.0001654772);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(59,0.0001570142);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(60,0.0001491164);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(61,0.000141738);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(62,0.0001348373);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(63,0.0001283768);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(64,0.0001223221);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(65,0.0001166423);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(66,0.000111309);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(67,0.0001062963);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(68,0.0001015807);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(69,9.714066e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(70,9.295642e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(71,8.900993e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(72,8.528464e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(73,8.176531e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(74,7.843798e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(75,7.528976e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(76,7.230881e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(77,6.948419e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(78,6.680581e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(79,6.426434e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(80,6.185116e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(81,5.955828e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(82,5.737831e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(83,5.530439e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(84,5.333014e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(85,5.144965e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(86,4.965742e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(87,4.794831e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(88,4.631758e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(89,4.476076e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(90,4.327371e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(91,4.185256e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(92,4.049369e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(93,3.919371e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(94,3.794947e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(95,3.6758e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(96,3.561653e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(97,3.452244e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(98,3.34733e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(99,3.246682e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(100,3.150083e-05);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(101,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetSavedPoint(102,10);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetFillColor(19);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetFillStyle(0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetLineWidth(2);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetLineStyle(2);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetXaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetLabelFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetLabelSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetTitleSize(0.035);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->GetYaxis()->SetTitleFont(42);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(0,1.875613);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(0,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(0,1.875613,1.875613);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(1,3.711642);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(1,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(1,3.711642,3.711642);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(2,0.2185607);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(2,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(2,0.2185607,0.2185607);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(3,0.001095785);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(3,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(3,0.001095785,0.001095785);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParameter(4,16);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParError(4,0);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->SetParLimits(4,16,16);
   LevyTsallis_#bar{d}_multMin=0_multMax=5->Draw("same");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_#bar{d}_0_5_uncor");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.01056416);
   gre->SetPointError(0,0.04999998,0.0008342077);
   gre->SetPoint(1,0.75,0.01146956);
   gre->SetPointError(1,0.05000001,0.0008497068);
   gre->SetPoint(2,0.85,0.009205543);
   gre->SetPointError(2,0.04999998,0.000705406);
   gre->SetPoint(3,0.95,0.009353905);
   gre->SetPointError(3,0.05000001,0.0007343762);
   gre->SetPoint(4,1.1,0.007761825);
   gre->SetPointError(4,0.1,0.0007058753);
   gre->SetPoint(5,1.3,0.007222429);
   gre->SetPointError(5,0.09999996,0.0006131437);
   gre->SetPoint(6,1.5,0.006334567);
   gre->SetPointError(6,0.1,0.0005486725);
   gre->SetPoint(7,1.7,0.004680109);
   gre->SetPointError(7,0.09999996,0.0004146943);
   gre->SetPoint(8,1.9,0.003578178);
   gre->SetPointError(8,0.1,0.0003938868);
   gre->SetPoint(9,2.1,0.003933459);
   gre->SetPointError(9,0.1,0.0004890983);
   gre->SetPoint(10,2.4,0.00207033);
   gre->SetPointError(10,0.1999999,0.0002726821);
   gre->SetPoint(11,2.8,0.001209558);
   gre->SetPointError(11,0.2,0.0003290769);
   
   TH1F *Graph_dNdpT_#bar{d}_0_5_uncor19 = new TH1F("Graph_dNdpT_#bar{d}_0_5_uncor19","V0M 0-5%",100,0.36,3.24);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetMinimum(0.0007924329);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetMaximum(0.01346314);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetDirectory(0);
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_0_5_uncor19->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_5_uncor19->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_0_5_uncor19);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(12);
   gre->SetName("dNdpT_#bar{d}_0_5");
   gre->SetTitle("V0M 0-5%");

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,0.65,0.01056416);
   gre->SetPointError(0,0,0.0009937925);
   gre->SetPoint(1,0.75,0.01146956);
   gre->SetPointError(1,0,0.0008130553);
   gre->SetPoint(2,0.85,0.009205543);
   gre->SetPointError(2,0,0.0006367607);
   gre->SetPoint(3,0.95,0.009353905);
   gre->SetPointError(3,0,0.000588075);
   gre->SetPoint(4,1.1,0.007761825);
   gre->SetPointError(4,0,0.0004509966);
   gre->SetPoint(5,1.3,0.007222429);
   gre->SetPointError(5,0,0.0003957211);
   gre->SetPoint(6,1.5,0.006334567);
   gre->SetPointError(6,0,0.0003543957);
   gre->SetPoint(7,1.7,0.004680109);
   gre->SetPointError(7,0,0.0003100677);
   gre->SetPoint(8,1.9,0.003578178);
   gre->SetPointError(8,0,0.000270076);
   gre->SetPoint(9,2.1,0.003933459);
   gre->SetPointError(9,0,0.0003644825);
   gre->SetPoint(10,2.4,0.00207033);
   gre->SetPointError(10,0,0.0002393484);
   gre->SetPoint(11,2.8,0.001209558);
   gre->SetPointError(11,0,0.0002335484);
   
   TH1F *Graph_dNdpT_#bar{d}_0_520 = new TH1F("Graph_dNdpT_#bar{d}_0_520","V0M 0-5%",100,0.435,3.015);
   Graph_dNdpT_#bar{d}_0_520->SetMinimum(0.0008784086);
   Graph_dNdpT_#bar{d}_0_520->SetMaximum(0.01341327);
   Graph_dNdpT_#bar{d}_0_520->SetDirectory(0);
   Graph_dNdpT_#bar{d}_0_520->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_dNdpT_#bar{d}_0_520->SetLineColor(ci);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetXaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetYaxis()->SetTitleFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetLabelFont(42);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetLabelSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetTitleSize(0.035);
   Graph_dNdpT_#bar{d}_0_520->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_dNdpT_#bar{d}_0_520);
   
   gre->Draw("pez,");
   
   leg = new TLegend(0.04,0.14,0.24,0.38,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("dNdpT_#bar{d}_0_5_uncor","I+II (x16)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_5_10_uncor","III (x8)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_10_20_uncor","IV+V (x4)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(2.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_20_40_uncor","VI+VII (x2)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("dNdpT_#bar{d}_40_100_uncor","VIII+IX+X (x1)","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0066cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("LevyTsallis_#bar{d}_multMin=0_multMax=100","L#acute{e}vy-Tsallis fit","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   pt = new TPaveText(0.04,0.37,0.19,0.42,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.03);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   
   pt = new TPaveText(0.39,0.15,0.69,0.32,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   text = pt->AddText("ALICE");
   text = pt->AddText("anti-deuterons");
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   text = pt->AddText("|#it{y}| < 0.5");
   pt->Draw();
   pdR->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> macros/doverp_all.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:27:49 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,950,680);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.6405223,-0.0012,3.934637,0.0068);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetBottomMargin(0.15);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",3000,1,3001);
   h->SetMinimum(0);
   h->SetMaximum(0.006);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(1,2999);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.4);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.5);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(5);
   gre->SetName("doverp_uncor");
   gre->SetTitle("pp, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.001283449);
   gre->SetPointError(0,0.1345161,0.000215048);
   gre->SetPoint(1,7.539474,0.001701064);
   gre->SetPointError(1,0.2289474,0.0002194244);
   gre->SetPoint(2,10.76316,0.001970563);
   gre->SetPointError(2,0.3,0.0002575069);
   gre->SetPoint(3,13.5,0.001947286);
   gre->SetPointError(3,0.4,0.0002606413);
   gre->SetPoint(4,17.47021,0.002206761);
   gre->SetPointError(4,0.5202128,0.0002978742);
   
   TH1F *Graph_doverp_uncor1 = new TH1F("Graph_doverp_uncor1","pp, #sqrt{#it{s}} = 7 TeV",100,1.678022,19.47337);
   Graph_doverp_uncor1->SetMinimum(0.0009247777);
   Graph_doverp_uncor1->SetMaximum(0.002648258);
   Graph_doverp_uncor1->SetDirectory(0);
   Graph_doverp_uncor1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_doverp_uncor1->SetLineColor(ci);
   Graph_doverp_uncor1->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_doverp_uncor1->GetXaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetXaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetXaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetXaxis()->SetTitleOffset(1.3);
   Graph_doverp_uncor1->GetXaxis()->SetTitleFont(42);
   Graph_doverp_uncor1->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   Graph_doverp_uncor1->GetYaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetYaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetYaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetYaxis()->SetTitleOffset(1.8);
   Graph_doverp_uncor1->GetYaxis()->SetTitleFont(42);
   Graph_doverp_uncor1->GetZaxis()->SetLabelFont(42);
   Graph_doverp_uncor1->GetZaxis()->SetLabelSize(0.035);
   Graph_doverp_uncor1->GetZaxis()->SetTitleSize(0.035);
   Graph_doverp_uncor1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_doverp_uncor1);
   
   gre->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("doverp_stat");
   gre->SetTitle("pp, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   gre->SetFillColor(ci);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.4);
   gre->SetPoint(0,3.295484,0.001283449);
   gre->SetPointError(0,0,1.515455e-05);
   gre->SetPoint(1,7.539474,0.001701064);
   gre->SetPointError(1,0,2.026621e-05);
   gre->SetPoint(2,10.76316,0.001970563);
   gre->SetPointError(2,0,2.621776e-05);
   gre->SetPoint(3,13.5,0.001947286);
   gre->SetPointError(3,0,3.531506e-05);
   gre->SetPoint(4,17.47021,0.002206761);
   gre->SetPointError(4,0,3.161472e-05);
   
   TH1F *Graph_doverp_stat2 = new TH1F("Graph_doverp_stat2","pp, #sqrt{#it{s}} = 7 TeV",100,1.878011,18.88769);
   Graph_doverp_stat2->SetMinimum(0.001171286);
   Graph_doverp_stat2->SetMaximum(0.002335383);
   Graph_doverp_stat2->SetDirectory(0);
   Graph_doverp_stat2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_doverp_stat2->SetLineColor(ci);
   Graph_doverp_stat2->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_doverp_stat2->GetXaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetXaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetXaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetXaxis()->SetTitleOffset(1.3);
   Graph_doverp_stat2->GetXaxis()->SetTitleFont(42);
   Graph_doverp_stat2->GetYaxis()->SetTitle("2d/(p+#bar{p})");
   Graph_doverp_stat2->GetYaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetYaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetYaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetYaxis()->SetTitleOffset(1.8);
   Graph_doverp_stat2->GetYaxis()->SetTitleFont(42);
   Graph_doverp_stat2->GetZaxis()->SetLabelFont(42);
   Graph_doverp_stat2->GetZaxis()->SetLabelSize(0.035);
   Graph_doverp_stat2->GetZaxis()->SetTitleSize(0.035);
   Graph_doverp_stat2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_doverp_stat2);
   
   gre->Draw("pez,");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(2.2);
   grae->SetPoint(0,1447.5,0.003354839);
   grae->SetPointError(0,54.5,54.5,0.0005303431,0.0005303431);
   grae->SetPoint(1,966,0.003780952);
   grae->SetPointError(1,37,37,0.0005074546,0.0005074546);
   grae->SetPoint(2,537.5,0.004141667);
   grae->SetPointError(2,19,19,0.0005826271,0.0005826271);
   grae->SetPoint(3,205,0.004123711);
   grae->SetPointError(3,7.5,7.5,0.0006175524,0.0006175524);
   grae->SetPoint(4,55.5,0.003571429);
   grae->SetPointError(4,3,3,0.0006738558,0.0006738558);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV",100,47.25,1646.95);
   Graph_Graph1->SetMinimum(0.002632819);
   Graph_Graph1->SetMaximum(0.004932941);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("pe2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ALICE_d");
   gre->SetTitle("Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(2.2);
   gre->SetPoint(0,1447.5,0.003354839);
   gre->SetPointError(0,0,3.225806e-05);
   gre->SetPoint(1,966,0.003780952);
   gre->SetPointError(1,0,2.380952e-05);
   gre->SetPoint(2,537.5,0.004141667);
   gre->SetPointError(2,0,2.5e-05);
   gre->SetPoint(3,205,0.004123711);
   gre->SetPointError(3,0,4.123711e-05);
   gre->SetPoint(4,55.5,0.003571429);
   gre->SetPointError(4,0,7.142857e-05);
   
   TH1F *Graph_ALICE_d3 = new TH1F("Graph_ALICE_d3","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV",100,49.95,1586.7);
   Graph_ALICE_d3->SetMinimum(0.003238172);
   Graph_ALICE_d3->SetMaximum(0.004251075);
   Graph_ALICE_d3->SetDirectory(0);
   Graph_ALICE_d3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ALICE_d3->SetLineColor(ci);
   Graph_ALICE_d3->GetXaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetXaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetXaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetXaxis()->SetTitleFont(42);
   Graph_ALICE_d3->GetYaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetYaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetYaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetYaxis()->SetTitleFont(42);
   Graph_ALICE_d3->GetZaxis()->SetLabelFont(42);
   Graph_ALICE_d3->GetZaxis()->SetLabelSize(0.035);
   Graph_ALICE_d3->GetZaxis()->SetTitleSize(0.035);
   Graph_ALICE_d3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ALICE_d3);
   
   gre->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph1");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 900 GeV");

   ci = TColor::GetColor("#cc6600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,3.81,0.00138);
   grae->SetPointError(0,0.07,0.07,0.00015,0.00015);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","pp INEL, #sqrt{#it{s}} = 900 GeV",100,3.726,3.894);
   Graph_Graph2->SetMinimum(0.0012);
   Graph_Graph2->SetMaximum(0.00156);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph2");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 900 GeV");

   ci = TColor::GetColor("#cc6600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,3.81,0.00138);
   grae->SetPointError(0,0,0,0.00011,0.00011);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","pp INEL, #sqrt{#it{s}} = 900 GeV",100,3.71,4.91);
   Graph_Graph3->SetMinimum(0.001248);
   Graph_Graph3->SetMaximum(0.001512);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph3");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 2.76 TeV");

   ci = TColor::GetColor("#996600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#996600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#996600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,4.88,0.001482);
   grae->SetPointError(0,0.08,0.11,0.00016,0.00016);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","pp INEL, #sqrt{#it{s}} = 2.76 TeV",100,4.781,5.009);
   Graph_Graph4->SetMinimum(0.00129);
   Graph_Graph4->SetMaximum(0.001674);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph4");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 2.76 TeV");

   ci = TColor::GetColor("#996600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#996600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#996600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,4.88,0.001482);
   grae->SetPointError(0,0,0,4.7e-05,4.7e-05);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","pp INEL, #sqrt{#it{s}} = 2.76 TeV",100,4.78,5.98);
   Graph_Graph5->SetMinimum(0.0014256);
   Graph_Graph5->SetMaximum(0.0015384);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("pez,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph5");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(3);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,6.01,0.001626);
   grae->SetPointError(0,0.12,0.2,0.00017,0.00017);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","pp INEL, #sqrt{#it{s}} = 7 TeV",100,5.858,6.242);
   Graph_Graph6->SetMinimum(0.001422);
   Graph_Graph6->SetMaximum(0.00183);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("pe2,");
   
   grae = new TGraphAsymmErrors(1);
   grae->SetName("Graph6");
   grae->SetTitle("pp INEL, #sqrt{#it{s}} = 7 TeV");

   ci = TColor::GetColor("#006600");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerSize(1.8);
   grae->SetPoint(0,6.01,0.001626);
   grae->SetPointError(0,0,0,1.3e-05,1.3e-05);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","pp INEL, #sqrt{#it{s}} = 7 TeV",100,5.91,7.11);
   Graph_Graph7->SetMinimum(0.0016104);
   Graph_Graph7->SetMaximum(0.0016416);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("pez,");
   
   TLegend *leg = new TLegend(0.16,0.72,0.32,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.034);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("doverp_uncor","pp, #sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","V0M Multiplicity Classes","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","Pb-Pb, #sqrt{#it{s}_{NN}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(2.2);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.65,0.24,0.74,0.45,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.034);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","pp INEL (d/p)","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","#sqrt{#it{s}} = 900 GeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph3","#sqrt{#it{s}} = 2.76 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#996600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph5","#sqrt{#it{s}} = 7 TeV","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.66,0.8,0.89,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> macros/ptmean_d_all.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Feb 20 18:02:40 2019) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "c1",28,38,850,730);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.180723,0.2148148,24.3253,2.251852);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","h",10000,0,100);
   h->SetMinimum(0.5);
   h->SetMaximum(2.15);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h->SetLineColor(ci);
   h->GetXaxis()->SetTitle("#LTd#it{N}_{ch}/d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   h->GetXaxis()->SetRange(101,2300);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.05);
   h->GetXaxis()->SetTitleOffset(1.2);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#LT#it{p}_{T}#GT (GeV/#it{c})");
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.05);
   h->GetYaxis()->SetTitleOffset(1.1);
   h->GetYaxis()->SetTitleFont(42);
   h->GetZaxis()->SetLabelFont(42);
   h->GetZaxis()->SetLabelSize(0.035);
   h->GetZaxis()->SetTitleSize(0.035);
   h->GetZaxis()->SetTitleFont(42);
   h->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("ptMeanBW");
   grae->SetTitle("Blast-Wave model (#pi, K, p), mass = 1.876 (rms uncert.)");

   ci = TColor::GetColor("#009900");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3013);

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetPoint(0,21.3,1.716265);
   grae->SetPointError(0,0.004632713,0.004632713,0.06135071,0.06135071);
   grae->SetPoint(1,16.5,1.614294);
   grae->SetPointError(1,0.5,0.5,0.05526559,0.05526559);
   grae->SetPoint(2,13.5,1.526379);
   grae->SetPointError(2,0.4,0.4,0.0536549,0.0536549);
   grae->SetPoint(3,11.5,1.456159);
   grae->SetPointError(3,0.3,0.3,0.05238794,0.05238794);
   grae->SetPoint(4,10.1,1.407171);
   grae->SetPointError(4,0.3,0.3,0.05184068,0.05184068);
   grae->SetPoint(5,8.45,1.344529);
   grae->SetPointError(5,0.25,0.25,0.04913781,0.04913781);
   grae->SetPoint(6,6.72,1.271313);
   grae->SetPointError(6,0.21,0.21,0.04655432,0.04655432);
   grae->SetPoint(7,5.4,1.194009);
   grae->SetPointError(7,0.17,0.17,0.04338625,0.04338625);
   grae->SetPoint(8,3.9,1.104308);
   grae->SetPointError(8,0.14,0.14,0.03959523,0.03959523);
   grae->SetPoint(9,2.26,0.9514167);
   grae->SetPointError(9,0.12,0.12,0.03024805,0.03024805);
   
   TH1F *Graph_ptMeanBW1 = new TH1F("Graph_ptMeanBW1","Blast-Wave model (#pi, K, p), mass = 1.876 (rms uncert.)",100,0.2235367,23.2211);
   Graph_ptMeanBW1->SetMinimum(0.835524);
   Graph_ptMeanBW1->SetMaximum(1.86326);
   Graph_ptMeanBW1->SetDirectory(0);
   Graph_ptMeanBW1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptMeanBW1->SetLineColor(ci);
   Graph_ptMeanBW1->GetXaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetXaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetXaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetXaxis()->SetTitleFont(42);
   Graph_ptMeanBW1->GetYaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetYaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetYaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetYaxis()->SetTitleFont(42);
   Graph_ptMeanBW1->GetZaxis()->SetLabelFont(42);
   Graph_ptMeanBW1->GetZaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW1->GetZaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_ptMeanBW1);
   
   grae->Draw("3,");
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("meanPt_d#bar{d}_coalescence");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66cc66");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66cc66");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,2.26,0.7805746);
   gre->SetPointError(0,0.12,0.02542085);
   gre->SetPoint(1,3.9,0.8887399);
   gre->SetPointError(1,0.14,0.02580119);
   gre->SetPoint(2,5.4,0.9492806);
   gre->SetPointError(2,0.17,0.02637075);
   gre->SetPoint(3,6.72,0.994959);
   gre->SetPointError(3,0.21,0.02850087);
   gre->SetPoint(4,8.45,1.041933);
   gre->SetPointError(4,0.25,0.03103054);
   gre->SetPoint(5,10.1,1.080252);
   gre->SetPointError(5,0.3,0.0330328);
   gre->SetPoint(6,11.5,1.109249);
   gre->SetPointError(6,0.3,0.03474497);
   gre->SetPoint(7,13.5,1.151031);
   gre->SetPointError(7,0.4,0.03706763);
   gre->SetPoint(8,16.5,1.206128);
   gre->SetPointError(8,0.5,0.04068202);
   gre->SetPoint(9,21.3,1.277164);
   gre->SetPointError(9,0.6,0.04626301);
   
   TH1F *Graph_meanPt_d#bar{d}_coalescence1 = new TH1F("Graph_meanPt_d#bar{d}_coalescence1","Graph",100,0.1640001,23.876);
   Graph_meanPt_d#bar{d}_coalescence1->SetMinimum(0.6983264);
   Graph_meanPt_d#bar{d}_coalescence1->SetMaximum(1.380254);
   Graph_meanPt_d#bar{d}_coalescence1->SetDirectory(0);
   Graph_meanPt_d#bar{d}_coalescence1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_meanPt_d#bar{d}_coalescence1->SetLineColor(ci);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitle("#LTd#it{N}_{ch} / d#it{#eta}_{lab}#GT_{|#it{#eta}_{lab}| < 0.5}");
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetXaxis()->SetTitleFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/#it{c})");
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetYaxis()->SetTitleFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetLabelFont(42);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetLabelSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetTitleSize(0.035);
   Graph_meanPt_d#bar{d}_coalescence1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_meanPt_d#bar{d}_coalescence1);
   
   gre->Draw("3,");
   
   grae = new TGraphAsymmErrors(10);
   grae->SetName("ptMeanBW");
   grae->SetTitle("Blast-Wave model (#pi, K, p), mass = 0.938 (rms uncert.)");

   ci = TColor::GetColor("#0066cc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#0066cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0066cc");
   grae->SetMarkerColor(ci);
   grae->SetPoint(0,21.3,1.107675);
   grae->SetPointError(0,0.002237689,0.002237689,0.03958345,0.03958345);
   grae->SetPoint(1,16.5,1.049681);
   grae->SetPointError(1,0.5,0.5,0.0349354,0.0349354);
   grae->SetPoint(2,13.5,1.003328);
   grae->SetPointError(2,0.4,0.4,0.03344405,0.03344405);
   grae->SetPoint(3,11.5,0.9677065);
   grae->SetPointError(3,0.3,0.3,0.03223156,0.03223156);
   grae->SetPoint(4,10.1,0.9426772);
   grae->SetPointError(4,0.3,0.3,0.0316404,0.0316404);
   grae->SetPoint(5,8.45,0.9085222);
   grae->SetPointError(5,0.25,0.25,0.02972897,0.02972897);
   grae->SetPoint(6,6.72,0.8692144);
   grae->SetPointError(6,0.21,0.21,0.02782447,0.02782447);
   grae->SetPoint(7,5.4,0.8288807);
   grae->SetPointError(7,0.17,0.17,0.0256417,0.0256417);
   grae->SetPoint(8,3.9,0.7782541);
   grae->SetPointError(8,0.14,0.14,0.02326464,0.02326464);
   grae->SetPoint(9,2.26,0.6879652);
   grae->SetPointError(9,0.12,0.12,0.01765543,0.01765543);
   
   TH1F *Graph_ptMeanBW2 = new TH1F("Graph_ptMeanBW2","Blast-Wave model (#pi, K, p), mass = 0.938 (rms uncert.)",100,0.2237762,23.21846);
   Graph_ptMeanBW2->SetMinimum(0.6226149);
   Graph_ptMeanBW2->SetMaximum(1.194953);
   Graph_ptMeanBW2->SetDirectory(0);
   Graph_ptMeanBW2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptMeanBW2->SetLineColor(ci);
   Graph_ptMeanBW2->GetXaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetXaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetXaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetXaxis()->SetTitleFont(42);
   Graph_ptMeanBW2->GetYaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetYaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetYaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetYaxis()->SetTitleFont(42);
   Graph_ptMeanBW2->GetZaxis()->SetLabelFont(42);
   Graph_ptMeanBW2->GetZaxis()->SetLabelSize(0.035);
   Graph_ptMeanBW2->GetZaxis()->SetTitleSize(0.035);
   Graph_ptMeanBW2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_ptMeanBW2);
   
   grae->Draw("3,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ptmean_sys_d#bar{d}");
   gre->SetTitle("d");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,3.295484,0.8367155);
   gre->SetPointError(0,0.1345161,0.04877185);
   gre->SetPoint(1,7.539474,1.049464);
   gre->SetPointError(1,0.2289474,0.05313032);
   gre->SetPoint(2,10.76316,1.121896);
   gre->SetPointError(2,0.3,0.06465344);
   gre->SetPoint(3,13.5,1.169017);
   gre->SetPointError(3,0.4,0.06153689);
   gre->SetPoint(4,17.47021,1.302741);
   gre->SetPointError(4,0.5202128,0.07380479);
   
   TH1F *Graph_ptmean_sys_d#bar{d}2 = new TH1F("Graph_ptmean_sys_d#bar{d}2","d",100,1.678022,19.47337);
   Graph_ptmean_sys_d#bar{d}2->SetMinimum(0.7290834);
   Graph_ptmean_sys_d#bar{d}2->SetMaximum(1.435406);
   Graph_ptmean_sys_d#bar{d}2->SetDirectory(0);
   Graph_ptmean_sys_d#bar{d}2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_sys_d#bar{d}2->SetLineColor(ci);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_sys_d#bar{d}2->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_sys_d#bar{d}2->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_sys_d#bar{d}2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_sys_d#bar{d}2);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(5);
   gre->SetName("ptmean_stat_d#bar{d}");
   gre->SetTitle("d");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#006600");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,3.295484,0.8367155);
   gre->SetPointError(0,0,0.005166643);
   gre->SetPoint(1,7.539474,1.049464);
   gre->SetPointError(1,0,0.006878937);
   gre->SetPoint(2,10.76316,1.121896);
   gre->SetPointError(2,0,0.009194361);
   gre->SetPoint(3,13.5,1.169017);
   gre->SetPointError(3,0,0.01119548);
   gre->SetPoint(4,17.47021,1.302741);
   gre->SetPointError(4,0,0.01175745);
   
   TH1F *Graph_ptmean_stat_d#bar{d}3 = new TH1F("Graph_ptmean_stat_d#bar{d}3","d",100,1.878011,18.88769);
   Graph_ptmean_stat_d#bar{d}3->SetMinimum(0.7832539);
   Graph_ptmean_stat_d#bar{d}3->SetMaximum(1.362794);
   Graph_ptmean_stat_d#bar{d}3->SetDirectory(0);
   Graph_ptmean_stat_d#bar{d}3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_stat_d#bar{d}3->SetLineColor(ci);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitle("#LT dN_{ch}/d#eta #GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_stat_d#bar{d}3->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_stat_d#bar{d}3->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_d#bar{d}3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_stat_d#bar{d}3);
   
   gre->Draw("pz,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_uncorReal_p_nicolo");
   gre->SetTitle("p+#bar{p}");

   ci = TColor::GetColor("#3399ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0.12,0.005388624);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0.14,0.006091135);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0.17,0.006484756);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0.21,0.006929051);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0.25,0.007752883);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0.3,0.008197387);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0.3,0.008551429);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0.4,0.009110429);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0.5,0.009819275);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0.6,0.01039323);
   
   TH1F *Graph_ptmean_uncorReal_p_nicolo4 = new TH1F("Graph_ptmean_uncorReal_p_nicolo4","p+#bar{p}",100,0.1640001,23.876);
   Graph_ptmean_uncorReal_p_nicolo4->SetMinimum(0.6106739);
   Graph_ptmean_uncorReal_p_nicolo4->SetMaximum(1.19422);
   Graph_ptmean_uncorReal_p_nicolo4->SetDirectory(0);
   Graph_ptmean_uncorReal_p_nicolo4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_uncorReal_p_nicolo4->SetLineColor(ci);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_uncorReal_p_nicolo4->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_uncorReal_p_nicolo4->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncorReal_p_nicolo4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_uncorReal_p_nicolo4);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_uncor_p_nicolo");
   gre->SetTitle("p+#bar{p}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0.12,0.02198348);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0.14,0.02218158);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0.17,0.01922632);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0.21,0.01956196);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0.25,0.01948814);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0.3,0.02000972);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0.3,0.01966674);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0.4,0.0209527);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0.5,0.02106784);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0.6,0.02179804);
   
   TH1F *Graph_ptmean_uncor_p_nicolo5 = new TH1F("Graph_ptmean_uncor_p_nicolo5","p+#bar{p}",100,0.1640001,23.876);
   Graph_ptmean_uncor_p_nicolo5->SetMinimum(0.5912791);
   Graph_ptmean_uncor_p_nicolo5->SetMaximum(1.208425);
   Graph_ptmean_uncor_p_nicolo5->SetDirectory(0);
   Graph_ptmean_uncor_p_nicolo5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_uncor_p_nicolo5->SetLineColor(ci);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_uncor_p_nicolo5->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_uncor_p_nicolo5->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_uncor_p_nicolo5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_uncor_p_nicolo5);
   
   gre->Draw("e2,");
   
   gre = new TGraphErrors(10);
   gre->SetName("ptmean_stat_p_nicolo");
   gre->SetTitle("p+#bar{p}");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#3399ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#3399ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(34);
   gre->SetMarkerSize(2.6);
   gre->SetPoint(0,2.26,0.6646914);
   gre->SetPointError(0,0,0.0004801434);
   gre->SetPoint(1,3.9,0.7716371);
   gre->SetPointError(1,0,0.0004801434);
   gre->SetPoint(2,5.4,0.8284851);
   gre->SetPointError(2,0,0.0004801434);
   gre->SetPoint(3,6.72,0.8724799);
   gre->SetPointError(3,0,0.0004801434);
   gre->SetPoint(4,8.45,0.9170105);
   gre->SetPointError(4,0,0.0004801434);
   gre->SetPoint(5,10.1,0.9538754);
   gre->SetPointError(5,0,0.0004801434);
   gre->SetPoint(6,11.5,0.9814849);
   gre->SetPointError(6,0,0.0004801434);
   gre->SetPoint(7,13.5,1.020497);
   gre->SetPointError(7,0,0.0004801434);
   gre->SetPoint(8,16.5,1.070656);
   gre->SetPointError(8,0,0.0004801434);
   gre->SetPoint(9,21.3,1.135198);
   gre->SetPointError(9,0,0.0004801434);
   
   TH1F *Graph_ptmean_stat_p_nicolo6 = new TH1F("Graph_ptmean_stat_p_nicolo6","p+#bar{p}",100,0.3560001,23.204);
   Graph_ptmean_stat_p_nicolo6->SetMinimum(0.6170645);
   Graph_ptmean_stat_p_nicolo6->SetMaximum(1.182825);
   Graph_ptmean_stat_p_nicolo6->SetDirectory(0);
   Graph_ptmean_stat_p_nicolo6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_ptmean_stat_p_nicolo6->SetLineColor(ci);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitle("#LTdN_{ch}/d#eta#GT|_{|#eta_{lab}|<0.5}");
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleOffset(1.3);
   Graph_ptmean_stat_p_nicolo6->GetXaxis()->SetTitleFont(42);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitle("#LTp_{T}#GT (GeV/c)");
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleOffset(1.8);
   Graph_ptmean_stat_p_nicolo6->GetYaxis()->SetTitleFont(42);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetLabelFont(42);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetLabelSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetTitleSize(0.035);
   Graph_ptmean_stat_p_nicolo6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_ptmean_stat_p_nicolo6);
   
   gre->Draw("pz,");
   
   TLegend *leg = new TLegend(0.15,0.68,0.6,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.032);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ptmean_uncor_p_nicolo","p+#bar{p}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#3399ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(2.6);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptMeanBW","Blast-Wave p+#bar{p}","F");

   ci = TColor::GetColor("#0066cc");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#0066cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptmean_sys_d#bar{d}","d+#bar{d}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ptMeanBW","Blast-Wave d+#bar{d}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3013);

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("meanPt_d#bar{d}_coalescence","Coalescence d+#bar{d}","F");

   ci = TColor::GetColor("#66cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cc66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.73,0.84,0.93,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   TText *text = pt->AddText("ALICE");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.885,0.35,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.034);
   text = pt->AddText("pp, #sqrt{#it{s}} = 7 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.15,0.84,0.35,0.86,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(42);
   pt->SetTextSize(0.028);
   text = pt->AddText("V0M Multiplicity Classes");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}

